Investigating the universality of five-point QCD scattering amplitudes at high energy

We investigate $2 \to 3$ QCD scattering amplitudes in multi-Regge kinematics, i.e. where the final partons are strongly ordered in rapidity. In this regime amplitudes exhibit intriguing factorisation properties which can be understood in terms of effective degrees of freedom called \emph{reggeons}. Working within the Balitsky/JIMWLK framework, we predict these amplitudes for the first time to next-to-next-to-leading logarithmic order, and compare against the limit of QCD scattering amplitudes in full colour and kinematics. We find that the latter can be described in terms of universal objects, and that the apparent non-universality arising at NNLL comes from well-defined and under-control contributions that we can predict. Thanks to this observation, we extract for the first time the universal vertex that controls the emission of the central-rapidity gluon, both in QCD and $N = 4$ super Yang-Mills.

==> anc/README <==
``Investigating the universality of five-point QCD scattering amplitudes at high energy''

by Federico Buccioni, Fabrizio Caola, Federica Devoto and Giulio Gambuti.

federico.buccioni@tum.de
fabrizio.caola@physics.ox.ac.uk
federica@slac.stanford.edu
giulio.gambuti@physics.ox.ac.uk
---------------------------------------------------------------------------------------------------


Below is a description of the ancillary files distributed with the publication
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "mrk_finite_amplitudes_QCD.m" 

contains the one- and two-loop QCD helicity amplitudes 	
at the finite remainder level, defined in eq. (2.40).
The amplitudes are organised in a Mathematica readable list of the form

   {..., 
    H[channel][loop-order, helicity, signature, region] ->  [amplitude expression], 
   ...}
	 
where the various options take values in

  - channel......= {"gg", "qg", "qQ"}
  - helicity.....= {"ppp", "mmm"}
  - loop-order...= {1, 2}
  - region.......= {"upper", "lower"}
  - signature....= {"oo", "oe", "eo", "ee"}

the "region" argument is omitted for the one-loop amplitudes.


- Partonic channels:
---------------------------------------------------------------------------------------------------
  gg: g(p1,hA) g(p2,hB) -> g(p3,hB) g(p4,hg) g(p5,hB)
  qg: q(p1,hA) g(p2,hB) -> g(p3,hB) g(p4,hg) q(p5,hB)
  qQ: q(p1,hA) Q(p2,hB) -> Q(p3,hB) g(p4,hg) q(p5,hB)


- Helicity configurations:
---------------------------------------------------------------------------------------------------
  ppp: {hA = +, hg = +, hB = +}
  mmm: {hA = -, hg = -, hB = -}


- Regions in the z-complex plane
---------------------------------------------------------------------------------------------------
  upper: Im(z) > 0
  lower: Im(z) < 0

  this distinction is only relevant at 2-loop order


- Signature
---------------------------------------------------------------------------------------------------
  oo: odd-odd,   i.e. (H(1,2,3,4,5) + H(5,2,3,4,1) + H(1,3,2,4,5) + H(5,3,2,4,1))/4
  oe: odd-even,  i.e. (H(1,2,3,4,5) + H(5,2,3,4,1) - H(1,3,2,4,5) - H(5,3,2,4,1))/4
  eo: even-odd,  i.e. (H(1,2,3,4,5) - H(5,2,3,4,1) + H(1,3,2,4,5) - H(5,3,2,4,1))/4
  ee: even-even, i.e. (H(1,2,3,4,5) - H(5,2,3,4,1) - H(1,3,2,4,5) + H(5,3,2,4,1))/4


- Symbols appearing in the files:
---------------------------------------------------------------------------------------------------
  1. L    : - Log[x] - ci*Pi/2 (large MRK log)
  2. mu2  : mu^2               (renormalisation scale)
  3. rho2 : rho^2              (factorisation scale)
  4. ci   : Complex[0,1]       (complex i)
  5. zb   : Conjugate[z]       (\bar{z})

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "mrk_finite_amplitudes_sYM.m" 

contains the one- and two-loop N=4 super Yang-Mills
helicity amplitudes at the finite remainder level in our notation. The format of 
the file is identical to the QCD one.

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "impact_factors_finite.m" 

contains the IR finite QCD quark and gluon impact factors defined
in eqs.(4.21,4.24--4.27). They are collected in a list of the form
	
	{Ig[1] -> ... , Ig[2] -> ... , Iq[1] -> ... , Iq[2] -> ... }.

The full impact factors are then 
	
	I_x = 1 + as/(4*Pi) I_x[1] + (as/(4*Pi))^2 I_x[2],

with x={q,g} and as = $\alpha_s$.

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "impact_factors_uvren.m" 

contains the UV renormalised QCD quark and gluon impact factors introduced in eq.(4.14).
They are presented exactly in the same format as that of their finite counterparts.

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "trajectory_finite.m" 

contains the IR finite QCD gluon Regge trajectory of eqs.(4.12,4.22,4.23) in the 
format
	
	{tau[1] -> ... , tau[2] -> ... }.

The full Regge trajectory is obtained as 

	tau = as/(4*Pi) tau[1] + (as/(4*Pi))^2 tau[2],

as = $\alpha_s$.

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "trajectory_uvren.m" 

contains the UV renormalised QCD gluon Regge trajectory of eq.(3.15), 
presented in the same format as its finite counterpart.
It is the same quantity entering e.g. eqs.(3.22,3.62,3.63). 

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "vertex_and_multiW.m" 

contains both the IR finite results for the universal vertex U
of eqs.(4.31,4.35) and the IR finite multi-W coefficients of eqs.(4.33,4.35).
They are presented in the form 

	{
	B[1, "-", "-", "p"] -> ... ,
	B[1, "-", "+", "p"] -> ... ,
	B[1, "+", "-", "p"] -> ... ,
	B[2, "-", "-", "p"] -> ... ,
	B[2, "-", "+", "p"] -> ... ,
	B[2, "+", "-", "p"] -> ... ,
	vertex[1,"p"] -> ... ,
	vertex[2,"p"] -> ... ,
	B[1, "-", "-", "m"] -> ... ,
	B[1, "-", "+", "m"] -> ... ,
	B[1, "+", "-", "m"] -> ... ,
	B[2, "-", "-", "m"] -> ... ,
	B[2, "-", "+", "m"] -> ... ,
	B[2, "+", "-", "m"] -> ... ,
	vertex[1,"m"] -> ... ,
	vertex[2,"m"] -> ... 
	 } 

The translation to the notation in the paper is 
	
	B[L,x1,x2,h] : \hat{B}^{(L),h}_{x1,x2} ,
	vertex[L,h]  : \hat{U}^{(L)}_{h}. 

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "svfunctions.m" 

contains the definition of the single-valued functions h[i,j] present in
the amplitudes files in terms of standard MPLs.

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "mrk_UVren_amplitudes_QCD_1loop.m"

contains the UV-renormalised one-loop QCD helicity amplitudes (not IR subtracted)
to Ord(ep^2). They are defined by eqs. (2.17,2.29).
The symbols appearing here are common to the other files and are described above, 
apart for 
	G[r_1,...,r_n,x]
which correspond to the Goncharov polylogarithms of eq. (D.5).

~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

- "vertex_1l_uvren.m"

Central-emission vertex at one-loop accuracy up to O(ep^2), ep = (4-d)/2.
The result is presented in the form

	{
	  W[1, "p"] -> ... ,
	  W[1, "m"] -> ... 
	}

where "p" and "m" refer to the plus/minus helicity of the centrally-emitted gluon.



==> anc/impact_factors_finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Ig[1] -> Nf*(5/9 + Log[-(mu2/t)]/3 + 
     ep*(28/27 - Pi^2/36 + (5*Log[-(mu2/t)])/9 + Log[-(mu2/t)]^2/6) + 
     ep^2*(164/81 + Pi^2*(-5/108 - Log[-(mu2/t)]/36) + 
       (28*Log[-(mu2/t)])/27 + (5*Log[-(mu2/t)]^2)/18 + Log[-(mu2/t)]^3/18 - 
       (7*Zeta[3])/9)) + Nc*(-67/18 + (2*Pi^2)/3 - Log[-(mu2/t)]^2 + 
     Log[-(mu2/t)]*(-11/6 + Log[-(rho2/t)]) + 
     ep*(-202/27 - (67*Log[-(mu2/t)])/18 - Log[-(mu2/t)]^3/3 + 
       Pi^2*(11/72 + (2*Log[-(mu2/t)])/3 - Log[-(rho2/t)]/12) + 
       Log[-(mu2/t)]^2*(-11/12 + Log[-(rho2/t)]/2) + (17*Zeta[3])/3) + 
     ep^2*(-1214/81 + (41*Pi^4)/720 - (67*Log[-(mu2/t)]^2)/36 - 
       Log[-(mu2/t)]^4/12 + Pi^2*(67/216 + Log[-(mu2/t)]^2/3 + 
         Log[-(mu2/t)]*(11/72 - Log[-(rho2/t)]/12)) + 
       Log[-(mu2/t)]^3*(-11/36 + Log[-(rho2/t)]/6) + (77*Zeta[3])/18 - 
       (7*Log[-(rho2/t)]*Zeta[3])/3 + Log[-(mu2/t)]*
        (-202/27 + (17*Zeta[3])/3))), 
 Ig[2] -> Nf^2*(-25/162 - (5*Log[-(mu2/t)])/27 - Log[-(mu2/t)]^2/18) + 
   Nc*Nf*(2063/216 + Pi^2*(-25/54 - Log[-(mu2/t)]/3) + 
     (7*Log[-(mu2/t)]^2)/6 - Log[-(mu2/t)]^3/9 + 
     Log[-(mu2/t)]*(35/6 - (5*Log[-(rho2/t)])/9) - (28*Log[-(rho2/t)])/27 + 
     (2*Zeta[3])/9) + (Nf*(-55/24 - Log[-(mu2/t)]/2 + 2*Zeta[3]))/Nc + 
   Nc^2*(-26675/648 - Pi^4/60 + Log[-(mu2/t)]^4/2 + 
     Pi^2*(335/108 - Log[-(mu2/t)]^2/3 + Log[-(mu2/t)]*
        (11/6 + Log[-(rho2/t)]/3)) + Log[-(mu2/t)]^3*
      (11/18 - Log[-(rho2/t)]) + Log[-(mu2/t)]^2*
      (-389/72 + Log[-(rho2/t)]^2/2) + Log[-(rho2/t)]*(202/27 - Zeta[3]) + 
     (88*Zeta[3])/9 + Log[-(mu2/t)]*(-2893/108 + (67*Log[-(rho2/t)])/18 + 
       2*Zeta[3])), 
 Iq[1] -> (4 - Pi^2/12 + (3*Log[-(mu2/t)])/2 + Log[-(mu2/t)]^2/2 + 
     ep^2*(16 - (47*Pi^4)/1440 + 2*Log[-(mu2/t)]^2 + Log[-(mu2/t)]^3/4 + 
       Log[-(mu2/t)]^4/24 + Pi^2*(-1/3 - Log[-(mu2/t)]/8 - 
         Log[-(mu2/t)]^2/24) + Log[-(mu2/t)]*(8 - (7*Zeta[3])/3) - 
       (7*Zeta[3])/2) + ep*(8 + Pi^2*(-1/8 - Log[-(mu2/t)]/12) + 
       4*Log[-(mu2/t)] + (3*Log[-(mu2/t)]^2)/4 + Log[-(mu2/t)]^3/6 - 
       (7*Zeta[3])/3))/Nc + Nf*(-5/9 - Log[-(mu2/t)]/3 + 
     ep*(-28/27 + Pi^2/36 - (5*Log[-(mu2/t)])/9 - Log[-(mu2/t)]^2/6) + 
     ep^2*(-164/81 + Pi^2*(5/108 + Log[-(mu2/t)]/36) - 
       (28*Log[-(mu2/t)])/27 - (5*Log[-(mu2/t)]^2)/18 - Log[-(mu2/t)]^3/18 + 
       (7*Zeta[3])/9)) + Nc*(13/18 + (7*Pi^2)/12 - Log[-(mu2/t)]^2/2 + 
     Log[-(mu2/t)]*(1/3 + Log[-(rho2/t)]) + 
     ep*((13*Log[-(mu2/t)])/18 - Log[-(mu2/t)]^3/6 + 
       Pi^2*(-1/36 + (7*Log[-(mu2/t)])/12 - Log[-(rho2/t)]/12) + 
       Log[-(mu2/t)]^2*(1/6 + Log[-(rho2/t)]/2) + (10*(4 + 9*Zeta[3]))/27) + 
     ep^2*(242/81 + (7*Pi^4)/288 + (13*Log[-(mu2/t)]^2)/36 - 
       Log[-(mu2/t)]^4/24 + Pi^2*(-13/216 + (7*Log[-(mu2/t)]^2)/24 + 
         Log[-(mu2/t)]*(-1/36 - Log[-(rho2/t)]/12)) + 
       Log[-(mu2/t)]^3*(1/18 + Log[-(rho2/t)]/6) - (7*Zeta[3])/9 - 
       (7*Log[-(rho2/t)]*Zeta[3])/3 + (10*Log[-(mu2/t)]*(4 + 9*Zeta[3]))/
        27)), Iq[2] -> (-47*Pi^4)/720 - Log[-(mu2/t)]^4/4 + 
   Nf^2*(25/54 + (5*Log[-(mu2/t)])/9 + Log[-(mu2/t)]^2/6) + 
   Pi^2*(19/12 + Log[-(mu2/t)]^2/6 + Log[-(mu2/t)]*
      (11/24 - Log[-(rho2/t)]/12)) + Log[-(mu2/t)]^3*
    (1/36 + Log[-(rho2/t)]/2) + Log[-(mu2/t)]^2*
    (16/3 + (3*Log[-(rho2/t)])/2) + (28787 - 7380*Zeta[3])/648 + 
   (255/32 - (83*Pi^4)/1440 + (25*Log[-(mu2/t)]^2)/8 + 
     (3*Log[-(mu2/t)]^3)/4 + Log[-(mu2/t)]^4/8 + 
     Pi^2*(7/8 + (3*Log[-(mu2/t)])/8 - Log[-(mu2/t)]^2/24) + 
     Log[-(mu2/t)]*(45/8 - 6*Zeta[3]) - (15*Zeta[3])/2)/Nc^2 + 
   Nc*Nf*(-650/81 + Pi^2*(-2/3 - (5*Log[-(mu2/t)])/12) + 
     (5*Log[-(mu2/t)]^3)/18 + Log[-(mu2/t)]*(-211/54 - 
       (5*Log[-(rho2/t)])/3) - (28*Log[-(rho2/t)])/27 - 
     (2*Log[-(mu2/t)]^2*Log[-(rho2/t)])/3 - (23*Zeta[3])/9) + 
   (Nf*(-505/81 + Pi^2*(-1/6 - Log[-(mu2/t)]/12) - (299*Log[-(mu2/t)])/54 - 
      (11*Log[-(mu2/t)]^2)/6 - (5*Log[-(mu2/t)]^3)/18 - (19*Zeta[3])/9))/Nc + 
   Log[-(mu2/t)]*(2887/108 + 4*Log[-(rho2/t)] - Zeta[3]) + 
   Nc^2*(22537/2592 - (7*Pi^4)/288 + Log[-(mu2/t)]^4/8 + 
     Pi^2*(29/8 - Log[-(mu2/t)]^2/8 + Log[-(mu2/t)]*
        (23/12 + Log[-(rho2/t)]/4)) + Log[-(mu2/t)]^3*
      (-7/9 - Log[-(rho2/t)]/2) + Log[-(mu2/t)]^2*
      (-41/12 + (13*Log[-(rho2/t)])/6 + Log[-(rho2/t)]^2/2) + 
     Log[-(rho2/t)]*(202/27 - Zeta[3]) + (41*Zeta[3])/9 + 
     Log[-(mu2/t)]*(-155/216 + (49*Log[-(rho2/t)])/6 + 7*Zeta[3]))}


==> anc/impact_factors_uvren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Ig[1] -> Nf/(3*ep) + Nc*((-11/6 + Log[-(rho2/t)])/ep + 
     Log[-(mu2/t)]*Log[-(rho2/t)] + ep*(-1/12*Pi^2 + Log[-(mu2/t)]^2/2)*
      Log[-(rho2/t)] + ep^2*Log[-(rho2/t)]*(-1/12*(Pi^2*Log[-(mu2/t)]) + 
       Log[-(mu2/t)]^3/6 - (7*Zeta[3])/3)) + 
   (-(mu2/t))^ep*(Nf*(5/9 + 1/(3*ep) + ep*(28/27 - Pi^2/36) + 
       (ep^2*(656 - 15*Pi^2 - 252*Zeta[3]))/324) + 
     Nc*(-67/18 - 2/ep^2 - 11/(6*ep) + (2*Pi^2)/3 + 
       ep*(-202/27 + (11*Pi^2)/72 + (17*Zeta[3])/3) + 
       (ep^2*(-97120 + 2010*Pi^2 + 369*Pi^4 + 27720*Zeta[3]))/6480)), 
 Ig[2] -> Nf^2*(1/(9*ep^2) + (-54 + Pi^2)/108 + (-5/27 - Log[-(mu2/t)]/9)/
      ep - (10*Log[-(mu2/t)])/27 - Log[-(mu2/t)]^2/9) + 
   Nc*Nf*(-1/3*1/ep^3 + ((71 - 8*Pi^2)*Log[-(mu2/t)])/18 - 
     (4*Log[-(mu2/t)]^3)/9 + Log[-(mu2/t)]^2*(1/9 + Log[-(rho2/t)]/2) - 
     (Pi^2*Log[-(rho2/t)])/12 + (-16/9 - (2*Log[-(mu2/t)])/3 + 
       Log[-(rho2/t)])/ep^2 + ((55 - 4*Pi^2)/18 - (2*Log[-(mu2/t)]^2)/3 + 
       Log[-(mu2/t)]*(1/9 + Log[-(rho2/t)]))/ep + 
     (6413 - 306*Pi^2 - 72*Zeta[3])/648) + 
   (Nf*(-55/24 - 1/(2*ep) - Log[-(mu2/t)]/2 + 2*Zeta[3]))/Nc + 
   Nc^2*(2/ep^4 + (4*Log[-(mu2/t)]^4)/3 + Log[-(mu2/t)]^3*
      (22/9 - (8*Log[-(rho2/t)])/3) + (11/6 + 4*Log[-(mu2/t)] - 
       2*Log[-(rho2/t)])/ep^3 - (Pi^2*Log[-(rho2/t)]^2)/12 + 
     (85/12 - (7*Pi^2)/6 + 4*Log[-(mu2/t)]^2 + Log[-(mu2/t)]*
        (11/3 - 4*Log[-(rho2/t)]) - (11*Log[-(rho2/t)])/2 + 
       Log[-(rho2/t)]^2/2)/ep^2 + Log[-(mu2/t)]^2*((7*(7 - 4*Pi^2))/12 - 
       (11*Log[-(rho2/t)])/4 + Log[-(rho2/t)]^2) + 
     Log[-(mu2/t)]*(-199/54 + (22*Pi^2)/9 + (4*Pi^2*Log[-(rho2/t)])/3 - 
       (62*Zeta[3])/3) + (-505/108 + (11*Pi^2)/9 + (8*Log[-(mu2/t)]^3)/3 + 
       Log[-(mu2/t)]^2*(11/3 - 4*Log[-(rho2/t)]) + (2*Pi^2*Log[-(rho2/t)])/
        3 + Log[-(mu2/t)]*((7*(7 - 4*Pi^2))/12 - (11*Log[-(rho2/t)])/2 + 
         Log[-(rho2/t)]^2) - (31*Zeta[3])/3)/ep + 
     Log[-(rho2/t)]*((11*Pi^2)/24 + (28*Zeta[3])/3) + 
     (-161390 + 17895*Pi^2 - 846*Pi^4 + 75240*Zeta[3])/6480) + 
   (-(mu2/t))^ep*(Nf^2*(28/27 + 1/(3*ep^2) + 5/(9*ep) - Pi^2/36) + 
     Nc*Nf*(-2/ep^3 - 11/(3*ep^2) + (-61 + 6*Pi^2)/(9*ep) + 
       (-1424 + 33*Pi^2 + 612*Zeta[3])/108) + 
     Nc^2*(11/ep^3 + 121/(12*ep^2) + (737/36 - (11*Pi^2)/3)/ep - 
       (11*(-1616 + 33*Pi^2 + 1224*Zeta[3]))/432)), 
 Iq[1] -> Nf/(3*ep) + Nc*((-11/6 + Log[-(rho2/t)])/ep + 
     Log[-(mu2/t)]*Log[-(rho2/t)] + ep*(-1/12*Pi^2 + Log[-(mu2/t)]^2/2)*
      Log[-(rho2/t)] + ep^2*Log[-(rho2/t)]*(-1/12*(Pi^2*Log[-(mu2/t)]) + 
       Log[-(mu2/t)]^3/6 - (7*Zeta[3])/3)) + 
   (-(mu2/t))^ep*((4 + ep^(-2) + 3/(2*ep) - Pi^2/12 + 
       ep^2*(16 - Pi^2/3 - (47*Pi^4)/1440 - (7*Zeta[3])/2) + 
       ep*(8 - Pi^2/8 - (7*Zeta[3])/3))/Nc + 
     Nf*(-5/9 - 1/(3*ep) + ep*(-28/27 + Pi^2/36) + 
       (ep^2*(-656 + 15*Pi^2 + 252*Zeta[3]))/324) + 
     Nc*(-ep^(-2) + 1/(3*ep) + (26 + 21*Pi^2)/36 + 
       (ep^2*(7744 - 156*Pi^2 + 63*Pi^4 - 2016*Zeta[3]))/2592 + 
       (ep*(-3*Pi^2 + 40*(4 + 9*Zeta[3])))/108)), 
 Iq[2] -> 14177/216 - ep^(-4) + (71*Pi^2)/54 - Pi^4/120 - 
   (2*Log[-(mu2/t)]^4)/3 + Nf^2*(3/2 + 1/(3*ep^2) - Pi^2/36 + 
     (5/9 + Log[-(mu2/t)]/3)/ep + (10*Log[-(mu2/t)])/9 + Log[-(mu2/t)]^2/3) + 
   (-1/4 - 2*Log[-(mu2/t)] + Log[-(rho2/t)])/ep^3 + 
   Log[-(mu2/t)]^3*(-1/3 + (4*Log[-(rho2/t)])/3) + 
   Log[-(mu2/t)]^2*((22 + 7*Pi^2)/6 + 3*Log[-(rho2/t)]) + 
   ((22 + 7*Pi^2)/12 - 2*Log[-(mu2/t)]^2 + (3*Log[-(rho2/t)])/2 + 
     Log[-(mu2/t)]*(-1/2 + 2*Log[-(rho2/t)]))/ep^2 + 
   Nc*Nf*(1/(2*ep^3) + (2*Log[-(mu2/t)]^3)/3 + 
     Log[-(mu2/t)]*((-86 - 19*Pi^2)/18 - (20*Log[-(rho2/t)])/9) + 
     (-11/6 + Log[-(mu2/t)] + Log[-(rho2/t)]/3)/ep^2 + 
     (-56/27 + Pi^2/36)*Log[-(rho2/t)] - (5*Log[-(mu2/t)]^2*Log[-(rho2/t)])/
      6 + ((-47 - 19*Pi^2)/36 + Log[-(mu2/t)]^2 - (10*Log[-(rho2/t)])/9 - 
       (Log[-(mu2/t)]*Log[-(rho2/t)])/3)/ep + (-628 - 31*Pi^2 - 360*Zeta[3])/
      54) + (1/(2*ep^4) + (41/4 - Pi^2/6)*Log[-(mu2/t)]^2 + 
     2*Log[-(mu2/t)]^3 + Log[-(mu2/t)]^4/3 + (3/2 + Log[-(mu2/t)])/ep^3 + 
     (41/8 - Pi^2/12 + 3*Log[-(mu2/t)] + Log[-(mu2/t)]^2)/ep^2 + 
     (10359 + 102*Pi^2 - 26*Pi^4 - 4176*Zeta[3])/288 + 
     Log[-(mu2/t)]*(221/8 - (32*Zeta[3])/3) + 
     (221/16 + (41/4 - Pi^2/6)*Log[-(mu2/t)] + 3*Log[-(mu2/t)]^2 + 
       (2*Log[-(mu2/t)]^3)/3 - (16*Zeta[3])/3)/ep)/Nc^2 + 
   Log[-(rho2/t)]*(8 - Pi^2/4 - (14*Zeta[3])/3) - 13*Zeta[3] + 
   (Nf*(-481/27 - 1/(2*ep^3) + (5*Pi^2)/108 + (-11/6 - Log[-(mu2/t)])/ep^2 + 
      ((-224 + Pi^2)*Log[-(mu2/t)])/18 - (11*Log[-(mu2/t)]^2)/3 - 
      (2*Log[-(mu2/t)]^3)/3 + ((-233 + Pi^2)/36 - (11*Log[-(mu2/t)])/3 - 
        Log[-(mu2/t)]^2)/ep + Zeta[3]))/Nc + 
   ((-4*Log[-(mu2/t)]^3)/3 + (4 - Pi^2/6)*Log[-(rho2/t)] + 
     Log[-(mu2/t)]^2*(-1/2 + 2*Log[-(rho2/t)]) + 
     Log[-(mu2/t)]*((22 + 7*Pi^2)/6 + 3*Log[-(rho2/t)]) + 
     (1108 + 43*Pi^2 + 372*Zeta[3])/72)/ep + 
   Log[-(mu2/t)]*((8 - Pi^2/3)*Log[-(rho2/t)] + 
     (1108 + 43*Pi^2 + 372*Zeta[3])/36) + 
   Nc^2*(1/(2*ep^4) + Log[-(mu2/t)]^4/3 + Log[-(mu2/t)]^3*
      (-5/3 - (4*Log[-(rho2/t)])/3) + (-5/4 + Log[-(mu2/t)] - Log[-(rho2/t)])/
      ep^3 - (Pi^2*Log[-(rho2/t)]^2)/12 + 
     ((25 - 4*Pi^2)/8 + Log[-(mu2/t)]^2 + Log[-(mu2/t)]*
        (-5/2 - 2*Log[-(rho2/t)]) - (10*Log[-(rho2/t)])/3 + 
       Log[-(rho2/t)]^2/2)/ep^2 + Log[-(mu2/t)]^2*(-23/6 - Pi^2 + 
       (19*Log[-(rho2/t)])/12 + Log[-(rho2/t)]^2) + 
     Log[-(rho2/t)]*(242/27 + (7*Pi^2)/72 + (14*Zeta[3])/3) + 
     (10051 + 3088*Pi^2 - 42*Pi^4 + 16128*Zeta[3])/864 + 
     ((2*Log[-(mu2/t)]^3)/3 + Log[-(mu2/t)]^2*(-5/2 - 2*Log[-(rho2/t)]) + 
       (40/9 + Pi^2/2)*Log[-(rho2/t)] + Log[-(mu2/t)]*
        (-23/6 - Pi^2 - (7*Log[-(rho2/t)])/6 + Log[-(rho2/t)]^2) + 
       (-465 + 310*Pi^2 + 24*Zeta[3])/144)/ep + 
     Log[-(mu2/t)]*((80/9 + Pi^2)*Log[-(rho2/t)] + 
       (-57 + 310*Pi^2 + 24*Zeta[3])/72)) + 
   (-(mu2/t))^ep*(-44 - 11/(2*ep^3) - 33/(4*ep^2) + (11*Pi^2)/16 + 
     Nf^2*(-28/27 - 1/(3*ep^2) - 5/(9*ep) + Pi^2/36) + 
     (11*(-48 + Pi^2))/(24*ep) + (Nf*(8 + ep^(-3) + 3/(2*ep^2) - Pi^2/8 + 
        (4 - Pi^2/12)/ep - (7*Zeta[3])/3))/Nc + (77*Zeta[3])/6 + 
     Nc*Nf*(-ep^(-3) + 13/(6*ep^2) + (34/9 + (7*Pi^2)/12)/ep + 
       (1552 - 39*Pi^2 + 720*Zeta[3])/216) + 
     Nc^2*(11/(2*ep^3) - 11/(6*ep^2) - (11*(26 + 21*Pi^2))/(72*ep) + 
       (11*(3*Pi^2 - 40*(4 + 9*Zeta[3])))/216))}


==> anc/mrk_UVren_amplitudes_QCD_1loop.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{B["gg"][1, "ppp", "oo"] -> 
  {(-5*Nc)/ep^2 + L*Nc*(-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] - 
      4*Log[(s1*s2)/(mu2*s)]) + 
    Nf*((-3*z + 3*z^2 - 10*zb + 30*z*zb - 33*z^2*zb + 10*z^3*zb + 20*zb^2 - 
        37*z*zb^2 + 20*z^2*zb^2 - 10*zb^3 + 10*z*zb^3)/
       (9*(-1 + z)*zb*(-1 + z + zb)^2) - 
      (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, z])/
       (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
        G[0, zb])/(3*(-1 + z + zb)^3) - 
      ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, z])/
       (3*(-1 + z + zb)^3) - ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 
         2*zb^2)*G[1, zb])/(3*(-1 + z + zb)^3) - (2*Log[(s1*s2)/(mu2*s)])/
       3) + ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
      Log[(s1*s2)/(mu2*s)]/2) + (4*L*Nc + (5*Nf)/3 + (ci*Nc*Pi)/2 + 
      Nc*(-55/6 + G[0, z] + G[0, zb] + G[1, z] + G[1, zb] + 2*Log[s1/mu2] + 
        2*Log[s2/mu2] + Log[(s1*s2)/(mu2*s)]))/ep + 
    Nc*(-(-3*z + 3*z^2 - 67*zb + 201*z*zb - 204*z^2*zb + 67*z^3*zb + 
         134*zb^2 - 265*z*zb^2 + 134*z^2*zb^2 - 67*zb^3 + 67*z*zb^3)/
       (9*(-1 + z)*zb*(-1 + z + zb)^2) + 
      G[0, zb]*((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
         (3*(-1 + z + zb)^3) + G[1, z]) + 
      G[1, z]*(((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2))/
         (3*(-1 + z + zb)^3) - G[1, zb]) + 
      ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*G[1, zb])/
       (3*(-1 + z + zb)^3) + G[0, z]*
       ((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
         (3*(-1 + z + zb)^3) - G[0, zb] + G[1, zb]) - G[0, 0, z] - 
      G[0, 0, zb] + G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] + G[1, 0, zb] - 
      G[1, 1, z] - G[1, 1, zb] + Log[s1/mu2]*(-2*G[0, z] - 2*G[0, zb] - 
        2*Log[(s1*s2)/(mu2*s)]) + Log[s2/mu2]*(-2*G[1, z] - 2*G[1, zb] - 
        2*Log[(s1*s2)/(mu2*s)]) + (11/3 + G[0, z] + G[0, zb] + G[1, z] + 
        G[1, zb])*Log[(s1*s2)/(mu2*s)] + (3*Log[(s1*s2)/(mu2*s)]^2)/2 + 
      (21*zeta[2])/2) + ep*(L*Nc*(2*G[0, z]*G[0, zb] + 2*G[1, z]*G[1, zb] + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
        (2*G[0, z] + 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
         Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
      Nf*((-33*z + 33*z^2 - 56*zb + 168*z*zb - 201*z^2*zb + 56*z^3*zb + 
          112*zb^2 - 191*z*zb^2 + 112*z^2*zb^2 - 56*zb^3 + 56*z*zb^3)/
         (27*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*zb - 
           18*zb^2 + 21*z*zb^2)*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)^3) + 
        G[0, z]*(-(z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 
              9*z^2*zb - 18*zb^2 + 21*z*zb^2))/(9*(-1 + z)*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, zb])/
           (3*(-1 + z + zb)^3)) - ((-1 + zb)*(3*z - 3*z^2 + 10*zb - 12*z*zb + 
           21*z^2*zb - 20*zb^2 + 9*z*zb^2 + 10*zb^3)*G[1, zb])/
         (9*zb*(-1 + z + zb)^3) + G[1, z]*
         (-((-1 + zb)*(3*z - 3*z^2 + 10*zb - 12*z*zb + 21*z^2*zb - 20*zb^2 + 
              9*z*zb^2 + 10*zb^3))/(9*zb*(-1 + z + zb)^3) + 
          ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, zb])/
           (3*(-1 + z + zb)^3)) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
           3*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
        (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, 0, zb])/
         (3*(-1 + z + zb)^3) + ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 
           2*zb^2)*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
        ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, 1, zb])/
         (3*(-1 + z + zb)^3) + 
        (-(-3*z + 3*z^2 - 10*zb + 30*z*zb - 33*z^2*zb + 10*z^3*zb + 20*zb^2 - 
             37*z*zb^2 + 20*z^2*zb^2 - 10*zb^3 + 10*z*zb^3)/
           (9*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, z])/
           (3*(-1 + z + zb)^3) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + 
          ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, z])/
           (3*(-1 + z + zb)^3) + ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 
             3*z*zb + 2*zb^2)*G[1, zb])/(3*(-1 + z + zb)^3))*
         Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/3 - zeta[2]/3) + 
      ci*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) + 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
        G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
         Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
      Nc*((-4*(-6*z + 6*z^2 - 101*zb + 303*z*zb - 309*z^2*zb + 101*z^3*zb + 
           202*zb^2 - 398*z*zb^2 + 202*z^2*zb^2 - 101*zb^3 + 101*z*zb^3))/
         (27*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*G[0, 0, z])/
         (3*(-1 + z + zb)^3) - (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
           12*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
        ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
          G[1, 1, z])/(3*(-1 + z + zb)^3) - 
        ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
          G[1, 1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, 0, z] + G[0, 0, 0, zb] - 
        G[0, 0, 1, z] - G[0, 0, 1, zb] + G[0, 1, 0, z] - G[0, 1, 0, zb] - 
        G[0, 1, 1, z] - G[0, 1, 1, zb] - 2*G[0, 1 - zb, 0, z] + 
        2*G[0, 1 - zb, 1, z] - G[1, 0, 0, z] - G[1, 0, 0, zb] - 
        G[1, 0, 1, z] + G[1, 0, 1, zb] - G[1, 1, 0, z] + G[1, 1, 0, zb] + 
        G[1, 1, 1, z] - G[1, 1, 1, zb] + (-11/6 - (3*G[0, z])/2 - 
          (3*G[0, zb])/2 - (3*G[1, z])/2 - (3*G[1, zb])/2)*
         Log[(s1*s2)/(mu2*s)]^2 - (7*Log[(s1*s2)/(mu2*s)]^3)/6 + 
        Log[(s1*s2)/(mu2*s)]*((-3*z + 3*z^2 - 67*zb + 201*z*zb - 204*z^2*zb + 
            67*z^3*zb + 134*zb^2 - 265*z*zb^2 + 134*z^2*zb^2 - 67*zb^3 + 
            67*z*zb^3)/(9*(-1 + z)*zb*(-1 + z + zb)^2) + 
          G[0, zb]*(-(z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
             (3*(-1 + z + zb)^3) - G[1, z]) + G[1, z]*
           (-((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2))/
             (3*(-1 + z + zb)^3) - G[1, zb]) + G[0, z]*
           (-(z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
             (3*(-1 + z + zb)^3) - G[0, zb] - G[1, zb]) - 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            G[1, zb])/(3*(-1 + z + zb)^3) - G[0, 0, z] - G[0, 0, zb] - 
          G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] - G[1, 0, zb] - G[1, 1, z] - 
          G[1, 1, zb] - (17*zeta[2])/2) + G[1, zb]*
         (((-1 + zb)*(3*z - 3*z^2 + 67*zb - 129*z*zb + 75*z^2*zb - 134*zb^2 + 
             126*z*zb^2 + 67*zb^3))/(9*zb*(-1 + z + zb)^3) - G[0, 0, z] - 
          G[0, 1, z] + 2*G[0, 1 - zb, z] - G[1, 0, z] + G[1, 1, z] - 
          (13*zeta[2])/2) + G[0, zb]*((z*(-72 + 198*z - 193*z^2 + 67*z^3 + 
             144*zb - 273*z*zb + 126*z^2*zb - 72*zb^2 + 75*z*zb^2))/
           (9*(-1 + z)*(-1 + z + zb)^3) + G[0, 0, z] + G[0, 1, z] - 
          2*G[0, 1 - zb, z] - G[1, 0, z] - G[1, 1, z] - (5*zeta[2])/2) + 
        G[1, z]*(((-1 + zb)*(3*z - 3*z^2 + 67*zb - 129*z*zb + 75*z^2*zb - 
             134*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*zb*(-1 + z + zb)^3) - 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            G[1, zb])/(3*(-1 + z + zb)^3) - G[0, 0, zb] - G[0, 1, zb] - 
          G[1, 0, zb] + G[1, 1, zb] - (5*zeta[2])/2) + 
        G[0, z]*((z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
             126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
            (-1 + z + zb)^3) - (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
             12*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] - 
          G[0, 1, zb] - G[1, 0, zb] + G[1, 1, zb] - (5*zeta[2])/2) + 
        Log[s1/mu2]*(2*G[0, z]*G[0, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
          (2*G[0, z] + 2*G[0, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + Log[s2/mu2]*
         (2*G[1, z]*G[1, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
          (2*G[1, z] + 2*G[1, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + (11*zeta[2])/6 + 
        (47*zeta[3])/3)) + 
    ep^2*(L*Nc*(-2*G[0, 0, 0, z] - 2*G[0, 0, 0, zb] - 2*G[1, 1, 1, z] - 
        2*G[1, 1, 1, zb] + (-G[0, z] - G[0, zb] - G[1, z] - G[1, zb])*
         Log[(s1*s2)/(mu2*s)]^2 - (2*Log[(s1*s2)/(mu2*s)]^3)/3 + 
        G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + G[0, z]*(-2*G[0, 0, zb] + 
          zeta[2]) + G[1, zb]*(-2*G[1, 1, z] + zeta[2]) + 
        G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
         (-2*G[0, z]*G[0, zb] - 2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 
          2*G[0, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + 2*zeta[2]) - 
        (28*zeta[3])/3) + Nf*((-255*z + 255*z^2 - 328*zb + 984*z*zb - 
          1239*z^2*zb + 328*z^3*zb + 656*zb^2 - 1057*z*zb^2 + 656*z^2*zb^2 - 
          328*zb^3 + 328*z*zb^3)/(81*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*zb - 
           18*zb^2 + 21*z*zb^2)*G[0, 0, z])/(9*(-1 + z)*(-1 + z + zb)^3) + 
        (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*zb - 
           18*zb^2 + 21*z*zb^2)*G[0, 0, zb])/(9*(-1 + z)*(-1 + z + zb)^3) + 
        ((-1 + zb)*(3*z - 3*z^2 + 10*zb - 12*z*zb + 21*z^2*zb - 20*zb^2 + 
           9*z*zb^2 + 10*zb^3)*G[1, 1, z])/(9*zb*(-1 + z + zb)^3) + 
        ((-1 + zb)*(3*z - 3*z^2 + 10*zb - 12*z*zb + 21*z^2*zb - 20*zb^2 + 
           9*z*zb^2 + 10*zb^3)*G[1, 1, zb])/(9*zb*(-1 + z + zb)^3) - 
        (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, 0, 0, z])/
         (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
          G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) - 
        ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, 1, 1, z])/
         (3*(-1 + z + zb)^3) - ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 
           2*zb^2)*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
        ((-3*z + 3*z^2 - 10*zb + 30*z*zb - 33*z^2*zb + 10*z^3*zb + 20*zb^2 - 
            37*z*zb^2 + 20*z^2*zb^2 - 10*zb^3 + 10*z*zb^3)/
           (18*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, z])/
           (6*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[0, zb])/(6*(-1 + z + zb)^3) - 
          ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, z])/
           (6*(-1 + z + zb)^3) - ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 
             3*z*zb + 2*zb^2)*G[1, zb])/(6*(-1 + z + zb)^3))*
         Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/9 + 
        Log[(s1*s2)/(mu2*s)]*(-(-33*z + 33*z^2 - 56*zb + 168*z*zb - 
             201*z^2*zb + 56*z^3*zb + 112*zb^2 - 191*z*zb^2 + 112*z^2*zb^2 - 
             56*zb^3 + 56*z*zb^3)/(27*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*zb - 
             18*zb^2 + 21*z*zb^2)*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)^3) + 
          G[0, z]*((z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*
                zb - 18*zb^2 + 21*z*zb^2))/(9*(-1 + z)*(-1 + z + zb)^3) - 
            (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, zb])/
             (3*(-1 + z + zb)^3)) + ((-1 + zb)*(3*z - 3*z^2 + 10*zb - 
             12*z*zb + 21*z^2*zb - 20*zb^2 + 9*z*zb^2 + 10*zb^3)*G[1, zb])/
           (9*zb*(-1 + z + zb)^3) + G[1, z]*
           (((-1 + zb)*(3*z - 3*z^2 + 10*zb - 12*z*zb + 21*z^2*zb - 20*zb^2 + 
               9*z*zb^2 + 10*zb^3))/(9*zb*(-1 + z + zb)^3) - 
            ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, zb])/
             (3*(-1 + z + zb)^3)) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, 0, zb])/
           (3*(-1 + z + zb)^3) - ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 
             3*z*zb + 2*zb^2)*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
          ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3) + zeta[2]/3) - 
        ((-3*z + 3*z^2 - 10*zb + 30*z*zb - 33*z^2*zb + 10*z^3*zb + 20*zb^2 - 
           37*z*zb^2 + 20*z^2*zb^2 - 10*zb^3 + 10*z*zb^3)*zeta[2])/
         (18*(-1 + z)*zb*(-1 + z + zb)^2) + G[1, zb]*
         (-((-1 + zb)*(33*z - 33*z^2 + 56*zb - 60*z*zb + 141*z^2*zb - 
              112*zb^2 + 27*z*zb^2 + 56*zb^3))/(27*zb*(-1 + z + zb)^3) - 
          ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, 1, z])/
           (3*(-1 + z + zb)^3) + ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 
             3*z*zb + 2*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[1, z]*(-((-1 + zb)*(33*z - 33*z^2 + 56*zb - 60*z*zb + 141*z^2*zb - 
              112*zb^2 + 27*z*zb^2 + 56*zb^3))/(27*zb*(-1 + z + zb)^3) + 
          ((-1 + zb)*(3*z - 3*z^2 + 10*zb - 12*z*zb + 21*z^2*zb - 20*zb^2 + 
             9*z*zb^2 + 10*zb^3)*G[1, zb])/(9*zb*(-1 + z + zb)^3) - 
          ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 3*z*zb + 2*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3) + ((-1 + zb)*(2 - 3*z + 3*z^2 - 4*zb + 
             3*z*zb + 2*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[0, zb]*(-(z*(-108 + 135*z - 83*z^2 + 56*z^3 + 216*zb - 276*z*zb + 
              27*z^2*zb - 108*zb^2 + 141*z*zb^2))/(27*(-1 + z)*
            (-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
            G[0, 0, z])/(3*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3)) + G[0, z]*
         (-(z*(-108 + 135*z - 83*z^2 + 56*z^3 + 216*zb - 276*z*zb + 
              27*z^2*zb - 108*zb^2 + 141*z*zb^2))/(27*(-1 + z)*
            (-1 + z + zb)^3) + (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 
             48*z*zb + 9*z^2*zb - 18*zb^2 + 21*z*zb^2)*G[0, zb])/
           (9*(-1 + z)*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 
             3*z*zb + 3*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3)) - (14*zeta[3])/9) + 
      ci*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] - 
        G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
        G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
        G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
        G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
        G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
        G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
        (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
         Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
        G[0, z]*(-G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
          G[1, 1, zb]/2 + zeta[2]/4) + G[1, z]*(G[0, 0, zb]/2 + 
          G[0, 1, zb]/2 - G[1, 0, zb]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
        Log[(s1*s2)/(mu2*s)]*((G[0, zb]*G[1, z])/2 + 
          G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) - (G[1, z]*G[1, zb])/2 - 
          G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
          G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 + 
          zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
          G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
        G[0, zb]*(-G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 + 
          G[1, 1, z]/2 - G[zb, 1, z] + zeta[2]/4) - (7*zeta[3])/6) + 
      Nc*((-4*(-39*z + 39*z^2 - 607*zb + 1821*z*zb - 1860*z^2*zb + 
           607*z^3*zb + 1214*zb^2 - 2389*z*zb^2 + 1214*z^2*zb^2 - 607*zb^3 + 
           607*z*zb^3))/(81*(-1 + z)*zb*(-1 + z + zb)^2) - 
        2*G[0, 1 - zb, z]*G[1, 1, zb] + (z*(12 - 21*z + 11*z^2 - 24*zb + 
           21*z*zb + 12*zb^2)*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) + 
        (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*G[0, 0, 0, zb])/
         (3*(-1 + z + zb)^3) + ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 
           21*z*zb + 11*zb^2)*G[1, 1, 1, z])/(3*(-1 + z + zb)^3) + 
        G[zb, z]*(-2*G[0, 1, 1, zb] + 2*G[1, 0, 1, zb] + 2*G[1, 1, 0, zb] - 
          2*G[1, 1, 1, zb]) + ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 
           21*z*zb + 11*zb^2)*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) - 
        G[0, 0, 0, 0, z] - G[0, 0, 0, 0, zb] + G[0, 0, 0, 1, z] + 
        G[0, 0, 0, 1, zb] - G[0, 0, 1, 0, z] + G[0, 0, 1, 0, zb] + 
        G[0, 0, 1, 1, z] - G[0, 0, 1, 1, zb] + 2*G[0, 0, 1 - zb, 0, z] - 
        2*G[0, 0, 1 - zb, 1, z] - G[0, 1, 0, 0, z] + G[0, 1, 0, 0, zb] + 
        G[0, 1, 0, 1, z] + G[0, 1, 0, 1, zb] - G[0, 1, 1, 0, z] + 
        G[0, 1, 1, 0, zb] + G[0, 1, 1, 1, z] + G[0, 1, 1, 1, zb] + 
        2*G[0, 1, 1 - zb, 0, z] - 2*G[0, 1, 1 - zb, 1, z] + 
        2*G[0, 1 - zb, 0, 0, z] - 2*G[0, 1 - zb, 1, 1, z] + 
        G[1, 0, 0, 0, z] + G[1, 0, 0, 0, zb] + G[1, 0, 0, 1, z] - 
        G[1, 0, 0, 1, zb] - G[1, 0, 1, 0, z] - G[1, 0, 1, 0, zb] + 
        G[1, 0, 1, 1, z] + G[1, 0, 1, 1, zb] + 2*G[1, 0, 1 - zb, 0, z] - 
        2*G[1, 0, 1 - zb, 1, z] + G[1, 1, 0, 0, z] - G[1, 1, 0, 0, zb] + 
        G[1, 1, 0, 1, z] - G[1, 1, 0, 1, zb] + G[1, 1, 1, 0, z] - 
        G[1, 1, 1, 0, zb] - G[1, 1, 1, 1, z] + 3*G[1, 1, 1, 1, zb] + 
        2*G[zb, 0, 1, 0, z] - 2*G[zb, 0, 1 - zb, 0, z] + 
        2*G[zb, 0, 1 - zb, 1, z] - 2*G[zb, 1, 0, 1, z] - 
        2*G[zb, 1, 1 - zb, 0, z] + 2*G[zb, 1, 1 - zb, 1, z] + 
        (11/18 + (5*G[0, z])/6 + (5*G[0, zb])/6 + (5*G[1, z])/6 + 
          (5*G[1, zb])/6)*Log[(s1*s2)/(mu2*s)]^3 + 
        (11*Log[(s1*s2)/(mu2*s)]^4)/24 + G[0, 1, z]*(G[0, 1, zb] + 
          G[1, 0, zb] - G[1, 1, zb] - (9*zeta[2])/2) + 
        G[1, 0, z]*(G[1, 0, zb] - G[1, 1, zb] - zeta[2]/2) + 
        G[1, 0, zb]*(G[1, 1, z] - 2*G[zb, 1, z] - zeta[2]/2) + 
        G[0, 1, zb]*(G[1, 0, z] + G[1, 1, z] - 2*G[zb, 1, z] - zeta[2]/2) + 
        ((-3*z + 3*z^2 - 67*zb + 201*z*zb - 204*z^2*zb + 67*z^3*zb + 
           134*zb^2 - 265*z*zb^2 + 134*z^2*zb^2 - 67*zb^3 + 67*z*zb^3)*
          zeta[2])/(18*(-1 + z)*zb*(-1 + z + zb)^2) + 4*G[zb, 1, z]*zeta[2] + 
        G[0, 0, zb]*(-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 
              273*z*zb + 126*z^2*zb - 72*zb^2 + 75*z*zb^2))/
           (9*(-1 + z)*(-1 + z + zb)^3) - G[0, 1, z] + 2*G[0, 1 - zb, z] + 
          G[1, 0, z] + G[1, 1, z] + (5*zeta[2])/2) + 
        G[1, 1, z]*(-((-1 + zb)*(3*z - 3*z^2 + 67*zb - 129*z*zb + 75*z^2*zb - 
              134*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*zb*(-1 + z + zb)^3) - 
          G[1, 1, zb] + (5*zeta[2])/2) + G[0, 0, z]*
         (-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
              126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
            (-1 + z + zb)^3) - G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] - 
          G[1, 1, zb] + (5*zeta[2])/2) + Log[(s1*s2)/(mu2*s)]^2*
         (-(-3*z + 3*z^2 - 67*zb + 201*z*zb - 204*z^2*zb + 67*z^3*zb + 
             134*zb^2 - 265*z*zb^2 + 134*z^2*zb^2 - 67*zb^3 + 67*z*zb^3)/
           (18*(-1 + z)*zb*(-1 + z + zb)^2) + G[0, zb]*
           ((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
             (6*(-1 + z + zb)^3) + G[1, z]/2) + 
          G[0, z]*((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
             (6*(-1 + z + zb)^3) + (3*G[0, zb])/2 + G[1, zb]/2) + 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            G[1, zb])/(6*(-1 + z + zb)^3) + G[1, z]*
           (((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2))/
             (6*(-1 + z + zb)^3) + (3*G[1, zb])/2) + (3*G[0, 0, z])/2 + 
          (3*G[0, 0, zb])/2 + G[0, 1, z]/2 + G[0, 1, zb]/2 + G[1, 0, z]/2 + 
          G[1, 0, zb]/2 + (3*G[1, 1, z])/2 + (3*G[1, 1, zb])/2 + 
          (13*zeta[2])/4) + G[1, 1, zb]*
         (-((-1 + zb)*(3*z - 3*z^2 + 67*zb - 129*z*zb + 75*z^2*zb - 
              134*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*zb*(-1 + z + zb)^3) + 
          2*G[zb, 0, z] + 2*G[zb, 1, z] + (13*zeta[2])/2) + 
        Log[(s1*s2)/(mu2*s)]*((4*(-6*z + 6*z^2 - 101*zb + 303*z*zb - 
             309*z^2*zb + 101*z^3*zb + 202*zb^2 - 398*z*zb^2 + 202*z^2*zb^2 - 
             101*zb^3 + 101*z*zb^3))/(27*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*G[0, 0, z])/
           (3*(-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
             12*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            G[1, 1, z])/(3*(-1 + z + zb)^3) + 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            G[1, 1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, 0, z] + 
          G[0, 0, 0, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] - G[0, 1, 0, z] + 
          G[0, 1, 0, zb] + G[0, 1, 1, z] + G[0, 1, 1, zb] + 
          2*G[0, 1 - zb, 0, z] - 2*G[0, 1 - zb, 1, z] + G[1, 0, 0, z] + 
          G[1, 0, 0, zb] + G[1, 0, 1, z] - G[1, 0, 1, zb] + G[1, 1, 0, z] - 
          G[1, 1, 0, zb] + G[1, 1, 1, z] + 3*G[1, 1, 1, zb] - 
          (11*zeta[2])/6 + G[0, zb]*(-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 
                144*zb - 273*z*zb + 126*z^2*zb - 72*zb^2 + 75*z*zb^2))/
             (9*(-1 + z)*(-1 + z + zb)^3) + G[0, 0, z] - G[0, 1, z] + 
            2*G[0, 1 - zb, z] + G[1, 0, z] + G[1, 1, z] + (3*zeta[2])/2) + 
          G[0, z]*(-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
                126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
              (-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
               12*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] + 
            G[0, 1, zb] + G[1, 0, zb] - G[1, 1, zb] + (3*zeta[2])/2) + 
          G[1, z]*(-((-1 + zb)*(3*z - 3*z^2 + 67*zb - 129*z*zb + 75*z^2*zb - 
                134*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*zb*(-1 + z + zb)^3) + 
            ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
              G[1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] + G[0, 1, zb] + 
            G[1, 0, zb] + G[1, 1, zb] + (3*zeta[2])/2) + 
          G[1, zb]*(-((-1 + zb)*(3*z - 3*z^2 + 67*zb - 129*z*zb + 75*z^2*zb - 
                134*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*zb*(-1 + z + zb)^3) + 
            G[0, 0, z] + G[0, 1, z] - 2*G[0, 1 - zb, z] + G[1, 0, z] + 
            G[1, 1, z] + (11*zeta[2])/2) - (19*zeta[3])/3) + 
        Log[s1/mu2]*(-2*G[0, 0, 0, z] - 2*G[0, 0, 0, zb] + 
          (-G[0, z] - G[0, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + 
          G[0, z]*(-2*G[0, 0, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[0, z]*G[0, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] + zeta[2]) - 
          (14*zeta[3])/3) + Log[s2/mu2]*(-2*G[1, 1, 1, z] - 
          2*G[1, 1, 1, zb] + (-G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[1, zb]*(-2*G[1, 1, z] + zeta[2]) + 
          G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[1, z]*G[1, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + zeta[2]) - 
          (14*zeta[3])/3) + G[0, zb]*
         ((4*z*(-108 + 297*z - 290*z^2 + 101*z^3 + 216*zb - 411*z*zb + 
             189*z^2*zb - 108*zb^2 + 114*z*zb^2))/(27*(-1 + z)*
            (-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
             12*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - G[0, 0, 0, z] - 
          G[0, 0, 1, z] + 2*G[0, 0, 1 - zb, z] - G[0, 1, 0, z] - 
          G[0, 1, 1, z] + 2*G[0, 1, 1 - zb, z] + 2*G[0, 1 - zb, 0, z] + 
          G[1, 0, 0, z] - G[1, 0, 1, z] + 2*G[1, 0, 1 - zb, z] + 
          G[1, 1, 0, z] + G[1, 1, 1, z] + 2*G[zb, 0, 1, z] - 
          2*G[zb, 0, 1 - zb, z] - 2*G[zb, 1, 1 - zb, z] - 
          (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, z]*zeta[2])/2 - (13*zeta[3])/3) + 
        G[1, zb]*((4*(-1 + zb)*(6*z - 6*z^2 + 101*zb - 195*z*zb + 
             114*z^2*zb - 202*zb^2 + 189*z*zb^2 + 101*zb^3))/
           (27*zb*(-1 + z + zb)^3) + ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 
             21*z*zb + 11*zb^2)*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
          G[0, 0, 0, z] + G[0, 0, 1, z] - 2*G[0, 0, 1 - zb, z] + 
          G[0, 1, 0, z] + G[0, 1, 1, z] - 2*G[0, 1, 1 - zb, z] - 
          2*G[0, 1 - zb, 1, z] + G[1, 0, 0, z] + G[1, 0, 1, z] - 
          2*G[1, 0, 1 - zb, z] + G[1, 1, 0, z] - G[1, 1, 1, z] + 
          2*G[zb, 0, 1 - zb, z] - 2*G[zb, 1, 0, z] + 2*G[zb, 1, 1 - zb, z] - 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            zeta[2])/(6*(-1 + z + zb)^3) - 4*G[zb, z]*zeta[2] - 
          (13*zeta[3])/3) + G[0, z]*((4*z*(-108 + 297*z - 290*z^2 + 101*z^3 + 
             216*zb - 411*z*zb + 189*z^2*zb - 108*zb^2 + 114*z*zb^2))/
           (27*(-1 + z)*(-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 
             21*z*zb + 12*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
          G[0, 0, 0, zb] + G[0, 0, 1, zb] + G[0, 1, 0, zb] + G[0, 1, 1, zb] + 
          G[1, 0, 0, zb] - G[1, 0, 1, zb] - G[1, 1, 0, zb] - G[1, 1, 1, zb] - 
          (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, zb]*zeta[2])/2 + 
          G[0, zb]*(-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
                126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
              (-1 + z + zb)^3) + (5*zeta[2])/2) - (13*zeta[3])/3) + 
        G[1, z]*((4*(-1 + zb)*(6*z - 6*z^2 + 101*zb - 195*z*zb + 114*z^2*zb - 
             202*zb^2 + 189*z*zb^2 + 101*zb^3))/(27*zb*(-1 + z + zb)^3) + 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            G[1, 1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, 0, zb] + 
          G[0, 0, 1, zb] + G[0, 1, 0, zb] + G[0, 1, 1, zb] + G[1, 0, 0, zb] - 
          G[1, 0, 1, zb] - G[1, 1, 0, zb] + G[1, 1, 1, zb] - 
          ((-1 + zb)*(11 - 21*z + 12*z^2 - 22*zb + 21*z*zb + 11*zb^2)*
            zeta[2])/(6*(-1 + z + zb)^3) + G[1, zb]*
           (-((-1 + zb)*(3*z - 3*z^2 + 67*zb - 129*z*zb + 75*z^2*zb - 
                134*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*zb*(-1 + z + zb)^3) + 
            (13*zeta[2])/2) - (13*zeta[3])/3) + (77*zeta[3])/9 + 
        (203*zeta[4])/16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, B["gg"][1, "ppp", "eo"] -> 
  {0, -(ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - 
      G[1, zb]/2 + Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - 
      G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2/4 + zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       ((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 + G[1, 1, z]/2 - G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
      (7*zeta[3])/6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, B["gg"][1, "ppp", "oe"] -> 
  {0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - 
      G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + 
      G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       (-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + zeta[2]/4) - 
      (7*zeta[3])/6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, B["gg"][1, "ppp", "ee"] -> 
  {0, 0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - 
      G[1, z]/2 - G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
      G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] - 
      G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(-G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - 
        G[1, 0, zb]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
      Log[(s1*s2)/(mu2*s)]*((G[0, zb]*G[1, z])/2 + 
        G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) - (G[1, z]*G[1, zb])/2 - 
        G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
        G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 + 
        zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - G[1, 0, z]/2 - 
        G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
      G[0, zb]*(-G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 + G[1, 1, z]/2 - 
        G[zb, 1, z] + zeta[2]/4) - (7*zeta[3])/6), 
   (2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] - 
      2*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(2*G[0, zb]*G[1, z] + 
      G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 2*G[1, z]*G[1, zb] - 
      2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 2*G[0, 1, zb] + 
      2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
      (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
      Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 
        2*G[1, 0, zb] + 2*G[1, 1, zb] - zeta[2]) + 
      G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 2*G[1, 0, z] - 2*G[1, 1, z] + 
        4*G[zb, 1, z] - zeta[2]) + G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 
        2*G[1, 0, zb] - 2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (-2*G[0, zb]*G[1, z] - 2*G[1, z]*G[1, zb] + 
        G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
        2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] - 
        2*G[1, 1, z] - 2*G[1, 1, zb] + zeta[2]) + 
      G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 2*G[1, 0, z] - 2*G[1, 1, z] - 
        4*G[zb, 0, z] + zeta[2]) - (14*zeta[3])/3), 
   (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] + 
      2*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 
      2*G[1, z]*G[1, zb] + G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 
      2*G[0, 0, z] - 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
      2*G[1, 0, z] + 2*G[1, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
      (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 2*G[0, 0, 1, z] - 
      2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 2*G[0, 1, 0, zb] - 
      2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 2*G[1, 0, 0, z] - 
      2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 2*G[1, 0, 1, zb] + 
      2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 
        2*G[1, 0, zb] - 2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 2*G[1, z]*G[1, zb] + 
      G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 2*G[0, 0, z] - 2*G[0, 0, zb] + 
      2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] + 
      2*G[1, 1, z] + 2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 
        2*G[1, zb])*Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + 
      zeta[2]) + ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 
      4*G[zb, z]*G[1, 0, zb] + 2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 
      2*G[0, 0, 1, z] - 2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 
      2*G[0, 1, 0, zb] - 2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 
      2*G[1, 0, 0, z] - 2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 
      2*G[1, 0, 1, zb] + 2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 
      2*G[1, 1, 1, z] - 2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 
      4*G[zb, 1, 0, z] + (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/3 + 
      G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(2*G[0, zb]*G[1, z] + G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 
      2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 
      2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 
      2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
      Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 
        2*G[1, 0, zb] + 2*G[1, 1, zb] - zeta[2]) + 
      G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 2*G[1, 0, z] - 2*G[1, 1, z] + 
        4*G[zb, 1, z] - zeta[2]) + G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 
        2*G[1, 0, zb] - 2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (-2*G[0, zb]*G[1, z] - 2*G[1, z]*G[1, zb] + 
        G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
        2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] - 
        2*G[1, 1, z] - 2*G[1, 1, zb] + zeta[2]) + 
      G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 2*G[1, 0, z] - 2*G[1, 1, z] - 
        4*G[zb, 0, z] + zeta[2]) - (14*zeta[3])/3), 
   (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] + 
      2*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 
      2*G[1, z]*G[1, zb] + G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 
      2*G[0, 0, z] - 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
      2*G[1, 0, z] + 2*G[1, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
      (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 2*G[0, 0, 1, z] - 
      2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 2*G[0, 1, 0, zb] - 
      2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 2*G[1, 0, 0, z] - 
      2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 2*G[1, 0, 1, zb] + 
      2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 
        2*G[1, 0, zb] - 2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(2*G[0, zb]*G[1, z] + G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 
      2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 
      2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 
      2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
      Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 
        2*G[1, 0, zb] + 2*G[1, 1, zb] - zeta[2]) + 
      G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 2*G[1, 0, z] - 2*G[1, 1, z] + 
        4*G[zb, 1, z] - zeta[2]) + G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 
        2*G[1, 0, zb] - 2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (-2*G[0, zb]*G[1, z] - 2*G[1, z]*G[1, zb] + 
        G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
        2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] - 
        2*G[1, 1, z] - 2*G[1, 1, zb] + zeta[2]) + 
      G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 2*G[1, 0, z] - 2*G[1, 1, z] - 
        4*G[zb, 0, z] + zeta[2]) - (14*zeta[3])/3), 0, 0, 0, 0, 
   (4*ci*Pi)/ep + ci*Pi*(-4*G[0, z] - 4*G[0, zb] - 4*G[1, z] - 4*G[1, zb] - 
      4*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(-4*G[0, zb]*G[1, z] + 
      4*G[1, z]*G[1, zb] + G[0, z]*(4*G[0, zb] + 4*G[1, zb]) + 4*G[0, 0, z] + 
      4*G[0, 0, zb] + 4*G[0, 1, z] - 4*G[0, 1, zb] - 4*G[1, 0, z] + 
      4*G[1, 0, zb] + 4*G[1, 1, z] + 4*G[1, 1, zb] + 
      (4*G[0, z] + 4*G[0, zb] + 4*G[1, z] + 4*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
    ci*ep^2*Pi*(-8*G[zb, z]*G[0, 1, zb] + 8*G[zb, z]*G[1, 0, zb] - 
      4*G[0, 0, 0, z] - 4*G[0, 0, 0, zb] - 4*G[0, 0, 1, z] - 
      4*G[0, 0, 1, zb] + 4*G[0, 1, 0, z] + 4*G[0, 1, 0, zb] - 
      4*G[0, 1, 1, z] + 4*G[0, 1, 1, zb] + 4*G[1, 0, 0, z] - 
      4*G[1, 0, 0, zb] - 4*G[1, 0, 1, z] + 4*G[1, 0, 1, zb] + 
      4*G[1, 1, 0, z] - 4*G[1, 1, 0, zb] - 4*G[1, 1, 1, z] - 
      4*G[1, 1, 1, zb] + 8*G[zb, 0, 1, z] - 8*G[zb, 1, 0, z] + 
      (-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 - (2*Log[(s1*s2)/(mu2*s)]^3)/3 + 
      G[0, z]*(-4*G[0, 0, zb] + 4*G[0, 1, zb] - 4*G[1, 0, zb] - 
        4*G[1, 1, zb] + 2*zeta[2]) + G[1, z]*(4*G[0, 0, zb] + 4*G[0, 1, zb] - 
        4*G[1, 0, zb] - 4*G[1, 1, zb] + 2*zeta[2]) + 
      Log[(s1*s2)/(mu2*s)]*(4*G[0, zb]*G[1, z] + 
        G[0, z]*(-4*G[0, zb] - 4*G[1, zb]) - 4*G[1, z]*G[1, zb] - 
        4*G[0, 0, z] - 4*G[0, 0, zb] - 4*G[0, 1, z] + 4*G[0, 1, zb] + 
        4*G[1, 0, z] - 4*G[1, 0, zb] - 4*G[1, 1, z] - 4*G[1, 1, zb] + 
        2*zeta[2]) + G[1, zb]*(-4*G[0, 0, z] - 4*G[0, 1, z] - 4*G[1, 0, z] - 
        4*G[1, 1, z] + 8*G[zb, 0, z] + 2*zeta[2]) + 
      G[0, zb]*(-4*G[0, 0, z] + 4*G[0, 1, z] + 4*G[1, 0, z] + 4*G[1, 1, z] - 
        8*G[zb, 1, z] + 2*zeta[2]) - (28*zeta[3])/3), 
   (4*ci*Pi)/ep + ci*Pi*(-4*G[0, z] - 4*G[0, zb] - 4*G[1, z] - 4*G[1, zb] - 
      4*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(-4*G[0, zb]*G[1, z] + 
      4*G[1, z]*G[1, zb] + G[0, z]*(4*G[0, zb] + 4*G[1, zb]) + 4*G[0, 0, z] + 
      4*G[0, 0, zb] + 4*G[0, 1, z] - 4*G[0, 1, zb] - 4*G[1, 0, z] + 
      4*G[1, 0, zb] + 4*G[1, 1, z] + 4*G[1, 1, zb] + 
      (4*G[0, z] + 4*G[0, zb] + 4*G[1, z] + 4*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
    ci*ep^2*Pi*(-8*G[zb, z]*G[0, 1, zb] + 8*G[zb, z]*G[1, 0, zb] - 
      4*G[0, 0, 0, z] - 4*G[0, 0, 0, zb] - 4*G[0, 0, 1, z] - 
      4*G[0, 0, 1, zb] + 4*G[0, 1, 0, z] + 4*G[0, 1, 0, zb] - 
      4*G[0, 1, 1, z] + 4*G[0, 1, 1, zb] + 4*G[1, 0, 0, z] - 
      4*G[1, 0, 0, zb] - 4*G[1, 0, 1, z] + 4*G[1, 0, 1, zb] + 
      4*G[1, 1, 0, z] - 4*G[1, 1, 0, zb] - 4*G[1, 1, 1, z] - 
      4*G[1, 1, 1, zb] + 8*G[zb, 0, 1, z] - 8*G[zb, 1, 0, z] + 
      (-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 - (2*Log[(s1*s2)/(mu2*s)]^3)/3 + 
      G[0, z]*(-4*G[0, 0, zb] + 4*G[0, 1, zb] - 4*G[1, 0, zb] - 
        4*G[1, 1, zb] + 2*zeta[2]) + G[1, z]*(4*G[0, 0, zb] + 4*G[0, 1, zb] - 
        4*G[1, 0, zb] - 4*G[1, 1, zb] + 2*zeta[2]) + 
      Log[(s1*s2)/(mu2*s)]*(4*G[0, zb]*G[1, z] + 
        G[0, z]*(-4*G[0, zb] - 4*G[1, zb]) - 4*G[1, z]*G[1, zb] - 
        4*G[0, 0, z] - 4*G[0, 0, zb] - 4*G[0, 1, z] + 4*G[0, 1, zb] + 
        4*G[1, 0, z] - 4*G[1, 0, zb] - 4*G[1, 1, z] - 4*G[1, 1, zb] + 
        2*zeta[2]) + G[1, zb]*(-4*G[0, 0, z] - 4*G[0, 1, z] - 4*G[1, 0, z] - 
        4*G[1, 1, z] + 8*G[zb, 0, z] + 2*zeta[2]) + 
      G[0, zb]*(-4*G[0, 0, z] + 4*G[0, 1, z] + 4*G[1, 0, z] + 4*G[1, 1, z] - 
        8*G[zb, 1, z] + 2*zeta[2]) - (28*zeta[3])/3), 0, 0, 0, 0, 0, 0}, 
 B["gg"][1, "mmm", "oo"] -> 
  {(-5*Nc)/ep^2 + L*Nc*(-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] - 
      4*Log[(s1*s2)/(mu2*s)]) + 
    Nf*((-10*z + 20*z^2 - 10*z^3 - 3*zb + 30*z*zb - 37*z^2*zb + 10*z^3*zb + 
        3*zb^2 - 33*z*zb^2 + 20*z^2*zb^2 + 10*z*zb^3)/
       (9*z*(-1 + zb)*(-1 + z + zb)^2) - 
      (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, z])/
       (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
        G[0, zb])/(3*(-1 + z + zb)^3) - 
      ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, z])/
       (3*(-1 + z + zb)^3) - ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
         3*zb^2)*G[1, zb])/(3*(-1 + z + zb)^3) - (2*Log[(s1*s2)/(mu2*s)])/
       3) + ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
      Log[(s1*s2)/(mu2*s)]/2) + (4*L*Nc + (5*Nf)/3 + (ci*Nc*Pi)/2 + 
      Nc*(-55/6 + G[0, z] + G[0, zb] + G[1, z] + G[1, zb] + 2*Log[s1/mu2] + 
        2*Log[s2/mu2] + Log[(s1*s2)/(mu2*s)]))/ep + 
    Nc*(-(-67*z + 134*z^2 - 67*z^3 - 3*zb + 201*z*zb - 265*z^2*zb + 
         67*z^3*zb + 3*zb^2 - 204*z*zb^2 + 134*z^2*zb^2 + 67*z*zb^3)/
       (9*z*(-1 + zb)*(-1 + z + zb)^2) + 
      G[0, zb]*((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
         (3*(-1 + z + zb)^3) + G[1, z]) + 
      G[1, z]*(((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2))/
         (3*(-1 + z + zb)^3) - G[1, zb]) + 
      ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*G[1, zb])/
       (3*(-1 + z + zb)^3) + G[0, z]*
       ((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
         (3*(-1 + z + zb)^3) - G[0, zb] + G[1, zb]) - G[0, 0, z] - 
      G[0, 0, zb] + G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] + G[1, 0, zb] - 
      G[1, 1, z] - G[1, 1, zb] + Log[s1/mu2]*(-2*G[0, z] - 2*G[0, zb] - 
        2*Log[(s1*s2)/(mu2*s)]) + Log[s2/mu2]*(-2*G[1, z] - 2*G[1, zb] - 
        2*Log[(s1*s2)/(mu2*s)]) + (11/3 + G[0, z] + G[0, zb] + G[1, z] + 
        G[1, zb])*Log[(s1*s2)/(mu2*s)] + (3*Log[(s1*s2)/(mu2*s)]^2)/2 + 
      (21*zeta[2])/2) + ep*(L*Nc*(2*G[0, z]*G[0, zb] + 2*G[1, z]*G[1, zb] + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
        (2*G[0, z] + 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
         Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
      Nf*((-56*z + 112*z^2 - 56*z^3 - 33*zb + 168*z*zb - 191*z^2*zb + 
          56*z^3*zb + 33*zb^2 - 201*z*zb^2 + 112*z^2*zb^2 + 56*z*zb^3)/
         (27*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
           9*z*zb^2 + 10*zb^3)*G[0, zb])/(9*(-1 + zb)*(-1 + z + zb)^3) + 
        G[0, z]*(-(zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 
              19*zb^2 + 9*z*zb^2 + 10*zb^3))/(9*(-1 + zb)*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, zb])/
           (3*(-1 + z + zb)^3)) - ((-1 + z)*(10*z - 20*z^2 + 10*z^3 + 3*zb - 
           12*z*zb + 9*z^2*zb - 3*zb^2 + 21*z*zb^2)*G[1, zb])/
         (9*z*(-1 + z + zb)^3) + G[1, z]*
         (-((-1 + z)*(10*z - 20*z^2 + 10*z^3 + 3*zb - 12*z*zb + 9*z^2*zb - 
              3*zb^2 + 21*z*zb^2))/(9*z*(-1 + z + zb)^3) + 
          ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, zb])/
           (3*(-1 + z + zb)^3)) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
           2*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
        (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, zb])/
         (3*(-1 + z + zb)^3) + ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
           3*zb^2)*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
        ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, 1, zb])/
         (3*(-1 + z + zb)^3) + (-(-10*z + 20*z^2 - 10*z^3 - 3*zb + 30*z*zb - 
             37*z^2*zb + 10*z^3*zb + 3*zb^2 - 33*z*zb^2 + 20*z^2*zb^2 + 
             10*z*zb^3)/(9*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, z])/
           (3*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + 
          ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, z])/
           (3*(-1 + z + zb)^3) + ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
             3*zb^2)*G[1, zb])/(3*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)] + 
        Log[(s1*s2)/(mu2*s)]^2/3 - zeta[2]/3) + 
      ci*Nc*Pi*((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) + 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
        G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
         Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
      Nc*((-4*(-101*z + 202*z^2 - 101*z^3 - 6*zb + 303*z*zb - 398*z^2*zb + 
           101*z^3*zb + 6*zb^2 - 309*z*zb^2 + 202*z^2*zb^2 + 101*z*zb^3))/
         (27*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, z])/
         (3*(-1 + z + zb)^3) - (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
           11*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
        ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
          G[1, 1, z])/(3*(-1 + z + zb)^3) - 
        ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
          G[1, 1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, 0, z] + G[0, 0, 0, zb] - 
        G[0, 0, 1, z] - G[0, 0, 1, zb] - G[0, 1, 0, z] - G[0, 1, 0, zb] - 
        G[0, 1, 1, z] + G[0, 1, 1, zb] - G[1, 0, 0, z] - G[1, 0, 0, zb] + 
        G[1, 0, 1, z] - G[1, 0, 1, zb] - G[1, 1, 0, z] - G[1, 1, 0, zb] + 
        G[1, 1, 1, z] + G[1, 1, 1, zb] + 2*G[1, 1 - zb, 0, z] - 
        2*G[1, 1 - zb, 1, z] + (-11/6 - (3*G[0, z])/2 - (3*G[0, zb])/2 - 
          (3*G[1, z])/2 - (3*G[1, zb])/2)*Log[(s1*s2)/(mu2*s)]^2 - 
        (7*Log[(s1*s2)/(mu2*s)]^3)/6 + Log[(s1*s2)/(mu2*s)]*
         ((-67*z + 134*z^2 - 67*z^3 - 3*zb + 201*z*zb - 265*z^2*zb + 
            67*z^3*zb + 3*zb^2 - 204*z*zb^2 + 134*z^2*zb^2 + 67*z*zb^3)/
           (9*z*(-1 + zb)*(-1 + z + zb)^2) + G[0, zb]*
           (-(zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
             (3*(-1 + z + zb)^3) - G[1, z]) + G[1, z]*
           (-((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2))/
             (3*(-1 + z + zb)^3) - G[1, zb]) + G[0, z]*
           (-(zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
             (3*(-1 + z + zb)^3) - G[0, zb] - G[1, zb]) - 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
            G[1, zb])/(3*(-1 + z + zb)^3) - G[0, 0, z] - G[0, 0, zb] - 
          G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] - G[1, 0, zb] - G[1, 1, z] - 
          G[1, 1, zb] - (17*zeta[2])/2) + 
        G[1, z]*(((-1 + z)*(67*z - 134*z^2 + 67*z^3 + 3*zb - 129*z*zb + 
             126*z^2*zb - 3*zb^2 + 75*z*zb^2))/(9*z*(-1 + z + zb)^3) - 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
            G[1, zb])/(3*(-1 + z + zb)^3) - G[0, 0, zb] + G[0, 1, zb] + 
          G[1, 0, zb] - G[1, 1, zb] - (13*zeta[2])/2) + 
        G[0, z]*((zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 75*z^2*zb - 
             193*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*(-1 + zb)*
            (-1 + z + zb)^3) - (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
             11*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] - 
          G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] - (5*zeta[2])/2) + 
        G[1, zb]*(((-1 + z)*(67*z - 134*z^2 + 67*z^3 + 3*zb - 129*z*zb + 
             126*z^2*zb - 3*zb^2 + 75*z*zb^2))/(9*z*(-1 + z + zb)^3) - 
          G[0, 0, z] - G[0, 1, z] + G[1, 0, z] + G[1, 1, z] - 
          2*G[1, 1 - zb, z] - (5*zeta[2])/2) + 
        G[0, zb]*((zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 75*z^2*zb - 
             193*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*(-1 + zb)*
            (-1 + z + zb)^3) + G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - 
          G[1, 1, z] + 2*G[1, 1 - zb, z] - (5*zeta[2])/2) + 
        Log[s1/mu2]*(2*G[0, z]*G[0, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
          (2*G[0, z] + 2*G[0, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + Log[s2/mu2]*
         (2*G[1, z]*G[1, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
          (2*G[1, z] + 2*G[1, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + (11*zeta[2])/6 + 
        (47*zeta[3])/3)) + 
    ep^2*(L*Nc*(-2*G[0, 0, 0, z] - 2*G[0, 0, 0, zb] - 2*G[1, 1, 1, z] - 
        2*G[1, 1, 1, zb] + (-G[0, z] - G[0, zb] - G[1, z] - G[1, zb])*
         Log[(s1*s2)/(mu2*s)]^2 - (2*Log[(s1*s2)/(mu2*s)]^3)/3 + 
        G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + G[0, z]*(-2*G[0, 0, zb] + 
          zeta[2]) + G[1, zb]*(-2*G[1, 1, z] + zeta[2]) + 
        G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
         (-2*G[0, z]*G[0, zb] - 2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 
          2*G[0, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + 2*zeta[2]) - 
        (28*zeta[3])/3) + Nf*((-328*z + 656*z^2 - 328*z^3 - 255*zb + 
          984*z*zb - 1057*z^2*zb + 328*z^3*zb + 255*zb^2 - 1239*z*zb^2 + 
          656*z^2*zb^2 + 328*z*zb^3)/(81*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
           9*z*zb^2 + 10*zb^3)*G[0, 0, z])/(9*(-1 + zb)*(-1 + z + zb)^3) + 
        (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
           9*z*zb^2 + 10*zb^3)*G[0, 0, zb])/(9*(-1 + zb)*(-1 + z + zb)^3) + 
        ((-1 + z)*(10*z - 20*z^2 + 10*z^3 + 3*zb - 12*z*zb + 9*z^2*zb - 
           3*zb^2 + 21*z*zb^2)*G[1, 1, z])/(9*z*(-1 + z + zb)^3) + 
        ((-1 + z)*(10*z - 20*z^2 + 10*z^3 + 3*zb - 12*z*zb + 9*z^2*zb - 
           3*zb^2 + 21*z*zb^2)*G[1, 1, zb])/(9*z*(-1 + z + zb)^3) - 
        (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, 0, z])/
         (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
          G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) - 
        ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, 1, 1, z])/
         (3*(-1 + z + zb)^3) - ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
           3*zb^2)*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
        ((-10*z + 20*z^2 - 10*z^3 - 3*zb + 30*z*zb - 37*z^2*zb + 10*z^3*zb + 
            3*zb^2 - 33*z*zb^2 + 20*z^2*zb^2 + 10*z*zb^3)/
           (18*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, z])/
           (6*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[0, zb])/(6*(-1 + z + zb)^3) - 
          ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, z])/
           (6*(-1 + z + zb)^3) - ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
             3*zb^2)*G[1, zb])/(6*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)]^2 - 
        Log[(s1*s2)/(mu2*s)]^3/9 + Log[(s1*s2)/(mu2*s)]*
         (-(-56*z + 112*z^2 - 56*z^3 - 33*zb + 168*z*zb - 191*z^2*zb + 
             56*z^3*zb + 33*zb^2 - 201*z*zb^2 + 112*z^2*zb^2 + 56*z*zb^3)/
           (27*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
             9*z*zb^2 + 10*zb^3)*G[0, zb])/(9*(-1 + zb)*(-1 + z + zb)^3) + 
          G[0, z]*((zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 
               19*zb^2 + 9*z*zb^2 + 10*zb^3))/(9*(-1 + zb)*(-1 + z + zb)^3) - 
            (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, zb])/
             (3*(-1 + z + zb)^3)) + ((-1 + z)*(10*z - 20*z^2 + 10*z^3 + 
             3*zb - 12*z*zb + 9*z^2*zb - 3*zb^2 + 21*z*zb^2)*G[1, zb])/
           (9*z*(-1 + z + zb)^3) + G[1, z]*
           (((-1 + z)*(10*z - 20*z^2 + 10*z^3 + 3*zb - 12*z*zb + 9*z^2*zb - 3*
                zb^2 + 21*z*zb^2))/(9*z*(-1 + z + zb)^3) - 
            ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, zb])/
             (3*(-1 + z + zb)^3)) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, zb])/
           (3*(-1 + z + zb)^3) - ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
             3*zb^2)*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
          ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3) + zeta[2]/3) - 
        ((-10*z + 20*z^2 - 10*z^3 - 3*zb + 30*z*zb - 37*z^2*zb + 10*z^3*zb + 
           3*zb^2 - 33*z*zb^2 + 20*z^2*zb^2 + 10*z*zb^3)*zeta[2])/
         (18*z*(-1 + zb)*(-1 + z + zb)^2) + G[0, zb]*
         (-(zb*(-108 + 216*z - 108*z^2 + 135*zb - 276*z*zb + 141*z^2*zb - 
              83*zb^2 + 27*z*zb^2 + 56*zb^3))/(27*(-1 + zb)*
            (-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
            G[0, 0, z])/(3*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3)) + G[0, z]*
         (-(zb*(-108 + 216*z - 108*z^2 + 135*zb - 276*z*zb + 141*z^2*zb - 
              83*zb^2 + 27*z*zb^2 + 56*zb^3))/(27*(-1 + zb)*
            (-1 + z + zb)^3) + (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 
             21*z^2*zb - 19*zb^2 + 9*z*zb^2 + 10*zb^3)*G[0, zb])/
           (9*(-1 + zb)*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 
             3*z*zb + 2*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3)) + G[1, zb]*
         (-((-1 + z)*(56*z - 112*z^2 + 56*z^3 + 33*zb - 60*z*zb + 27*z^2*zb - 
              33*zb^2 + 141*z*zb^2))/(27*z*(-1 + z + zb)^3) - 
          ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, 1, z])/
           (3*(-1 + z + zb)^3) + ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
             3*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[1, z]*(-((-1 + z)*(56*z - 112*z^2 + 56*z^3 + 33*zb - 60*z*zb + 
              27*z^2*zb - 33*zb^2 + 141*z*zb^2))/(27*z*(-1 + z + zb)^3) + 
          ((-1 + z)*(10*z - 20*z^2 + 10*z^3 + 3*zb - 12*z*zb + 9*z^2*zb - 
             3*zb^2 + 21*z*zb^2)*G[1, zb])/(9*z*(-1 + z + zb)^3) - 
          ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 3*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3) + ((-1 + z)*(2 - 4*z + 2*z^2 - 3*zb + 3*z*zb + 
             3*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) - (14*zeta[3])/9) + 
      ci*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] - 
        G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
        G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
        G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
        G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
        G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
        G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
        (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
         Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
        G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
          G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
         (-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) - 
          (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + 
          G[0, 1, z]/2 - G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - 
          G[1, 1, z]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
        G[0, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
          G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + 
          G[0, 1, z]/2 + G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + 
          zeta[2]/4) + G[0, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
          G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] + zeta[2]/4) - 
        (7*zeta[3])/6) + Nc*((-4*(-607*z + 1214*z^2 - 607*z^3 - 39*zb + 
           1821*z*zb - 2389*z^2*zb + 607*z^3*zb + 39*zb^2 - 1860*z*zb^2 + 
           1214*z^2*zb^2 + 607*z*zb^3))/(81*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, 0, z])/
         (3*(-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
           11*zb^2)*G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) + 
        ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
          G[1, 1, 1, z])/(3*(-1 + z + zb)^3) + 
        ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
          G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
        G[zb, z]*(2*G[0, 1, 1, zb] - 2*G[1, 0, 1, zb] - 2*G[1, 1, 0, zb] + 
          2*G[1, 1, 1, zb]) - G[0, 0, 0, 0, z] - G[0, 0, 0, 0, zb] + 
        G[0, 0, 0, 1, z] + G[0, 0, 0, 1, zb] + G[0, 0, 1, 0, z] + 
        G[0, 0, 1, 0, zb] + G[0, 0, 1, 1, z] + G[0, 0, 1, 1, zb] + 
        G[0, 1, 0, 0, z] + G[0, 1, 0, 0, zb] - G[0, 1, 0, 1, z] - 
        G[0, 1, 0, 1, zb] + G[0, 1, 1, 0, z] - G[0, 1, 1, 0, zb] + 
        G[0, 1, 1, 1, z] - G[0, 1, 1, 1, zb] - 2*G[0, 1, 1 - zb, 0, z] + 
        2*G[0, 1, 1 - zb, 1, z] + G[1, 0, 0, 0, z] + G[1, 0, 0, 0, zb] - 
        G[1, 0, 0, 1, z] + G[1, 0, 0, 1, zb] + G[1, 0, 1, 0, z] + 
        G[1, 0, 1, 0, zb] - G[1, 0, 1, 1, z] - G[1, 0, 1, 1, zb] - 
        2*G[1, 0, 1 - zb, 0, z] + 2*G[1, 0, 1 - zb, 1, z] + 
        G[1, 1, 0, 0, z] + G[1, 1, 0, 0, zb] - G[1, 1, 0, 1, z] + 
        G[1, 1, 0, 1, zb] + G[1, 1, 1, 0, z] + G[1, 1, 1, 0, zb] - 
        G[1, 1, 1, 1, z] - G[1, 1, 1, 1, zb] - 2*G[1, 1, 1 - zb, 0, z] + 
        2*G[1, 1, 1 - zb, 1, z] - 2*G[1, 1 - zb, 0, 0, z] + 
        2*G[1, 1 - zb, 1, 1, z] - 2*G[zb, 0, 1, 0, z] + 
        2*G[zb, 0, 1 - zb, 0, z] - 2*G[zb, 0, 1 - zb, 1, z] + 
        2*G[zb, 1, 0, 1, z] + 2*G[zb, 1, 1 - zb, 0, z] - 
        2*G[zb, 1, 1 - zb, 1, z] + (11/18 + (5*G[0, z])/6 + (5*G[0, zb])/6 + 
          (5*G[1, z])/6 + (5*G[1, zb])/6)*Log[(s1*s2)/(mu2*s)]^3 + 
        (11*Log[(s1*s2)/(mu2*s)]^4)/24 + G[1, 0, z]*(-G[1, 0, zb] + 
          G[1, 1, zb] - zeta[2]/2) + G[1, 0, zb]*(-G[1, 1, z] + 
          2*G[zb, 1, z] - zeta[2]/2) + G[0, 1, zb]*(-G[1, 0, z] - 
          G[1, 1, z] + 2*G[zb, 1, z] - zeta[2]/2) + 
        ((-67*z + 134*z^2 - 67*z^3 - 3*zb + 201*z*zb - 265*z^2*zb + 
           67*z^3*zb + 3*zb^2 - 204*z*zb^2 + 134*z^2*zb^2 + 67*z*zb^3)*
          zeta[2])/(18*z*(-1 + zb)*(-1 + z + zb)^2) - 4*G[zb, 1, z]*zeta[2] + 
        G[0, 0, z]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 
              75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
           (9*(-1 + zb)*(-1 + z + zb)^3) - G[0, 0, zb] + G[0, 1, zb] + 
          G[1, 0, zb] + G[1, 1, zb] + (5*zeta[2])/2) + 
        G[0, 0, zb]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 
              75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
           (9*(-1 + zb)*(-1 + z + zb)^3) + G[0, 1, z] + G[1, 0, z] + 
          G[1, 1, z] - 2*G[1, 1 - zb, z] + (5*zeta[2])/2) + 
        G[1, 1, zb]*(-((-1 + z)*(67*z - 134*z^2 + 67*z^3 + 3*zb - 129*z*zb + 
              126*z^2*zb - 3*zb^2 + 75*z*zb^2))/(9*z*(-1 + z + zb)^3) + 
          2*G[1, 1 - zb, z] - 2*G[zb, 0, z] - 2*G[zb, 1, z] + 
          (5*zeta[2])/2) + Log[(s1*s2)/(mu2*s)]^2*
         (-(-67*z + 134*z^2 - 67*z^3 - 3*zb + 201*z*zb - 265*z^2*zb + 
             67*z^3*zb + 3*zb^2 - 204*z*zb^2 + 134*z^2*zb^2 + 67*z*zb^3)/
           (18*z*(-1 + zb)*(-1 + z + zb)^2) + G[0, zb]*
           ((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
             (6*(-1 + z + zb)^3) + G[1, z]/2) + 
          G[0, z]*((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
             (6*(-1 + z + zb)^3) + (3*G[0, zb])/2 + G[1, zb]/2) + 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
            G[1, zb])/(6*(-1 + z + zb)^3) + G[1, z]*
           (((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2))/
             (6*(-1 + z + zb)^3) + (3*G[1, zb])/2) + (3*G[0, 0, z])/2 + 
          (3*G[0, 0, zb])/2 + G[0, 1, z]/2 + G[0, 1, zb]/2 + G[1, 0, z]/2 + 
          G[1, 0, zb]/2 + (3*G[1, 1, z])/2 + (3*G[1, 1, zb])/2 + 
          (13*zeta[2])/4) + G[0, 1, z]*(-G[0, 1, zb] - G[1, 0, zb] + 
          3*G[1, 1, zb] + (7*zeta[2])/2) + G[1, 1, z]*
         (-((-1 + z)*(67*z - 134*z^2 + 67*z^3 + 3*zb - 129*z*zb + 
              126*z^2*zb - 3*zb^2 + 75*z*zb^2))/(9*z*(-1 + z + zb)^3) + 
          G[1, 1, zb] + (13*zeta[2])/2) + Log[(s1*s2)/(mu2*s)]*
         ((4*(-101*z + 202*z^2 - 101*z^3 - 6*zb + 303*z*zb - 398*z^2*zb + 
             101*z^3*zb + 6*zb^2 - 309*z*zb^2 + 202*z^2*zb^2 + 101*z*zb^3))/
           (27*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, z])/
           (3*(-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
             11*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
            G[1, 1, z])/(3*(-1 + z + zb)^3) + 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
            G[1, 1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, 0, z] + 
          G[0, 0, 0, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] + G[0, 1, 0, z] + 
          G[0, 1, 0, zb] + G[0, 1, 1, z] - G[0, 1, 1, zb] + G[1, 0, 0, z] + 
          G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 0, 1, zb] + G[1, 1, 0, z] + 
          G[1, 1, 0, zb] + G[1, 1, 1, z] + G[1, 1, 1, zb] - 
          2*G[1, 1 - zb, 0, z] + 2*G[1, 1 - zb, 1, z] - (11*zeta[2])/6 + 
          G[0, z]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 
                75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
             (9*(-1 + zb)*(-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*
                zb + 21*z*zb + 11*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + 
            G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] + G[1, 1, zb] + 
            (3*zeta[2])/2) + G[0, zb]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 
                273*z*zb + 75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
             (9*(-1 + zb)*(-1 + z + zb)^3) + G[0, 0, z] + G[0, 1, z] + 
            G[1, 0, z] + G[1, 1, z] - 2*G[1, 1 - zb, z] + (3*zeta[2])/2) + 
          G[1, zb]*(-((-1 + z)*(67*z - 134*z^2 + 67*z^3 + 3*zb - 129*z*zb + 
                126*z^2*zb - 3*zb^2 + 75*z*zb^2))/(9*z*(-1 + z + zb)^3) + 
            G[0, 0, z] + G[0, 1, z] - G[1, 0, z] + G[1, 1, z] + 
            2*G[1, 1 - zb, z] + (3*zeta[2])/2) + 
          G[1, z]*(-((-1 + z)*(67*z - 134*z^2 + 67*z^3 + 3*zb - 129*z*zb + 
                126*z^2*zb - 3*zb^2 + 75*z*zb^2))/(9*z*(-1 + z + zb)^3) + 
            ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
              G[1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] - G[0, 1, zb] - 
            G[1, 0, zb] + 3*G[1, 1, zb] + (11*zeta[2])/2) - (19*zeta[3])/3) + 
        Log[s1/mu2]*(-2*G[0, 0, 0, z] - 2*G[0, 0, 0, zb] + 
          (-G[0, z] - G[0, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + 
          G[0, z]*(-2*G[0, 0, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[0, z]*G[0, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] + zeta[2]) - 
          (14*zeta[3])/3) + Log[s2/mu2]*(-2*G[1, 1, 1, z] - 
          2*G[1, 1, 1, zb] + (-G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[1, zb]*(-2*G[1, 1, z] + zeta[2]) + 
          G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[1, z]*G[1, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + zeta[2]) - 
          (14*zeta[3])/3) + G[0, zb]*
         ((4*zb*(-108 + 216*z - 108*z^2 + 297*zb - 411*z*zb + 114*z^2*zb - 
             290*zb^2 + 189*z*zb^2 + 101*zb^3))/(27*(-1 + zb)*
            (-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
             11*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - G[0, 0, 0, z] + 
          G[0, 0, 1, z] + G[0, 1, 0, z] + G[0, 1, 1, z] - 
          2*G[0, 1, 1 - zb, z] + G[1, 0, 0, z] + G[1, 0, 1, z] - 
          2*G[1, 0, 1 - zb, z] + G[1, 1, 0, z] + G[1, 1, 1, z] - 
          2*G[1, 1, 1 - zb, z] - 2*G[1, 1 - zb, 0, z] - 2*G[zb, 0, 1, z] + 
          2*G[zb, 0, 1 - zb, z] + 2*G[zb, 1, 1 - zb, z] - 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, z]*zeta[2])/2 - (13*zeta[3])/3) + 
        G[1, zb]*((4*(-1 + z)*(101*z - 202*z^2 + 101*z^3 + 6*zb - 195*z*zb + 
             189*z^2*zb - 6*zb^2 + 114*z*zb^2))/(27*z*(-1 + z + zb)^3) + 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
            G[1, 1, z])/(3*(-1 + z + zb)^3) + G[0, 0, 0, z] + G[0, 0, 1, z] - 
          G[0, 1, 0, z] + G[0, 1, 1, z] + 2*G[0, 1, 1 - zb, z] - 
          G[1, 0, 0, z] - G[1, 0, 1, z] + 2*G[1, 0, 1 - zb, z] - 
          G[1, 1, 0, z] - G[1, 1, 1, z] + 2*G[1, 1, 1 - zb, z] + 
          2*G[1, 1 - zb, 1, z] - 2*G[zb, 0, 1 - zb, z] + 2*G[zb, 1, 0, z] - 
          2*G[zb, 1, 1 - zb, z] - ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 
             21*z*zb + 12*zb^2)*zeta[2])/(6*(-1 + z + zb)^3) + 
          4*G[zb, z]*zeta[2] - (13*zeta[3])/3) + 
        G[1, z]*((4*(-1 + z)*(101*z - 202*z^2 + 101*z^3 + 6*zb - 195*z*zb + 
             189*z^2*zb - 6*zb^2 + 114*z*zb^2))/(27*z*(-1 + z + zb)^3) + 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*
            G[1, 1, zb])/(3*(-1 + z + zb)^3) + G[0, 0, 0, zb] - 
          G[0, 0, 1, zb] - G[0, 1, 0, zb] - G[0, 1, 1, zb] - G[1, 0, 0, zb] + 
          G[1, 0, 1, zb] + G[1, 1, 0, zb] + G[1, 1, 1, zb] - 
          ((-1 + z)*(11 - 22*z + 11*z^2 - 21*zb + 21*z*zb + 12*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) + G[1, zb]*
           (-((-1 + z)*(67*z - 134*z^2 + 67*z^3 + 3*zb - 129*z*zb + 
                126*z^2*zb - 3*zb^2 + 75*z*zb^2))/(9*z*(-1 + z + zb)^3) + 
            (5*zeta[2])/2) - (13*zeta[3])/3) + 
        G[0, z]*((4*zb*(-108 + 216*z - 108*z^2 + 297*zb - 411*z*zb + 
             114*z^2*zb - 290*zb^2 + 189*z*zb^2 + 101*zb^3))/
           (27*(-1 + zb)*(-1 + z + zb)^3) + 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, zb])/
           (3*(-1 + z + zb)^3) - G[0, 0, 0, zb] + G[0, 0, 1, zb] + 
          G[0, 1, 0, zb] - G[0, 1, 1, zb] + G[1, 0, 0, zb] + G[1, 0, 1, zb] + 
          G[1, 1, 0, zb] + G[1, 1, 1, zb] - 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, zb]*zeta[2])/2 + 
          G[0, zb]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 
                75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
             (9*(-1 + zb)*(-1 + z + zb)^3) + (5*zeta[2])/2) - 
          (13*zeta[3])/3) + (77*zeta[3])/9 + (203*zeta[4])/16)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 B["gg"][1, "mmm", "eo"] -> {0, -(ci*Nc*Pi)/(2*ep) + 
    ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 + 
      Log[(s1*s2)/(mu2*s)]/2) + ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + 
      G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) + (G[1, z]*G[1, zb])/2 - 
      G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
      G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + G[1, 1, zb]/2 + 
      (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2/4 + zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/12 + 
      Log[(s1*s2)/(mu2*s)]*(-(G[0, zb]*G[1, z])/2 + 
        G[0, z]*(G[0, zb]/2 + G[1, zb]/2) - (G[1, z]*G[1, zb])/2 + 
        G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - G[0, 1, zb]/2 - 
        G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 - 
        zeta[2]/4) + G[0, z]*(G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + zeta[2]/4) + 
      (7*zeta[3])/6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, B["gg"][1, "mmm", "oe"] -> 
  {0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - 
      G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - 
      G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 + G[1, 1, z]/2 - G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       ((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) - 
      (7*zeta[3])/6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, B["gg"][1, "mmm", "ee"] -> 
  {0, 0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - 
      G[1, z]/2 - G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
      G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] - 
      G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       (-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[0, z]*(-G[0, 0, zb]/2 - 
        G[0, 1, zb]/2 + G[1, 0, zb]/2 + G[1, 1, zb]/2 + zeta[2]/4) + 
      G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 - G[1, 1, z]/2 - 
        G[zb, 0, z] + zeta[2]/4) + G[0, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] + zeta[2]/4) - 
      (7*zeta[3])/6), (2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 2*G[1, z]*G[1, zb] + 
      G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 2*G[0, 0, z] - 2*G[0, 0, zb] + 
      2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] + 
      2*G[1, 1, z] + 2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 
        2*G[1, zb])*Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2 - 
      zeta[2]) + ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 
      4*G[zb, z]*G[1, 0, zb] + 2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 
      2*G[0, 0, 1, z] - 2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 
      2*G[0, 1, 0, zb] - 2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 
      2*G[1, 0, 0, z] - 2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 
      2*G[1, 0, 1, zb] + 2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 
      2*G[1, 1, 1, z] - 2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 
      4*G[zb, 1, 0, z] + (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/3 + 
      G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) - 
      (14*zeta[3])/3), (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(2*G[0, zb]*G[1, z] + G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 
      2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 
      2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 
      2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + Log[(s1*s2)/(mu2*s)]*(-2*G[0, zb]*G[1, z] - 
        2*G[1, z]*G[1, zb] + G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
        2*G[1, 0, z] + 2*G[1, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] - 
        zeta[2]) + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] + 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] - 2*G[1, 1, z] - 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(2*G[0, zb]*G[1, z] + G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 
      2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 
      2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 
      2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + Log[(s1*s2)/(mu2*s)]*(-2*G[0, zb]*G[1, z] - 
        2*G[1, z]*G[1, zb] + G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
        2*G[1, 0, z] + 2*G[1, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] - 
        zeta[2]) + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] + 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] - 2*G[1, 1, z] - 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 2*G[1, z]*G[1, zb] + 
      G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 2*G[0, 0, z] - 2*G[0, 0, zb] + 
      2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] + 
      2*G[1, 1, z] + 2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 
        2*G[1, zb])*Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2 - 
      zeta[2]) + ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 
      4*G[zb, z]*G[1, 0, zb] + 2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 
      2*G[0, 0, 1, z] - 2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 
      2*G[0, 1, 0, zb] - 2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 
      2*G[1, 0, 0, z] - 2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 
      2*G[1, 0, 1, zb] + 2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 
      2*G[1, 1, 1, z] - 2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 
      4*G[zb, 1, 0, z] + (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/3 + 
      G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) - 
      (14*zeta[3])/3), (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(2*G[0, zb]*G[1, z] + G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 
      2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 
      2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 
      2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + Log[(s1*s2)/(mu2*s)]*(-2*G[0, zb]*G[1, z] - 
        2*G[1, z]*G[1, zb] + G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
        2*G[1, 0, z] + 2*G[1, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] - 
        zeta[2]) + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] + 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] - 2*G[1, 1, z] - 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 2*G[1, z]*G[1, zb] + 
      G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 2*G[0, 0, z] - 2*G[0, 0, zb] + 
      2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] + 
      2*G[1, 1, z] + 2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 
        2*G[1, zb])*Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2 - 
      zeta[2]) + ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 
      4*G[zb, z]*G[1, 0, zb] + 2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 
      2*G[0, 0, 1, z] - 2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 
      2*G[0, 1, 0, zb] - 2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 
      2*G[1, 0, 0, z] - 2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 
      2*G[1, 0, 1, zb] + 2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 
      2*G[1, 1, 1, z] - 2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 
      4*G[zb, 1, 0, z] + (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/3 + 
      G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) - 
      (14*zeta[3])/3), 0, 0, 0, 0, (4*ci*Pi)/ep + 
    ci*Pi*(-4*G[0, z] - 4*G[0, zb] - 4*G[1, z] - 4*G[1, zb] - 
      4*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(4*G[0, zb]*G[1, z] + 
      G[0, z]*(4*G[0, zb] - 4*G[1, zb]) + 4*G[1, z]*G[1, zb] + 4*G[0, 0, z] + 
      4*G[0, 0, zb] - 4*G[0, 1, z] + 4*G[0, 1, zb] + 4*G[1, 0, z] - 
      4*G[1, 0, zb] + 4*G[1, 1, z] + 4*G[1, 1, zb] + 
      (4*G[0, z] + 4*G[0, zb] + 4*G[1, z] + 4*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
    ci*ep^2*Pi*(8*G[zb, z]*G[0, 1, zb] - 8*G[zb, z]*G[1, 0, zb] - 
      4*G[0, 0, 0, z] - 4*G[0, 0, 0, zb] + 4*G[0, 0, 1, z] + 
      4*G[0, 0, 1, zb] - 4*G[0, 1, 0, z] - 4*G[0, 1, 0, zb] + 
      4*G[0, 1, 1, z] - 4*G[0, 1, 1, zb] - 4*G[1, 0, 0, z] + 
      4*G[1, 0, 0, zb] + 4*G[1, 0, 1, z] - 4*G[1, 0, 1, zb] - 
      4*G[1, 1, 0, z] + 4*G[1, 1, 0, zb] - 4*G[1, 1, 1, z] - 
      4*G[1, 1, 1, zb] - 8*G[zb, 0, 1, z] + 8*G[zb, 1, 0, z] + 
      (-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 - (2*Log[(s1*s2)/(mu2*s)]^3)/3 + 
      G[1, z]*(-4*G[0, 0, zb] - 4*G[0, 1, zb] + 4*G[1, 0, zb] - 
        4*G[1, 1, zb] + 2*zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (-4*G[0, zb]*G[1, z] - 4*G[1, z]*G[1, zb] + 
        G[0, z]*(-4*G[0, zb] + 4*G[1, zb]) - 4*G[0, 0, z] - 4*G[0, 0, zb] + 
        4*G[0, 1, z] - 4*G[0, 1, zb] - 4*G[1, 0, z] + 4*G[1, 0, zb] - 
        4*G[1, 1, z] - 4*G[1, 1, zb] + 2*zeta[2]) + 
      G[0, z]*(-4*G[0, 0, zb] - 4*G[0, 1, zb] + 4*G[1, 0, zb] + 
        4*G[1, 1, zb] + 2*zeta[2]) + G[1, zb]*(4*G[0, 0, z] + 4*G[0, 1, z] + 
        4*G[1, 0, z] - 4*G[1, 1, z] - 8*G[zb, 0, z] + 2*zeta[2]) + 
      G[0, zb]*(-4*G[0, 0, z] - 4*G[0, 1, z] - 4*G[1, 0, z] - 4*G[1, 1, z] + 
        8*G[zb, 1, z] + 2*zeta[2]) - (28*zeta[3])/3), 
   (4*ci*Pi)/ep + ci*Pi*(-4*G[0, z] - 4*G[0, zb] - 4*G[1, z] - 4*G[1, zb] - 
      4*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(4*G[0, zb]*G[1, z] + 
      G[0, z]*(4*G[0, zb] - 4*G[1, zb]) + 4*G[1, z]*G[1, zb] + 4*G[0, 0, z] + 
      4*G[0, 0, zb] - 4*G[0, 1, z] + 4*G[0, 1, zb] + 4*G[1, 0, z] - 
      4*G[1, 0, zb] + 4*G[1, 1, z] + 4*G[1, 1, zb] + 
      (4*G[0, z] + 4*G[0, zb] + 4*G[1, z] + 4*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
    ci*ep^2*Pi*(8*G[zb, z]*G[0, 1, zb] - 8*G[zb, z]*G[1, 0, zb] - 
      4*G[0, 0, 0, z] - 4*G[0, 0, 0, zb] + 4*G[0, 0, 1, z] + 
      4*G[0, 0, 1, zb] - 4*G[0, 1, 0, z] - 4*G[0, 1, 0, zb] + 
      4*G[0, 1, 1, z] - 4*G[0, 1, 1, zb] - 4*G[1, 0, 0, z] + 
      4*G[1, 0, 0, zb] + 4*G[1, 0, 1, z] - 4*G[1, 0, 1, zb] - 
      4*G[1, 1, 0, z] + 4*G[1, 1, 0, zb] - 4*G[1, 1, 1, z] - 
      4*G[1, 1, 1, zb] - 8*G[zb, 0, 1, z] + 8*G[zb, 1, 0, z] + 
      (-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 - (2*Log[(s1*s2)/(mu2*s)]^3)/3 + 
      G[1, z]*(-4*G[0, 0, zb] - 4*G[0, 1, zb] + 4*G[1, 0, zb] - 
        4*G[1, 1, zb] + 2*zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (-4*G[0, zb]*G[1, z] - 4*G[1, z]*G[1, zb] + 
        G[0, z]*(-4*G[0, zb] + 4*G[1, zb]) - 4*G[0, 0, z] - 4*G[0, 0, zb] + 
        4*G[0, 1, z] - 4*G[0, 1, zb] - 4*G[1, 0, z] + 4*G[1, 0, zb] - 
        4*G[1, 1, z] - 4*G[1, 1, zb] + 2*zeta[2]) + 
      G[0, z]*(-4*G[0, 0, zb] - 4*G[0, 1, zb] + 4*G[1, 0, zb] + 
        4*G[1, 1, zb] + 2*zeta[2]) + G[1, zb]*(4*G[0, 0, z] + 4*G[0, 1, z] + 
        4*G[1, 0, z] - 4*G[1, 1, z] - 8*G[zb, 0, z] + 2*zeta[2]) + 
      G[0, zb]*(-4*G[0, 0, z] - 4*G[0, 1, z] - 4*G[1, 0, z] - 4*G[1, 1, z] + 
        8*G[zb, 1, z] + 2*zeta[2]) - (28*zeta[3])/3), 0, 0, 0, 0, 0, 0}, 
 B["qg"][1, "ppp", "oo"] -> {(Nc^(-1) - 4*Nc)/ep^2 + 
    Nf*(-(z*(-1 + z - zb)*(-1 + zb))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
      (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, z])/
       (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
        G[0, zb])/(3*(-1 + z + zb)^3) + 
      (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, z])/
       (3*(-1 + z + zb)^3) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
        G[1, zb])/(3*(-1 + z + zb)^3)) + 
    (4*L*Nc + Nf + (ci*Nc*Pi)/2 + Nc*(-7 + G[0, z] + G[0, zb] + 
        2*Log[s1/mu2] + 2*Log[s2/mu2]) + (3/2 - G[1, z] - G[1, zb] - 
        Log[(s1*s2)/(mu2*s)])/Nc)/ep + L*Nc*(-2*G[0, z] - 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] - 4*Log[(s1*s2)/(mu2*s)]) + 
    ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
      Log[(s1*s2)/(mu2*s)]/2) + (4 + G[1, z]*(-3/2 + G[1, zb]) - 
      (3*G[1, zb])/2 + G[1, 1, z] + G[1, 1, zb] + (-3/2 + G[1, z] + G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/2 - zeta[2]/2)/Nc + 
    Nc*(-(-z + z^2 - 9*zb + 27*z*zb - 28*z^2*zb + 9*z^3*zb + 18*zb^2 - 
         35*z*zb^2 + 18*z^2*zb^2 - 9*zb^3 + 9*z*zb^3)/
       (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
      ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 27*zb^2 - 
         3*z*zb^2 - 9*zb^3)*G[1, z])/(6*(-1 + z + zb)^3) + 
      G[0, zb]*((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
         (3*(-1 + z + zb)^3) + G[1, z]) - 
      ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 27*zb^2 - 
         3*z*zb^2 - 9*zb^3)*G[1, zb])/(6*(-1 + z + zb)^3) + 
      G[0, z]*((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
         (3*(-1 + z + zb)^3) - G[0, zb] + G[1, zb]) - G[0, 0, z] - 
      G[0, 0, zb] + G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] + G[1, 0, zb] + 
      Log[s1/mu2]*(-2*G[0, z] - 2*G[0, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
      Log[s2/mu2]*(-2*G[1, z] - 2*G[1, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
      (3/2 + G[0, z] + G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 + 10*zeta[2]) + 
    ep*(Nf*((-11*z*(-1 + z - zb)*(-1 + zb))/(9*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*zb - 
           18*zb^2 + 21*z*zb^2)*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)^3) + 
        G[0, z]*(-(z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 
              9*z^2*zb - 18*zb^2 + 21*z*zb^2))/(9*(-1 + z)*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, zb])/
           (3*(-1 + z + zb)^3)) + (z*(3 - 3*z + 15*zb - 6*z*zb + 10*z^2*zb - 
           39*zb^2 + 9*z*zb^2 + 21*zb^3)*G[1, zb])/(9*zb*(-1 + z + zb)^3) + 
        G[1, z]*((z*(3 - 3*z + 15*zb - 6*z*zb + 10*z^2*zb - 39*zb^2 + 
             9*z*zb^2 + 21*zb^3))/(9*zb*(-1 + z + zb)^3) - 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, zb])/
           (3*(-1 + z + zb)^3)) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
           3*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
        (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, 0, zb])/
         (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
          G[1, 1, z])/(3*(-1 + z + zb)^3) - 
        (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, 1, zb])/
         (3*(-1 + z + zb)^3) + ((z*(-1 + z - zb)*(-1 + zb))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, z])/
           (3*(-1 + z + zb)^3) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) - 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, z])/
           (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[1, zb])/(3*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)]) + 
      L*Nc*(2*G[0, z]*G[0, zb] + 2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 
        2*G[0, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
        (2*G[0, z] + 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
         Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
      ci*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) + 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
        G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
         Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
      (8 + (3*G[1, 1, z])/2 + (3*G[1, 1, zb])/2 - G[1, 1, 1, z] - 
        G[1, 1, 1, zb] + (3/4 - G[1, z]/2 - G[1, zb]/2)*Log[(s1*s2)/(mu2*s)]^
          2 - Log[(s1*s2)/(mu2*s)]^3/6 + G[1, zb]*(-4 - G[1, 1, z] + 
          zeta[2]/2) + G[1, z]*(-4 + (3*G[1, zb])/2 - G[1, 1, zb] + 
          zeta[2]/2) + Log[(s1*s2)/(mu2*s)]*(-4 + G[1, z]*(3/2 - G[1, zb]) + 
          (3*G[1, zb])/2 - G[1, 1, z] - G[1, 1, zb] + zeta[2]/2) - 
        (3*zeta[2])/4 - (7*zeta[3])/3)/Nc + 
      Nc*((-2*(-4*z + 4*z^2 - 27*zb + 81*z*zb - 85*z^2*zb + 27*z^3*zb + 
           54*zb^2 - 104*z*zb^2 + 54*z^2*zb^2 - 27*zb^3 + 27*z*zb^3))/
         (9*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*G[0, 0, z])/
         (3*(-1 + z + zb)^3) - (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
           12*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
        ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 27*zb^2 - 
           3*z*zb^2 - 9*zb^3)*G[1, 1, z])/(6*(-1 + z + zb)^3) + 
        ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 27*zb^2 - 
           3*z*zb^2 - 9*zb^3)*G[1, 1, zb])/(6*(-1 + z + zb)^3) + 
        G[0, 0, 0, z] + G[0, 0, 0, zb] - G[0, 0, 1, z] - G[0, 0, 1, zb] + 
        G[0, 1, 0, z] - G[0, 1, 0, zb] - G[0, 1, 1, z] - G[0, 1, 1, zb] - 
        2*G[0, 1 - zb, 0, z] + 2*G[0, 1 - zb, 1, z] - G[1, 0, 0, z] - 
        G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 0, 1, zb] - G[1, 1, 0, z] + 
        G[1, 1, 0, zb] - 2*G[1, 1, 1, zb] + (-3/4 - (3*G[0, z])/2 - 
          (3*G[0, zb])/2 - 2*G[1, z] - 2*G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
        (4*Log[(s1*s2)/(mu2*s)]^3)/3 + Log[(s1*s2)/(mu2*s)]*
         ((-z + z^2 - 9*zb + 27*z*zb - 28*z^2*zb + 9*z^3*zb + 18*zb^2 - 
            35*z*zb^2 + 18*z^2*zb^2 - 9*zb^3 + 9*z*zb^3)/(3*(-1 + z)*zb*
            (-1 + z + zb)^2) + G[0, zb]*(-(z*(12 - 21*z + 11*z^2 - 24*zb + 
                21*z*zb + 12*zb^2))/(3*(-1 + z + zb)^3) - G[1, z]) + 
          G[1, z]*((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
              27*zb^2 - 3*z*zb^2 - 9*zb^3)/(6*(-1 + z + zb)^3) - 
            2*G[1, zb]) + G[0, z]*(-(z*(12 - 21*z + 11*z^2 - 24*zb + 
                21*z*zb + 12*zb^2))/(3*(-1 + z + zb)^3) - G[0, zb] - 
            G[1, zb]) + ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 
             15*z^2*zb + 27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, zb])/
           (6*(-1 + z + zb)^3) - G[0, 0, z] - G[0, 0, zb] - G[0, 1, z] - 
          G[0, 1, zb] - G[1, 0, z] - G[1, 0, zb] - 2*G[1, 1, z] - 
          2*G[1, 1, zb] - 8*zeta[2]) + G[1, zb]*
         (-(3*z - 3*z^2 + 27*zb - 12*z*zb - 42*z^2*zb + 40*z^3*zb - 81*zb^2 + 
             15*z*zb^2 + 45*z^2*zb^2 + 81*zb^3 - 6*z*zb^3 - 27*zb^4)/
           (9*zb*(-1 + z + zb)^3) - G[0, 0, z] - G[0, 1, z] + 
          2*G[0, 1 - zb, z] - G[1, 0, z] - 6*zeta[2]) + 
        G[0, zb]*((z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
             126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
            (-1 + z + zb)^3) + G[0, 0, z] + G[0, 1, z] - 2*G[0, 1 - zb, z] - 
          G[1, 0, z] - G[1, 1, z] - (5*zeta[2])/2) + 
        G[0, z]*((z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
             126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
            (-1 + z + zb)^3) - (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
             12*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] - 
          G[0, 1, zb] - G[1, 0, zb] + G[1, 1, zb] - (5*zeta[2])/2) + 
        G[1, z]*(-(3*z - 3*z^2 + 27*zb - 12*z*zb - 42*z^2*zb + 40*z^3*zb - 
             81*zb^2 + 15*z*zb^2 + 45*z^2*zb^2 + 81*zb^3 - 6*z*zb^3 - 
             27*zb^4)/(9*zb*(-1 + z + zb)^3) + 
          ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
             27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, zb])/(6*(-1 + z + zb)^3) - 
          G[0, 0, zb] - G[0, 1, zb] - G[1, 0, zb] - 2*zeta[2]) + 
        Log[s1/mu2]*(2*G[0, z]*G[0, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
          (2*G[0, z] + 2*G[0, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + Log[s2/mu2]*
         (2*G[1, z]*G[1, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
          (2*G[1, z] + 2*G[1, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + (3*zeta[2])/4 + 
        (40*zeta[3])/3)) + 
    ep^2*(Nf*((-85*z*(-1 + z - zb)*(-1 + zb))/(27*(-1 + z)*zb*
          (-1 + z + zb)^2) + (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 
           48*z*zb + 9*z^2*zb - 18*zb^2 + 21*z*zb^2)*G[0, 0, z])/
         (9*(-1 + z)*(-1 + z + zb)^3) + (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 
           36*zb - 48*z*zb + 9*z^2*zb - 18*zb^2 + 21*z*zb^2)*G[0, 0, zb])/
         (9*(-1 + z)*(-1 + z + zb)^3) - 
        (z*(3 - 3*z + 15*zb - 6*z*zb + 10*z^2*zb - 39*zb^2 + 9*z*zb^2 + 
           21*zb^3)*G[1, 1, z])/(9*zb*(-1 + z + zb)^3) - 
        (z*(3 - 3*z + 15*zb - 6*z*zb + 10*z^2*zb - 39*zb^2 + 9*z*zb^2 + 
           21*zb^3)*G[1, 1, zb])/(9*zb*(-1 + z + zb)^3) - 
        (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, 0, 0, z])/
         (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
          G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) + 
        (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, 1, 1, z])/
         (3*(-1 + z + zb)^3) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
          G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
        ((11*z*(-1 + z - zb)*(-1 + zb))/(9*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*zb - 
             18*zb^2 + 21*z*zb^2)*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)^3) + 
          G[0, z]*((z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 48*z*zb + 9*z^2*
                zb - 18*zb^2 + 21*z*zb^2))/(9*(-1 + z)*(-1 + z + zb)^3) - 
            (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, zb])/
             (3*(-1 + z + zb)^3)) - (z*(3 - 3*z + 15*zb - 6*z*zb + 
             10*z^2*zb - 39*zb^2 + 9*z*zb^2 + 21*zb^3)*G[1, zb])/
           (9*zb*(-1 + z + zb)^3) + G[1, z]*
           (-(z*(3 - 3*z + 15*zb - 6*z*zb + 10*z^2*zb - 39*zb^2 + 9*z*zb^2 + 
                21*zb^3))/(9*zb*(-1 + z + zb)^3) + 
            (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, zb])/
             (3*(-1 + z + zb)^3)) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, 0, zb])/
           (3*(-1 + z + zb)^3) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)] + 
        (-(z*(-1 + z - zb)*(-1 + zb))/(6*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[0, z])/
           (6*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[0, zb])/(6*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, z])/
           (6*(-1 + z + zb)^3) + (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*G[1, zb])/(6*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)]^2 + 
        (z*(-1 + z - zb)*(-1 + zb)*zeta[2])/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        G[1, zb]*((z*(33 - 33*z + 75*zb + 6*z*zb + 56*z^2*zb - 249*zb^2 + 
             27*z*zb^2 + 141*zb^3))/(27*zb*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, 1, z])/
           (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[1, z]*((z*(33 - 33*z + 75*zb + 6*z*zb + 56*z^2*zb - 249*zb^2 + 
             27*z*zb^2 + 141*zb^3))/(27*zb*(-1 + z + zb)^3) - 
          (z*(3 - 3*z + 15*zb - 6*z*zb + 10*z^2*zb - 39*zb^2 + 9*z*zb^2 + 
             21*zb^3)*G[1, zb])/(9*zb*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 
             3*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[0, zb]*(-(z*(-108 + 135*z - 83*z^2 + 56*z^3 + 216*zb - 276*z*zb + 
              27*z^2*zb - 108*zb^2 + 141*z*zb^2))/(27*(-1 + z)*
            (-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*
            G[0, 0, z])/(3*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3)) + G[0, z]*
         (-(z*(-108 + 135*z - 83*z^2 + 56*z^3 + 216*zb - 276*z*zb + 
              27*z^2*zb - 108*zb^2 + 141*z*zb^2))/(27*(-1 + z)*
            (-1 + z + zb)^3) + (z*(-18 + 27*z - 19*z^2 + 10*z^3 + 36*zb - 
             48*z*zb + 9*z^2*zb - 18*zb^2 + 21*z*zb^2)*G[0, zb])/
           (9*(-1 + z)*(-1 + z + zb)^3) - (z*(3 - 3*z + 2*z^2 - 6*zb + 
             3*z*zb + 3*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
          (z*(3 - 3*z + 2*z^2 - 6*zb + 3*z*zb + 3*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3))) + L*Nc*(-2*G[0, 0, 0, z] - 
        2*G[0, 0, 0, zb] - 2*G[1, 1, 1, z] - 2*G[1, 1, 1, zb] + 
        (-G[0, z] - G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
        (2*Log[(s1*s2)/(mu2*s)]^3)/3 + G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + 
        G[0, z]*(-2*G[0, 0, zb] + zeta[2]) + G[1, zb]*(-2*G[1, 1, z] + 
          zeta[2]) + G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + 
        Log[(s1*s2)/(mu2*s)]*(-2*G[0, z]*G[0, zb] - 2*G[1, z]*G[1, zb] - 
          2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + 
          2*zeta[2]) - (28*zeta[3])/3) + ci*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + 
        G[zb, z]*G[1, 0, zb] - G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 - 
        G[0, 0, 1, z]/2 - G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + 
        G[0, 1, 0, zb]/2 - G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + 
        G[1, 0, 0, z]/2 - G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + 
        G[1, 0, 1, zb]/2 + G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - 
        G[1, 1, 1, z]/2 - G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - 
        G[zb, 1, 0, z] + (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
         Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
        G[0, z]*(-G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
          G[1, 1, zb]/2 + zeta[2]/4) + G[1, z]*(G[0, 0, zb]/2 + 
          G[0, 1, zb]/2 - G[1, 0, zb]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
        Log[(s1*s2)/(mu2*s)]*((G[0, zb]*G[1, z])/2 + 
          G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) - (G[1, z]*G[1, zb])/2 - 
          G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
          G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 + 
          zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
          G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
        G[0, zb]*(-G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 + 
          G[1, 1, z]/2 - G[zb, 1, z] + zeta[2]/4) - (7*zeta[3])/6) + 
      (16 - (3*G[1, 1, 1, z])/2 - (3*G[1, 1, 1, zb])/2 + G[1, 1, 1, 1, z] + 
        G[1, 1, 1, 1, zb] + (-1/4 + G[1, z]/6 + G[1, zb]/6)*
         Log[(s1*s2)/(mu2*s)]^3 + Log[(s1*s2)/(mu2*s)]^4/24 + 
        G[1, 1, zb]*(4 - zeta[2]/2) + G[1, 1, z]*(4 + G[1, 1, zb] - 
          zeta[2]/2) + Log[(s1*s2)/(mu2*s)]^2*
         (2 + G[1, z]*(-3/4 + G[1, zb]/2) - (3*G[1, zb])/4 + G[1, 1, z]/2 + 
          G[1, 1, zb]/2 - zeta[2]/4) - 2*zeta[2] - (7*zeta[3])/2 + 
        G[1, zb]*(-8 - (3*G[1, 1, z])/2 + G[1, 1, 1, z] + (3*zeta[2])/4 + 
          (7*zeta[3])/3) + G[1, z]*(-8 - (3*G[1, 1, zb])/2 + G[1, 1, 1, zb] + 
          G[1, zb]*(4 - zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        Log[(s1*s2)/(mu2*s)]*(-8 - (3*G[1, 1, z])/2 - (3*G[1, 1, zb])/2 + 
          G[1, 1, 1, z] + G[1, 1, 1, zb] + G[1, zb]*(4 + G[1, 1, z] - 
            zeta[2]/2) + G[1, z]*(4 - (3*G[1, zb])/2 + G[1, 1, zb] - 
            zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) - (47*zeta[4])/16)/
       Nc + Nc*((-4*(-13*z + 13*z^2 - 81*zb + 243*z*zb - 256*z^2*zb + 
           81*z^3*zb + 162*zb^2 - 311*z*zb^2 + 162*z^2*zb^2 - 81*zb^3 + 
           81*z*zb^3))/(27*(-1 + z)*zb*(-1 + z + zb)^2) - 
        2*G[0, 1 - zb, z]*G[1, 1, zb] + (z*(12 - 21*z + 11*z^2 - 24*zb + 
           21*z*zb + 12*zb^2)*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) + 
        (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*G[0, 0, 0, zb])/
         (3*(-1 + z + zb)^3) - ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 
           15*z^2*zb + 27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, 1, 1, z])/
         (6*(-1 + z + zb)^3) + G[zb, z]*(-2*G[0, 1, 1, zb] + 
          2*G[1, 0, 1, zb] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, zb]) - 
        ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 27*zb^2 - 
           3*z*zb^2 - 9*zb^3)*G[1, 1, 1, zb])/(6*(-1 + z + zb)^3) - 
        G[0, 0, 0, 0, z] - G[0, 0, 0, 0, zb] + G[0, 0, 0, 1, z] + 
        G[0, 0, 0, 1, zb] - G[0, 0, 1, 0, z] + G[0, 0, 1, 0, zb] + 
        G[0, 0, 1, 1, z] - G[0, 0, 1, 1, zb] + 2*G[0, 0, 1 - zb, 0, z] - 
        2*G[0, 0, 1 - zb, 1, z] - G[0, 1, 0, 0, z] + G[0, 1, 0, 0, zb] + 
        G[0, 1, 0, 1, z] + G[0, 1, 0, 1, zb] - G[0, 1, 1, 0, z] + 
        G[0, 1, 1, 0, zb] + G[0, 1, 1, 1, z] + G[0, 1, 1, 1, zb] + 
        2*G[0, 1, 1 - zb, 0, z] - 2*G[0, 1, 1 - zb, 1, z] + 
        2*G[0, 1 - zb, 0, 0, z] - 2*G[0, 1 - zb, 1, 1, z] + 
        G[1, 0, 0, 0, z] + G[1, 0, 0, 0, zb] + G[1, 0, 0, 1, z] - 
        G[1, 0, 0, 1, zb] - G[1, 0, 1, 0, z] - G[1, 0, 1, 0, zb] + 
        G[1, 0, 1, 1, z] + G[1, 0, 1, 1, zb] + 2*G[1, 0, 1 - zb, 0, z] - 
        2*G[1, 0, 1 - zb, 1, z] + G[1, 1, 0, 0, z] - G[1, 1, 0, 0, zb] + 
        G[1, 1, 0, 1, z] - G[1, 1, 0, 1, zb] + G[1, 1, 1, 0, z] - 
        G[1, 1, 1, 0, zb] + 4*G[1, 1, 1, 1, zb] + 2*G[zb, 0, 1, 0, z] - 
        2*G[zb, 0, 1 - zb, 0, z] + 2*G[zb, 0, 1 - zb, 1, z] - 
        2*G[zb, 1, 0, 1, z] - 2*G[zb, 1, 1 - zb, 0, z] + 
        2*G[zb, 1, 1 - zb, 1, z] + (1/4 + (5*G[0, z])/6 + (5*G[0, zb])/6 + 
          G[1, z] + G[1, zb])*Log[(s1*s2)/(mu2*s)]^3 + Log[(s1*s2)/(mu2*s)]^4/
         2 + G[0, 1, z]*(G[0, 1, zb] + G[1, 0, zb] - G[1, 1, zb] - 
          (9*zeta[2])/2) + G[1, 0, z]*(G[1, 0, zb] - G[1, 1, zb] - 
          zeta[2]/2) + G[1, 0, zb]*(G[1, 1, z] - 2*G[zb, 1, z] - zeta[2]/2) + 
        G[0, 1, zb]*(G[1, 0, z] + G[1, 1, z] - 2*G[zb, 1, z] - zeta[2]/2) + 
        ((-z + z^2 - 9*zb + 27*z*zb - 28*z^2*zb + 9*z^3*zb + 18*zb^2 - 
           35*z*zb^2 + 18*z^2*zb^2 - 9*zb^3 + 9*z*zb^3)*zeta[2])/
         (6*(-1 + z)*zb*(-1 + z + zb)^2) + 4*G[zb, 1, z]*zeta[2] + 
        G[1, 1, z]*((3*z - 3*z^2 + 27*zb - 12*z*zb - 42*z^2*zb + 40*z^3*zb - 
            81*zb^2 + 15*z*zb^2 + 45*z^2*zb^2 + 81*zb^3 - 6*z*zb^3 - 27*zb^4)/
           (9*zb*(-1 + z + zb)^3) + 2*zeta[2]) + G[0, 0, zb]*
         (-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
              126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
            (-1 + z + zb)^3) - G[0, 1, z] + 2*G[0, 1 - zb, z] + G[1, 0, z] + 
          G[1, 1, z] + (5*zeta[2])/2) + G[0, 0, z]*
         (-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
              126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
            (-1 + z + zb)^3) - G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] - 
          G[1, 1, zb] + (5*zeta[2])/2) + Log[(s1*s2)/(mu2*s)]^2*
         (-(-z + z^2 - 9*zb + 27*z*zb - 28*z^2*zb + 9*z^3*zb + 18*zb^2 - 
             35*z*zb^2 + 18*z^2*zb^2 - 9*zb^3 + 9*z*zb^3)/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + G[0, zb]*
           ((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
             (6*(-1 + z + zb)^3) + G[1, z]/2) + 
          G[0, z]*((z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2))/
             (6*(-1 + z + zb)^3) + (3*G[0, zb])/2 + G[1, zb]/2) - 
          ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
             27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, zb])/(12*(-1 + z + zb)^3) + 
          G[1, z]*(-(9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
               27*zb^2 - 3*z*zb^2 - 9*zb^3)/(12*(-1 + z + zb)^3) + 
            2*G[1, zb]) + (3*G[0, 0, z])/2 + (3*G[0, 0, zb])/2 + 
          G[0, 1, z]/2 + G[0, 1, zb]/2 + G[1, 0, z]/2 + G[1, 0, zb]/2 + 
          2*G[1, 1, z] + 2*G[1, 1, zb] + 3*zeta[2]) + 
        G[1, 1, zb]*((3*z - 3*z^2 + 27*zb - 12*z*zb - 42*z^2*zb + 40*z^3*zb - 
            81*zb^2 + 15*z*zb^2 + 45*z^2*zb^2 + 81*zb^3 - 6*z*zb^3 - 27*zb^4)/
           (9*zb*(-1 + z + zb)^3) + 2*G[zb, 0, z] + 2*G[zb, 1, z] + 
          6*zeta[2]) + Log[s1/mu2]*(-2*G[0, 0, 0, z] - 2*G[0, 0, 0, zb] + 
          (-G[0, z] - G[0, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + 
          G[0, z]*(-2*G[0, 0, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[0, z]*G[0, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] + zeta[2]) - 
          (14*zeta[3])/3) + Log[s2/mu2]*(-2*G[1, 1, 1, z] - 
          2*G[1, 1, 1, zb] + (-G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[1, zb]*(-2*G[1, 1, z] + zeta[2]) + 
          G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[1, z]*G[1, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + zeta[2]) - 
          (14*zeta[3])/3) + G[0, zb]*
         ((4*z*(-108 + 297*z - 290*z^2 + 101*z^3 + 216*zb - 411*z*zb + 
             189*z^2*zb - 108*zb^2 + 114*z*zb^2))/(27*(-1 + z)*
            (-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
             12*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - G[0, 0, 0, z] - 
          G[0, 0, 1, z] + 2*G[0, 0, 1 - zb, z] - G[0, 1, 0, z] - 
          G[0, 1, 1, z] + 2*G[0, 1, 1 - zb, z] + 2*G[0, 1 - zb, 0, z] + 
          G[1, 0, 0, z] - G[1, 0, 1, z] + 2*G[1, 0, 1 - zb, z] + 
          G[1, 1, 0, z] + G[1, 1, 1, z] + 2*G[zb, 0, 1, z] - 
          2*G[zb, 0, 1 - zb, z] - 2*G[zb, 1, 1 - zb, z] - 
          (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, z]*zeta[2])/2 - (13*zeta[3])/3) + 
        G[0, z]*((4*z*(-108 + 297*z - 290*z^2 + 101*z^3 + 216*zb - 411*z*zb + 
             189*z^2*zb - 108*zb^2 + 114*z*zb^2))/(27*(-1 + z)*
            (-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
             12*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) - G[0, 0, 0, zb] + 
          G[0, 0, 1, zb] + G[0, 1, 0, zb] + G[0, 1, 1, zb] + G[1, 0, 0, zb] - 
          G[1, 0, 1, zb] - G[1, 1, 0, zb] - G[1, 1, 1, zb] - 
          (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, zb]*zeta[2])/2 + 
          G[0, zb]*(-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
                126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
              (-1 + z + zb)^3) + (5*zeta[2])/2) - (13*zeta[3])/3) + 
        Log[(s1*s2)/(mu2*s)]*((2*(-4*z + 4*z^2 - 27*zb + 81*z*zb - 
             85*z^2*zb + 27*z^3*zb + 54*zb^2 - 104*z*zb^2 + 54*z^2*zb^2 - 
             27*zb^3 + 27*z*zb^3))/(9*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 12*zb^2)*G[0, 0, z])/
           (3*(-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
             12*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
          ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
             27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, 1, z])/(6*(-1 + z + zb)^3) - 
          ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
             27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, 1, zb])/(6*(-1 + z + zb)^3) + 
          G[0, 0, 0, z] + G[0, 0, 0, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] - 
          G[0, 1, 0, z] + G[0, 1, 0, zb] + G[0, 1, 1, z] + G[0, 1, 1, zb] + 
          2*G[0, 1 - zb, 0, z] - 2*G[0, 1 - zb, 1, z] + G[1, 0, 0, z] + 
          G[1, 0, 0, zb] + G[1, 0, 1, z] - G[1, 0, 1, zb] + G[1, 1, 0, z] - 
          G[1, 1, 0, zb] + 2*G[1, 1, 1, z] + 4*G[1, 1, 1, zb] - 
          (3*zeta[2])/4 + G[1, z]*((3*z - 3*z^2 + 27*zb - 12*z*zb - 
              42*z^2*zb + 40*z^3*zb - 81*zb^2 + 15*z*zb^2 + 45*z^2*zb^2 + 
              81*zb^3 - 6*z*zb^3 - 27*zb^4)/(9*zb*(-1 + z + zb)^3) - 
            ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 27*
                zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, zb])/(6*(-1 + z + zb)^3) + 
            G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] + 2*G[1, 1, zb] + 
            zeta[2]) + G[0, zb]*(-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 
                144*zb - 273*z*zb + 126*z^2*zb - 72*zb^2 + 75*z*zb^2))/
             (9*(-1 + z)*(-1 + z + zb)^3) + G[0, 0, z] - G[0, 1, z] + 
            2*G[0, 1 - zb, z] + G[1, 0, z] + G[1, 1, z] + (3*zeta[2])/2) + 
          G[0, z]*(-(z*(-72 + 198*z - 193*z^2 + 67*z^3 + 144*zb - 273*z*zb + 
                126*z^2*zb - 72*zb^2 + 75*z*zb^2))/(9*(-1 + z)*
              (-1 + z + zb)^3) + (z*(12 - 21*z + 11*z^2 - 24*zb + 21*z*zb + 
               12*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] + 
            G[0, 1, zb] + G[1, 0, zb] - G[1, 1, zb] + (3*zeta[2])/2) + 
          G[1, zb]*((3*z - 3*z^2 + 27*zb - 12*z*zb - 42*z^2*zb + 40*z^3*zb - 
              81*zb^2 + 15*z*zb^2 + 45*z^2*zb^2 + 81*zb^3 - 6*z*zb^3 - 
              27*zb^4)/(9*zb*(-1 + z + zb)^3) + G[0, 0, z] + G[0, 1, z] - 
            2*G[0, 1 - zb, z] + G[1, 0, z] + 2*G[1, 1, z] + 5*zeta[2]) - 
          4*zeta[3]) + G[1, zb]*((-2*(12*z - 12*z^2 + 81*zb - 39*z*zb - 
             123*z^2*zb + 121*z^3*zb - 243*zb^2 + 42*z*zb^2 + 135*z^2*zb^2 + 
             243*zb^3 - 15*z*zb^3 - 81*zb^4))/(27*zb*(-1 + z + zb)^3) - 
          ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
             27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, 1, z])/(6*(-1 + z + zb)^3) + 
          G[0, 0, 0, z] + G[0, 0, 1, z] - 2*G[0, 0, 1 - zb, z] + 
          G[0, 1, 0, z] + G[0, 1, 1, z] - 2*G[0, 1, 1 - zb, z] - 
          2*G[0, 1 - zb, 1, z] + G[1, 0, 0, z] + G[1, 0, 1, z] - 
          2*G[1, 0, 1 - zb, z] + G[1, 1, 0, z] + 2*G[zb, 0, 1 - zb, z] - 
          2*G[zb, 1, 0, z] + 2*G[zb, 1, 1 - zb, z] + 
          ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
             27*zb^2 - 3*z*zb^2 - 9*zb^3)*zeta[2])/(12*(-1 + z + zb)^3) - 
          4*G[zb, z]*zeta[2] - 2*zeta[3]) + 
        G[1, z]*((-2*(12*z - 12*z^2 + 81*zb - 39*z*zb - 123*z^2*zb + 
             121*z^3*zb - 243*zb^2 + 42*z*zb^2 + 135*z^2*zb^2 + 243*zb^3 - 
             15*z*zb^3 - 81*zb^4))/(27*zb*(-1 + z + zb)^3) - 
          ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 15*z^2*zb + 
             27*zb^2 - 3*z*zb^2 - 9*zb^3)*G[1, 1, zb])/(6*(-1 + z + zb)^3) + 
          G[0, 0, 0, zb] + G[0, 0, 1, zb] + G[0, 1, 0, zb] + G[0, 1, 1, zb] + 
          G[1, 0, 0, zb] - G[1, 0, 1, zb] - G[1, 1, 0, zb] + 
          2*G[1, 1, 1, zb] + ((9 - 3*z - 15*z^2 + 13*z^3 - 27*zb + 6*z*zb + 
             15*z^2*zb + 27*zb^2 - 3*z*zb^2 - 9*zb^3)*zeta[2])/
           (12*(-1 + z + zb)^3) + G[1, zb]*((3*z - 3*z^2 + 27*zb - 12*z*zb - 
              42*z^2*zb + 40*z^3*zb - 81*zb^2 + 15*z*zb^2 + 45*z^2*zb^2 + 
              81*zb^3 - 6*z*zb^3 - 27*zb^4)/(9*zb*(-1 + z + zb)^3) + 
            6*zeta[2]) - 2*zeta[3]) + (7*zeta[3])/2 + (39*zeta[4])/4)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, B["qg"][1, "ppp", "eo"] -> 
  {0, 0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - 
      G[1, z]/2 - G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + 
      G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       (-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + zeta[2]/4) - 
      (7*zeta[3])/6), (ci*Pi)/ep + ci*Pi*(G[0, z] + G[0, zb] - G[1, z] - 
      G[1, zb] - Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(G[0, zb]*G[1, z] + G[0, z]*(-G[0, zb] - G[1, zb]) + 
      G[1, z]*G[1, zb] - G[0, 0, z] - G[0, 0, zb] - G[0, 1, z] + 
      G[0, 1, zb] + G[1, 0, z] - G[1, 0, zb] + G[1, 1, z] + G[1, 1, zb] + 
      (-G[0, z] - G[0, zb] + G[1, z] + G[1, zb])*Log[(s1*s2)/(mu2*s)] + 
      Log[(s1*s2)/(mu2*s)]^2/2 - zeta[2]/2) + 
    ci*ep^2*Pi*(2*G[zb, z]*G[0, 1, zb] - 2*G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z] + G[0, 0, 0, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] - 
      G[0, 1, 0, z] - G[0, 1, 0, zb] + G[0, 1, 1, z] - G[0, 1, 1, zb] - 
      G[1, 0, 0, z] + G[1, 0, 0, zb] + G[1, 0, 1, z] - G[1, 0, 1, zb] - 
      G[1, 1, 0, z] + G[1, 1, 0, zb] - G[1, 1, 1, z] - G[1, 1, 1, zb] - 
      2*G[zb, 0, 1, z] + 2*G[zb, 1, 0, z] + 
      (G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/6 + 
      G[0, z]*(G[0, 0, zb] - G[0, 1, zb] + G[1, 0, zb] + G[1, 1, zb] - 
        zeta[2]/2) + G[0, zb]*(G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - 
        G[1, 1, z] + 2*G[zb, 1, z] - zeta[2]/2) + 
      G[1, z]*(-G[0, 0, zb] - G[0, 1, zb] + G[1, 0, zb] - G[1, 1, zb] + 
        zeta[2]/2) + Log[(s1*s2)/(mu2*s)]*(-(G[0, zb]*G[1, z]) - 
        G[1, z]*G[1, zb] + G[0, z]*(G[0, zb] + G[1, zb]) + G[0, 0, z] + 
        G[0, 0, zb] + G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] + G[1, 0, zb] - 
        G[1, 1, z] - G[1, 1, zb] + zeta[2]/2) + 
      G[1, zb]*(G[0, 0, z] + G[0, 1, z] + G[1, 0, z] - G[1, 1, z] - 
        2*G[zb, 0, z] + zeta[2]/2) - (7*zeta[3])/3), 0, 0, 0, 0, 0, 0}, 
 B["qg"][1, "ppp", "oe"] -> {0, -(ci*Nc*Pi)/(2*ep) + 
    ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 + 
      Log[(s1*s2)/(mu2*s)]/2) + ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + 
      G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) + (G[1, z]*G[1, zb])/2 - 
      G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - G[0, 1, zb]/2 - 
      G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + G[1, 1, zb]/2 + 
      (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2/4 + zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       ((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 + G[1, 1, z]/2 - G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
      (7*zeta[3])/6), 0, 0, 0, 0, (-2*ci*Pi)/ep + 
    ci*Pi*(2*G[0, z] + 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] + 
      2*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 
      2*G[1, z]*G[1, zb] + G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 
      2*G[0, 0, z] - 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
      2*G[1, 0, z] + 2*G[1, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
      (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 2*G[0, 0, 1, z] - 
      2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 2*G[0, 1, 0, zb] - 
      2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 2*G[1, 0, 0, z] - 
      2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 2*G[1, 0, 1, zb] + 
      2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 
        2*G[1, 0, zb] - 2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), 0, 0, (-2*ci*Pi)/ep + 
    ci*Pi*(2*G[0, z] + 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] + 
      2*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 
      2*G[1, z]*G[1, zb] + G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 
      2*G[0, 0, z] - 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
      2*G[1, 0, z] + 2*G[1, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
      (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 2*G[0, 0, 1, z] - 
      2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 2*G[0, 1, 0, zb] - 
      2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 2*G[1, 0, 0, z] - 
      2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 2*G[1, 0, 1, zb] + 
      2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 
        2*G[1, 0, zb] - 2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-2*G[0, zb]*G[1, z] + 2*G[1, z]*G[1, zb] + 
      G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 2*G[0, 0, z] - 2*G[0, 0, zb] + 
      2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] + 
      2*G[1, 1, z] + 2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 
        2*G[1, zb])*Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + 
      zeta[2]) + ci*ep^2*Pi*(-4*G[zb, z]*G[0, 1, zb] + 
      4*G[zb, z]*G[1, 0, zb] + 2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 
      2*G[0, 0, 1, z] - 2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 
      2*G[0, 1, 0, zb] - 2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 
      2*G[1, 0, 0, z] - 2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 
      2*G[1, 0, 1, zb] + 2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] - 
      2*G[1, 1, 1, z] - 2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 
      4*G[zb, 1, 0, z] + (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/3 + 
      G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
       (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] + 2*G[1, 1, z] - 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3)}, B["qg"][1, "ppp", "ee"] -> 
  {0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - 
      G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
      G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] - 
      G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(-G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - 
        G[1, 0, zb]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
      Log[(s1*s2)/(mu2*s)]*((G[0, zb]*G[1, z])/2 + 
        G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) - (G[1, z]*G[1, zb])/2 - 
        G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
        G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 + 
        zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - G[1, 0, z]/2 - 
        G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
      G[0, zb]*(-G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 + G[1, 1, z]/2 - 
        G[zb, 1, z] + zeta[2]/4) - (7*zeta[3])/6), 0, 0, 0, 0, 0, 0, 0, 0}, 
 B["qg"][1, "mmm", "oo"] -> {(Nc^(-1) - 4*Nc)/ep^2 + 
    Nf*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
      (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, z])/
       (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
        G[0, zb])/(3*(-1 + z + zb)^3) + 
      (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, z])/
       (3*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
        G[1, zb])/(3*(-1 + z + zb)^3)) + 
    (4*L*Nc + Nf + (ci*Nc*Pi)/2 + Nc*(-7 + G[0, z] + G[0, zb] + 
        2*Log[s1/mu2] + 2*Log[s2/mu2]) + (3/2 - G[1, z] - G[1, zb] - 
        Log[(s1*s2)/(mu2*s)])/Nc)/ep + L*Nc*(-2*G[0, z] - 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] - 4*Log[(s1*s2)/(mu2*s)]) + 
    ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
      Log[(s1*s2)/(mu2*s)]/2) + (4 + G[1, z]*(-3/2 + G[1, zb]) - 
      (3*G[1, zb])/2 + G[1, 1, z] + G[1, 1, zb] + (-3/2 + G[1, z] + G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/2 - zeta[2]/2)/Nc + 
    Nc*(-(-9*z + 18*z^2 - 9*z^3 - zb + 27*z*zb - 35*z^2*zb + 9*z^3*zb + 
         zb^2 - 28*z*zb^2 + 18*z^2*zb^2 + 9*z*zb^3)/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
      ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
         15*z*zb^2 + 13*zb^3)*G[1, z])/(6*(-1 + z + zb)^3) + 
      G[0, zb]*((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
         (3*(-1 + z + zb)^3) + G[1, z]) - 
      ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
         15*z*zb^2 + 13*zb^3)*G[1, zb])/(6*(-1 + z + zb)^3) + 
      G[0, z]*((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
         (3*(-1 + z + zb)^3) - G[0, zb] + G[1, zb]) - G[0, 0, z] - 
      G[0, 0, zb] + G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] + G[1, 0, zb] + 
      Log[s1/mu2]*(-2*G[0, z] - 2*G[0, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
      Log[s2/mu2]*(-2*G[1, z] - 2*G[1, zb] - 2*Log[(s1*s2)/(mu2*s)]) + 
      (3/2 + G[0, z] + G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 + 10*zeta[2]) + 
    ep*(Nf*((11*(-1 + z)*(1 + z - zb)*zb)/(9*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
           9*z*zb^2 + 10*zb^3)*G[0, zb])/(9*(-1 + zb)*(-1 + z + zb)^3) + 
        G[0, z]*(-(zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 
              19*zb^2 + 9*z*zb^2 + 10*zb^3))/(9*(-1 + zb)*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, zb])/
           (3*(-1 + z + zb)^3)) + (zb*(3 + 15*z - 39*z^2 + 21*z^3 - 3*zb - 
           6*z*zb + 9*z^2*zb + 10*z*zb^2)*G[1, zb])/(9*z*(-1 + z + zb)^3) + 
        G[1, z]*((zb*(3 + 15*z - 39*z^2 + 21*z^3 - 3*zb - 6*z*zb + 9*z^2*zb + 
             10*z*zb^2))/(9*z*(-1 + z + zb)^3) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, zb])/
           (3*(-1 + z + zb)^3)) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
           2*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
        (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, zb])/
         (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
          G[1, 1, z])/(3*(-1 + z + zb)^3) - 
        (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, 1, zb])/
         (3*(-1 + z + zb)^3) + (-((-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, z])/
           (3*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, z])/
           (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[1, zb])/(3*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)]) + 
      L*Nc*(2*G[0, z]*G[0, zb] + 2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 
        2*G[0, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
        (2*G[0, z] + 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
         Log[(s1*s2)/(mu2*s)] + 2*Log[(s1*s2)/(mu2*s)]^2 - 2*zeta[2]) + 
      ci*Nc*Pi*((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) + 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
        G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
         Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
      (8 + (3*G[1, 1, z])/2 + (3*G[1, 1, zb])/2 - G[1, 1, 1, z] - 
        G[1, 1, 1, zb] + (3/4 - G[1, z]/2 - G[1, zb]/2)*Log[(s1*s2)/(mu2*s)]^
          2 - Log[(s1*s2)/(mu2*s)]^3/6 + G[1, zb]*(-4 - G[1, 1, z] + 
          zeta[2]/2) + G[1, z]*(-4 + (3*G[1, zb])/2 - G[1, 1, zb] + 
          zeta[2]/2) + Log[(s1*s2)/(mu2*s)]*(-4 + G[1, z]*(3/2 - G[1, zb]) + 
          (3*G[1, zb])/2 - G[1, 1, z] - G[1, 1, zb] + zeta[2]/2) - 
        (3*zeta[2])/4 - (7*zeta[3])/3)/Nc + 
      Nc*((-2*(-27*z + 54*z^2 - 27*z^3 - 4*zb + 81*z*zb - 104*z^2*zb + 
           27*z^3*zb + 4*zb^2 - 85*z*zb^2 + 54*z^2*zb^2 + 27*z*zb^3))/
         (9*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, z])/
         (3*(-1 + z + zb)^3) - (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
           11*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
        ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
           15*z*zb^2 + 13*zb^3)*G[1, 1, z])/(6*(-1 + z + zb)^3) + 
        ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
           15*z*zb^2 + 13*zb^3)*G[1, 1, zb])/(6*(-1 + z + zb)^3) + 
        G[0, 0, 0, z] + G[0, 0, 0, zb] - G[0, 0, 1, z] - G[0, 0, 1, zb] - 
        G[0, 1, 0, z] - G[0, 1, 0, zb] - G[0, 1, 1, z] + G[0, 1, 1, zb] - 
        G[1, 0, 0, z] - G[1, 0, 0, zb] + G[1, 0, 1, z] - G[1, 0, 1, zb] - 
        G[1, 1, 0, z] - G[1, 1, 0, zb] + 2*G[1, 1 - zb, 0, z] - 
        2*G[1, 1 - zb, 1, z] + (-3/4 - (3*G[0, z])/2 - (3*G[0, zb])/2 - 
          2*G[1, z] - 2*G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
        (4*Log[(s1*s2)/(mu2*s)]^3)/3 + Log[(s1*s2)/(mu2*s)]*
         ((-9*z + 18*z^2 - 9*z^3 - zb + 27*z*zb - 35*z^2*zb + 9*z^3*zb + 
            zb^2 - 28*z*zb^2 + 18*z^2*zb^2 + 9*z*zb^3)/(3*z*(-1 + zb)*
            (-1 + z + zb)^2) + G[0, zb]*(-(zb*(12 - 24*z + 12*z^2 - 21*zb + 
                21*z*zb + 11*zb^2))/(3*(-1 + z + zb)^3) - G[1, z]) + 
          G[1, z]*((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 
              15*zb^2 + 15*z*zb^2 + 13*zb^3)/(6*(-1 + z + zb)^3) - 
            2*G[1, zb]) + G[0, z]*(-(zb*(12 - 24*z + 12*z^2 - 21*zb + 
                21*z*zb + 11*zb^2))/(3*(-1 + z + zb)^3) - G[0, zb] - 
            G[1, zb]) + ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 
             3*z^2*zb - 15*zb^2 + 15*z*zb^2 + 13*zb^3)*G[1, zb])/
           (6*(-1 + z + zb)^3) - G[0, 0, z] - G[0, 0, zb] - G[0, 1, z] - 
          G[0, 1, zb] - G[1, 0, z] - G[1, 0, zb] - 2*G[1, 1, z] - 
          2*G[1, 1, zb] - 8*zeta[2]) + G[1, z]*
         (-(27*z - 81*z^2 + 81*z^3 - 27*z^4 + 3*zb - 12*z*zb + 15*z^2*zb - 
             6*z^3*zb - 3*zb^2 - 42*z*zb^2 + 45*z^2*zb^2 + 40*z*zb^3)/
           (9*z*(-1 + z + zb)^3) + ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 
             6*z*zb - 3*z^2*zb - 15*zb^2 + 15*z*zb^2 + 13*zb^3)*G[1, zb])/
           (6*(-1 + z + zb)^3) - G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] - 
          2*G[1, 1, zb] - 6*zeta[2]) + G[0, z]*
         ((zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 75*z^2*zb - 
             193*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*(-1 + zb)*
            (-1 + z + zb)^3) - (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
             11*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + G[0, 0, zb] - 
          G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] - (5*zeta[2])/2) + 
        G[0, zb]*((zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 75*z^2*zb - 
             193*zb^2 + 126*z*zb^2 + 67*zb^3))/(9*(-1 + zb)*
            (-1 + z + zb)^3) + G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - 
          G[1, 1, z] + 2*G[1, 1 - zb, z] - (5*zeta[2])/2) + 
        G[1, zb]*(-(27*z - 81*z^2 + 81*z^3 - 27*z^4 + 3*zb - 12*z*zb + 
             15*z^2*zb - 6*z^3*zb - 3*zb^2 - 42*z*zb^2 + 45*z^2*zb^2 + 
             40*z*zb^3)/(9*z*(-1 + z + zb)^3) - G[0, 0, z] - G[0, 1, z] + 
          G[1, 0, z] - 2*G[1, 1 - zb, z] - 2*zeta[2]) + 
        Log[s1/mu2]*(2*G[0, z]*G[0, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
          (2*G[0, z] + 2*G[0, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + Log[s2/mu2]*
         (2*G[1, z]*G[1, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
          (2*G[1, z] + 2*G[1, zb])*Log[(s1*s2)/(mu2*s)] + 
          Log[(s1*s2)/(mu2*s)]^2 - zeta[2]) + (3*zeta[2])/4 + 
        (40*zeta[3])/3)) + 
    ep^2*(Nf*((85*(-1 + z)*(1 + z - zb)*zb)/(27*z*(-1 + zb)*
          (-1 + z + zb)^2) + (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 
           21*z^2*zb - 19*zb^2 + 9*z*zb^2 + 10*zb^3)*G[0, 0, z])/
         (9*(-1 + zb)*(-1 + z + zb)^3) + 
        (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
           9*z*zb^2 + 10*zb^3)*G[0, 0, zb])/(9*(-1 + zb)*(-1 + z + zb)^3) - 
        (zb*(3 + 15*z - 39*z^2 + 21*z^3 - 3*zb - 6*z*zb + 9*z^2*zb + 
           10*z*zb^2)*G[1, 1, z])/(9*z*(-1 + z + zb)^3) - 
        (zb*(3 + 15*z - 39*z^2 + 21*z^3 - 3*zb - 6*z*zb + 9*z^2*zb + 
           10*z*zb^2)*G[1, 1, zb])/(9*z*(-1 + z + zb)^3) - 
        (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, 0, z])/
         (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
          G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) + 
        (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, 1, 1, z])/
         (3*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*
          G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
        ((-11*(-1 + z)*(1 + z - zb)*zb)/(9*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
             9*z*zb^2 + 10*zb^3)*G[0, zb])/(9*(-1 + zb)*(-1 + z + zb)^3) + 
          G[0, z]*((zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 
               19*zb^2 + 9*z*zb^2 + 10*zb^3))/(9*(-1 + zb)*(-1 + z + zb)^3) - 
            (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, zb])/
             (3*(-1 + z + zb)^3)) - (zb*(3 + 15*z - 39*z^2 + 21*z^3 - 3*zb - 
             6*z*zb + 9*z^2*zb + 10*z*zb^2)*G[1, zb])/(9*z*(-1 + z + zb)^3) + 
          G[1, z]*(-(zb*(3 + 15*z - 39*z^2 + 21*z^3 - 3*zb - 6*z*zb + 
                9*z^2*zb + 10*z*zb^2))/(9*z*(-1 + z + zb)^3) + 
            (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, zb])/
             (3*(-1 + z + zb)^3)) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, zb])/
           (3*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)] + 
        (((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, z])/
           (6*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[0, zb])/(6*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, z])/
           (6*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*G[1, zb])/(6*(-1 + z + zb)^3))*Log[(s1*s2)/(mu2*s)]^2 - 
        ((-1 + z)*(1 + z - zb)*zb*zeta[2])/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        G[1, zb]*((zb*(33 + 75*z - 249*z^2 + 141*z^3 - 33*zb + 6*z*zb + 
             27*z^2*zb + 56*z*zb^2))/(27*z*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, 1, z])/
           (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[1, z]*((zb*(33 + 75*z - 249*z^2 + 141*z^3 - 33*zb + 6*z*zb + 
             27*z^2*zb + 56*z*zb^2))/(27*z*(-1 + z + zb)^3) - 
          (zb*(3 + 15*z - 39*z^2 + 21*z^3 - 3*zb - 6*z*zb + 9*z^2*zb + 
             10*z*zb^2)*G[1, zb])/(9*z*(-1 + z + zb)^3) + 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[1, 1, zb])/
           (3*(-1 + z + zb)^3) - (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[0, zb]*(-(zb*(-108 + 216*z - 108*z^2 + 135*zb - 276*z*zb + 
              141*z^2*zb - 83*zb^2 + 27*z*zb^2 + 56*zb^3))/
           (27*(-1 + zb)*(-1 + z + zb)^3) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, z])/
           (3*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*zeta[2])/(6*(-1 + z + zb)^3)) + 
        G[0, z]*(-(zb*(-108 + 216*z - 108*z^2 + 135*zb - 276*z*zb + 
              141*z^2*zb - 83*zb^2 + 27*z*zb^2 + 56*zb^3))/
           (27*(-1 + zb)*(-1 + z + zb)^3) + 
          (zb*(-18 + 36*z - 18*z^2 + 27*zb - 48*z*zb + 21*z^2*zb - 19*zb^2 + 
             9*z*zb^2 + 10*zb^3)*G[0, zb])/(9*(-1 + zb)*(-1 + z + zb)^3) - 
          (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 2*zb^2)*G[0, 0, zb])/
           (3*(-1 + z + zb)^3) + (zb*(3 - 6*z + 3*z^2 - 3*zb + 3*z*zb + 
             2*zb^2)*zeta[2])/(6*(-1 + z + zb)^3))) + 
      L*Nc*(-2*G[0, 0, 0, z] - 2*G[0, 0, 0, zb] - 2*G[1, 1, 1, z] - 
        2*G[1, 1, 1, zb] + (-G[0, z] - G[0, zb] - G[1, z] - G[1, zb])*
         Log[(s1*s2)/(mu2*s)]^2 - (2*Log[(s1*s2)/(mu2*s)]^3)/3 + 
        G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + G[0, z]*(-2*G[0, 0, zb] + 
          zeta[2]) + G[1, zb]*(-2*G[1, 1, z] + zeta[2]) + 
        G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
         (-2*G[0, z]*G[0, zb] - 2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 
          2*G[0, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + 2*zeta[2]) - 
        (28*zeta[3])/3) + ci*Nc*Pi*(G[zb, z]*G[0, 1, zb] - 
        G[zb, z]*G[1, 0, zb] - G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 + 
        G[0, 0, 1, z]/2 + G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - 
        G[0, 1, 0, zb]/2 + G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - 
        G[1, 0, 0, z]/2 + G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - 
        G[1, 0, 1, zb]/2 - G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - 
        G[1, 1, 1, z]/2 - G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + 
        G[zb, 1, 0, z] + (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
         Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
        G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
          G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
         (-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) - 
          (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + 
          G[0, 1, z]/2 - G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - 
          G[1, 1, z]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
        G[0, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
          G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + 
          G[0, 1, z]/2 + G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + 
          zeta[2]/4) + G[0, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
          G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] + zeta[2]/4) - 
        (7*zeta[3])/6) + (16 - (3*G[1, 1, 1, z])/2 - (3*G[1, 1, 1, zb])/2 + 
        G[1, 1, 1, 1, z] + G[1, 1, 1, 1, zb] + 
        (-1/4 + G[1, z]/6 + G[1, zb]/6)*Log[(s1*s2)/(mu2*s)]^3 + 
        Log[(s1*s2)/(mu2*s)]^4/24 + G[1, 1, zb]*(4 - zeta[2]/2) + 
        G[1, 1, z]*(4 + G[1, 1, zb] - zeta[2]/2) + Log[(s1*s2)/(mu2*s)]^2*
         (2 + G[1, z]*(-3/4 + G[1, zb]/2) - (3*G[1, zb])/4 + G[1, 1, z]/2 + 
          G[1, 1, zb]/2 - zeta[2]/4) - 2*zeta[2] - (7*zeta[3])/2 + 
        G[1, zb]*(-8 - (3*G[1, 1, z])/2 + G[1, 1, 1, z] + (3*zeta[2])/4 + 
          (7*zeta[3])/3) + G[1, z]*(-8 - (3*G[1, 1, zb])/2 + G[1, 1, 1, zb] + 
          G[1, zb]*(4 - zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        Log[(s1*s2)/(mu2*s)]*(-8 - (3*G[1, 1, z])/2 - (3*G[1, 1, zb])/2 + 
          G[1, 1, 1, z] + G[1, 1, 1, zb] + G[1, zb]*(4 + G[1, 1, z] - 
            zeta[2]/2) + G[1, z]*(4 - (3*G[1, zb])/2 + G[1, 1, zb] - 
            zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) - (47*zeta[4])/16)/
       Nc + Nc*((-4*(-81*z + 162*z^2 - 81*z^3 - 13*zb + 243*z*zb - 
           311*z^2*zb + 81*z^3*zb + 13*zb^2 - 256*z*zb^2 + 162*z^2*zb^2 + 
           81*z*zb^3))/(27*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, 0, z])/
         (3*(-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
           11*zb^2)*G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) - 
        ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
           15*z*zb^2 + 13*zb^3)*G[1, 1, 1, z])/(6*(-1 + z + zb)^3) - 
        ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
           15*z*zb^2 + 13*zb^3)*G[1, 1, 1, zb])/(6*(-1 + z + zb)^3) + 
        G[zb, z]*(2*G[0, 1, 1, zb] - 2*G[1, 0, 1, zb] - 2*G[1, 1, 0, zb] + 
          2*G[1, 1, 1, zb]) - G[0, 0, 0, 0, z] - G[0, 0, 0, 0, zb] + 
        G[0, 0, 0, 1, z] + G[0, 0, 0, 1, zb] + G[0, 0, 1, 0, z] + 
        G[0, 0, 1, 0, zb] + G[0, 0, 1, 1, z] + G[0, 0, 1, 1, zb] + 
        G[0, 1, 0, 0, z] + G[0, 1, 0, 0, zb] - G[0, 1, 0, 1, z] - 
        G[0, 1, 0, 1, zb] + G[0, 1, 1, 0, z] - G[0, 1, 1, 0, zb] + 
        G[0, 1, 1, 1, z] - G[0, 1, 1, 1, zb] - 2*G[0, 1, 1 - zb, 0, z] + 
        2*G[0, 1, 1 - zb, 1, z] + G[1, 0, 0, 0, z] + G[1, 0, 0, 0, zb] - 
        G[1, 0, 0, 1, z] + G[1, 0, 0, 1, zb] + G[1, 0, 1, 0, z] + 
        G[1, 0, 1, 0, zb] - G[1, 0, 1, 1, z] - G[1, 0, 1, 1, zb] - 
        2*G[1, 0, 1 - zb, 0, z] + 2*G[1, 0, 1 - zb, 1, z] + 
        G[1, 1, 0, 0, z] + G[1, 1, 0, 0, zb] - G[1, 1, 0, 1, z] + 
        G[1, 1, 0, 1, zb] + G[1, 1, 1, 0, z] + G[1, 1, 1, 0, zb] - 
        2*G[1, 1, 1 - zb, 0, z] + 2*G[1, 1, 1 - zb, 1, z] - 
        2*G[1, 1 - zb, 0, 0, z] + 2*G[1, 1 - zb, 1, 1, z] - 
        2*G[zb, 0, 1, 0, z] + 2*G[zb, 0, 1 - zb, 0, z] - 
        2*G[zb, 0, 1 - zb, 1, z] + 2*G[zb, 1, 0, 1, z] + 
        2*G[zb, 1, 1 - zb, 0, z] - 2*G[zb, 1, 1 - zb, 1, z] + 
        (1/4 + (5*G[0, z])/6 + (5*G[0, zb])/6 + G[1, z] + G[1, zb])*
         Log[(s1*s2)/(mu2*s)]^3 + Log[(s1*s2)/(mu2*s)]^4/2 + 
        G[1, 0, z]*(-G[1, 0, zb] + G[1, 1, zb] - zeta[2]/2) + 
        G[1, 0, zb]*(-G[1, 1, z] + 2*G[zb, 1, z] - zeta[2]/2) + 
        G[0, 1, zb]*(-G[1, 0, z] - G[1, 1, z] + 2*G[zb, 1, z] - zeta[2]/2) + 
        ((-9*z + 18*z^2 - 9*z^3 - zb + 27*z*zb - 35*z^2*zb + 9*z^3*zb + 
           zb^2 - 28*z*zb^2 + 18*z^2*zb^2 + 9*z*zb^3)*zeta[2])/
         (6*z*(-1 + zb)*(-1 + z + zb)^2) - 4*G[zb, 1, z]*zeta[2] + 
        G[1, 1, zb]*((27*z - 81*z^2 + 81*z^3 - 27*z^4 + 3*zb - 12*z*zb + 
            15*z^2*zb - 6*z^3*zb - 3*zb^2 - 42*z*zb^2 + 45*z^2*zb^2 + 
            40*z*zb^3)/(9*z*(-1 + z + zb)^3) + 2*G[1, 1 - zb, z] - 
          2*G[zb, 0, z] - 2*G[zb, 1, z] + 2*zeta[2]) + 
        G[0, 0, z]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 
              75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
           (9*(-1 + zb)*(-1 + z + zb)^3) - G[0, 0, zb] + G[0, 1, zb] + 
          G[1, 0, zb] + G[1, 1, zb] + (5*zeta[2])/2) + 
        G[0, 0, zb]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 
              75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
           (9*(-1 + zb)*(-1 + z + zb)^3) + G[0, 1, z] + G[1, 0, z] + 
          G[1, 1, z] - 2*G[1, 1 - zb, z] + (5*zeta[2])/2) + 
        Log[(s1*s2)/(mu2*s)]^2*(-(-9*z + 18*z^2 - 9*z^3 - zb + 27*z*zb - 
             35*z^2*zb + 9*z^3*zb + zb^2 - 28*z*zb^2 + 18*z^2*zb^2 + 
             9*z*zb^3)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
          G[0, zb]*((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
             (6*(-1 + z + zb)^3) + G[1, z]/2) + 
          G[0, z]*((zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2))/
             (6*(-1 + z + zb)^3) + (3*G[0, zb])/2 + G[1, zb]/2) - 
          ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
             15*z*zb^2 + 13*zb^3)*G[1, zb])/(12*(-1 + z + zb)^3) + 
          G[1, z]*(-(9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 
               15*zb^2 + 15*z*zb^2 + 13*zb^3)/(12*(-1 + z + zb)^3) + 
            2*G[1, zb]) + (3*G[0, 0, z])/2 + (3*G[0, 0, zb])/2 + 
          G[0, 1, z]/2 + G[0, 1, zb]/2 + G[1, 0, z]/2 + G[1, 0, zb]/2 + 
          2*G[1, 1, z] + 2*G[1, 1, zb] + 3*zeta[2]) + 
        G[0, 1, z]*(-G[0, 1, zb] - G[1, 0, zb] + 3*G[1, 1, zb] + 
          (7*zeta[2])/2) + G[1, 1, z]*((27*z - 81*z^2 + 81*z^3 - 27*z^4 + 
            3*zb - 12*z*zb + 15*z^2*zb - 6*z^3*zb - 3*zb^2 - 42*z*zb^2 + 
            45*z^2*zb^2 + 40*z*zb^3)/(9*z*(-1 + z + zb)^3) + 2*G[1, 1, zb] + 
          6*zeta[2]) + Log[s1/mu2]*(-2*G[0, 0, 0, z] - 2*G[0, 0, 0, zb] + 
          (-G[0, z] - G[0, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[0, zb]*(-2*G[0, 0, z] + zeta[2]) + 
          G[0, z]*(-2*G[0, 0, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[0, z]*G[0, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] + zeta[2]) - 
          (14*zeta[3])/3) + Log[s2/mu2]*(-2*G[1, 1, 1, z] - 
          2*G[1, 1, 1, zb] + (-G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 - 
          Log[(s1*s2)/(mu2*s)]^3/3 + G[1, zb]*(-2*G[1, 1, z] + zeta[2]) + 
          G[1, z]*(-2*G[1, 1, zb] + zeta[2]) + Log[(s1*s2)/(mu2*s)]*
           (-2*G[1, z]*G[1, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] + zeta[2]) - 
          (14*zeta[3])/3) + G[0, zb]*
         ((4*zb*(-108 + 216*z - 108*z^2 + 297*zb - 411*z*zb + 114*z^2*zb - 
             290*zb^2 + 189*z*zb^2 + 101*zb^3))/(27*(-1 + zb)*
            (-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
             11*zb^2)*G[0, 0, z])/(3*(-1 + z + zb)^3) - G[0, 0, 0, z] + 
          G[0, 0, 1, z] + G[0, 1, 0, z] + G[0, 1, 1, z] - 
          2*G[0, 1, 1 - zb, z] + G[1, 0, 0, z] + G[1, 0, 1, z] - 
          2*G[1, 0, 1 - zb, z] + G[1, 1, 0, z] + G[1, 1, 1, z] - 
          2*G[1, 1, 1 - zb, z] - 2*G[1, 1 - zb, 0, z] - 2*G[zb, 0, 1, z] + 
          2*G[zb, 0, 1 - zb, z] + 2*G[zb, 1, 1 - zb, z] - 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, z]*zeta[2])/2 - (13*zeta[3])/3) + 
        G[0, z]*((4*zb*(-108 + 216*z - 108*z^2 + 297*zb - 411*z*zb + 
             114*z^2*zb - 290*zb^2 + 189*z*zb^2 + 101*zb^3))/
           (27*(-1 + zb)*(-1 + z + zb)^3) + 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, zb])/
           (3*(-1 + z + zb)^3) - G[0, 0, 0, zb] + G[0, 0, 1, zb] + 
          G[0, 1, 0, zb] - G[0, 1, 1, zb] + G[1, 0, 0, zb] + G[1, 0, 1, zb] + 
          G[1, 1, 0, zb] + G[1, 1, 1, zb] - 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*zeta[2])/
           (6*(-1 + z + zb)^3) - (G[1, zb]*zeta[2])/2 + 
          G[0, zb]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 273*z*zb + 
                75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
             (9*(-1 + zb)*(-1 + z + zb)^3) + (5*zeta[2])/2) - 
          (13*zeta[3])/3) + Log[(s1*s2)/(mu2*s)]*
         ((2*(-27*z + 54*z^2 - 27*z^3 - 4*zb + 81*z*zb - 104*z^2*zb + 
             27*z^3*zb + 4*zb^2 - 85*z*zb^2 + 54*z^2*zb^2 + 27*z*zb^3))/
           (9*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 11*zb^2)*G[0, 0, z])/
           (3*(-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*zb + 21*z*zb + 
             11*zb^2)*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
          ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
             15*z*zb^2 + 13*zb^3)*G[1, 1, z])/(6*(-1 + z + zb)^3) - 
          ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
             15*z*zb^2 + 13*zb^3)*G[1, 1, zb])/(6*(-1 + z + zb)^3) + 
          G[0, 0, 0, z] + G[0, 0, 0, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] + 
          G[0, 1, 0, z] + G[0, 1, 0, zb] + G[0, 1, 1, z] - G[0, 1, 1, zb] + 
          G[1, 0, 0, z] + G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 0, 1, zb] + 
          G[1, 1, 0, z] + G[1, 1, 0, zb] + 2*G[1, 1, 1, z] + 
          2*G[1, 1, 1, zb] - 2*G[1, 1 - zb, 0, z] + 2*G[1, 1 - zb, 1, z] - 
          (3*zeta[2])/4 + G[1, zb]*((27*z - 81*z^2 + 81*z^3 - 27*z^4 + 3*zb - 
              12*z*zb + 15*z^2*zb - 6*z^3*zb - 3*zb^2 - 42*z*zb^2 + 
              45*z^2*zb^2 + 40*z*zb^3)/(9*z*(-1 + z + zb)^3) + G[0, 0, z] + 
            G[0, 1, z] - G[1, 0, z] + 2*G[1, 1, z] + 2*G[1, 1 - zb, z] + 
            zeta[2]) + G[0, z]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 
                273*z*zb + 75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
             (9*(-1 + zb)*(-1 + z + zb)^3) + (zb*(12 - 24*z + 12*z^2 - 21*
                zb + 21*z*zb + 11*zb^2)*G[0, zb])/(3*(-1 + z + zb)^3) + 
            G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] + G[1, 1, zb] + 
            (3*zeta[2])/2) + G[0, zb]*(-(zb*(-72 + 144*z - 72*z^2 + 198*zb - 
                273*z*zb + 75*z^2*zb - 193*zb^2 + 126*z*zb^2 + 67*zb^3))/
             (9*(-1 + zb)*(-1 + z + zb)^3) + G[0, 0, z] + G[0, 1, z] + 
            G[1, 0, z] + G[1, 1, z] - 2*G[1, 1 - zb, z] + (3*zeta[2])/2) + 
          G[1, z]*((27*z - 81*z^2 + 81*z^3 - 27*z^4 + 3*zb - 12*z*zb + 
              15*z^2*zb - 6*z^3*zb - 3*zb^2 - 42*z*zb^2 + 45*z^2*zb^2 + 
              40*z*zb^3)/(9*z*(-1 + z + zb)^3) - 
            ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*
                zb^2 + 15*z*zb^2 + 13*zb^3)*G[1, zb])/(6*(-1 + z + zb)^3) + 
            G[0, 0, zb] - G[0, 1, zb] - G[1, 0, zb] + 4*G[1, 1, zb] + 
            5*zeta[2]) - 4*zeta[3]) + G[1, zb]*
         ((-2*(81*z - 243*z^2 + 243*z^3 - 81*z^4 + 12*zb - 39*z*zb + 
             42*z^2*zb - 15*z^3*zb - 12*zb^2 - 123*z*zb^2 + 135*z^2*zb^2 + 
             121*z*zb^3))/(27*z*(-1 + z + zb)^3) - 
          ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
             15*z*zb^2 + 13*zb^3)*G[1, 1, z])/(6*(-1 + z + zb)^3) + 
          G[0, 0, 0, z] + G[0, 0, 1, z] - G[0, 1, 0, z] + G[0, 1, 1, z] + 
          2*G[0, 1, 1 - zb, z] - G[1, 0, 0, z] - G[1, 0, 1, z] + 
          2*G[1, 0, 1 - zb, z] - G[1, 1, 0, z] + 2*G[1, 1, 1 - zb, z] + 
          2*G[1, 1 - zb, 1, z] - 2*G[zb, 0, 1 - zb, z] + 2*G[zb, 1, 0, z] - 
          2*G[zb, 1, 1 - zb, z] + ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 
             6*z*zb - 3*z^2*zb - 15*zb^2 + 15*z*zb^2 + 13*zb^3)*zeta[2])/
           (12*(-1 + z + zb)^3) + 4*G[zb, z]*zeta[2] - 2*zeta[3]) + 
        G[1, z]*((-2*(81*z - 243*z^2 + 243*z^3 - 81*z^4 + 12*zb - 39*z*zb + 
             42*z^2*zb - 15*z^3*zb - 12*zb^2 - 123*z*zb^2 + 135*z^2*zb^2 + 
             121*z*zb^3))/(27*z*(-1 + z + zb)^3) - 
          ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 3*z^2*zb - 15*zb^2 + 
             15*z*zb^2 + 13*zb^3)*G[1, 1, zb])/(6*(-1 + z + zb)^3) + 
          G[0, 0, 0, zb] - G[0, 0, 1, zb] - G[0, 1, 0, zb] - G[0, 1, 1, zb] - 
          G[1, 0, 0, zb] + G[1, 0, 1, zb] + G[1, 1, 0, zb] + 
          2*G[1, 1, 1, zb] + ((9 - 27*z + 27*z^2 - 9*z^3 - 3*zb + 6*z*zb - 
             3*z^2*zb - 15*zb^2 + 15*z*zb^2 + 13*zb^3)*zeta[2])/
           (12*(-1 + z + zb)^3) + G[1, zb]*((27*z - 81*z^2 + 81*z^3 - 
              27*z^4 + 3*zb - 12*z*zb + 15*z^2*zb - 6*z^3*zb - 3*zb^2 - 
              42*z*zb^2 + 45*z^2*zb^2 + 40*z*zb^3)/(9*z*(-1 + z + zb)^3) + 
            2*zeta[2]) - 2*zeta[3]) + (7*zeta[3])/2 + (39*zeta[4])/4)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, B["qg"][1, "mmm", "eo"] -> 
  {0, 0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - 
      G[1, z]/2 - G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - 
      G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 + G[1, 1, z]/2 - G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       ((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) - 
      (7*zeta[3])/6), (ci*Pi)/ep + ci*Pi*(G[0, z] + G[0, zb] - G[1, z] - 
      G[1, zb] - Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-(G[0, zb]*G[1, z]) + G[1, z]*G[1, zb] + 
      G[0, z]*(-G[0, zb] + G[1, zb]) - G[0, 0, z] - G[0, 0, zb] + 
      G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] + G[1, 0, zb] + G[1, 1, z] + 
      G[1, 1, zb] + (-G[0, z] - G[0, zb] + G[1, z] + G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/2 - zeta[2]/2) + 
    ci*ep^2*Pi*(-2*G[zb, z]*G[0, 1, zb] + 2*G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z] + G[0, 0, 0, zb] - G[0, 0, 1, z] - G[0, 0, 1, zb] + 
      G[0, 1, 0, z] + G[0, 1, 0, zb] - G[0, 1, 1, z] + G[0, 1, 1, zb] + 
      G[1, 0, 0, z] - G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 0, 1, zb] + 
      G[1, 1, 0, z] - G[1, 1, 0, zb] - G[1, 1, 1, z] - G[1, 1, 1, zb] + 
      2*G[zb, 0, 1, z] - 2*G[zb, 1, 0, z] + 
      (G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/6 + 
      G[0, z]*(G[0, 0, zb] + G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] - 
        zeta[2]/2) + G[0, zb]*(G[0, 0, z] + G[0, 1, z] + G[1, 0, z] + 
        G[1, 1, z] - 2*G[zb, 1, z] - zeta[2]/2) + 
      G[1, z]*(G[0, 0, zb] + G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] + 
        zeta[2]/2) + Log[(s1*s2)/(mu2*s)]*(G[0, zb]*G[1, z] + 
        G[0, z]*(G[0, zb] - G[1, zb]) - G[1, z]*G[1, zb] + G[0, 0, z] + 
        G[0, 0, zb] - G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] - G[1, 0, zb] - 
        G[1, 1, z] - G[1, 1, zb] + zeta[2]/2) + 
      G[1, zb]*(-G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - G[1, 1, z] + 
        2*G[zb, 0, z] + zeta[2]/2) - (7*zeta[3])/3), 0, 0, 0, 0, 0, 0}, 
 B["qg"][1, "mmm", "oe"] -> {0, -(ci*Nc*Pi)/(2*ep) + 
    ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 + 
      Log[(s1*s2)/(mu2*s)]/2) + ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + 
      G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) + (G[1, z]*G[1, zb])/2 - 
      G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
      G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + G[1, 1, zb]/2 + 
      (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2/4 + zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/12 + 
      Log[(s1*s2)/(mu2*s)]*(-(G[0, zb]*G[1, z])/2 + 
        G[0, z]*(G[0, zb]/2 + G[1, zb]/2) - (G[1, z]*G[1, zb])/2 + 
        G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - G[0, 1, zb]/2 - 
        G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 - 
        zeta[2]/4) + G[0, z]*(G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + zeta[2]/4) + 
      (7*zeta[3])/6), 0, 0, 0, 0, (-2*ci*Pi)/ep + 
    ci*Pi*(2*G[0, z] + 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] + 
      2*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(2*G[0, zb]*G[1, z] + 
      G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 2*G[1, z]*G[1, zb] - 
      2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 2*G[0, 1, zb] + 
      2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
      (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + Log[(s1*s2)/(mu2*s)]*(-2*G[0, zb]*G[1, z] - 
        2*G[1, z]*G[1, zb] + G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
        2*G[1, 0, z] + 2*G[1, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] - 
        zeta[2]) + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] + 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] - 2*G[1, 1, z] - 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), 0, 0, (-2*ci*Pi)/ep + 
    ci*Pi*(2*G[0, z] + 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb] + 
      2*Log[(s1*s2)/(mu2*s)]) + ci*ep*Pi*(2*G[0, zb]*G[1, z] + 
      G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 2*G[1, z]*G[1, zb] - 
      2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 2*G[0, 1, zb] + 
      2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 2*G[1, 1, zb] + 
      (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + Log[(s1*s2)/(mu2*s)]*(-2*G[0, zb]*G[1, z] - 
        2*G[1, z]*G[1, zb] + G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
        2*G[1, 0, z] + 2*G[1, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] - 
        zeta[2]) + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] + 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] - 2*G[1, 1, z] - 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3), (-2*ci*Pi)/ep + ci*Pi*(2*G[0, z] + 2*G[0, zb] - 
      2*G[1, z] - 2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(2*G[0, zb]*G[1, z] + G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) + 
      2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 
      2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 
      2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] + 2*G[1, z] + 2*G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2]) + 
    ci*ep^2*Pi*(4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 
      2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 
      2*G[0, 0, 1, zb] - 2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 
      2*G[0, 1, 1, z] - 2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 
      2*G[1, 0, 0, zb] + 2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 
      2*G[1, 1, 0, z] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, z] - 
      2*G[1, 1, 1, zb] - 4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + 
      (G[0, z] + G[0, zb] - G[1, z] - G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
      Log[(s1*s2)/(mu2*s)]^3/3 + Log[(s1*s2)/(mu2*s)]*(-2*G[0, zb]*G[1, z] - 
        2*G[1, z]*G[1, zb] + G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 
        2*G[0, 0, z] + 2*G[0, 0, zb] + 2*G[0, 1, z] - 2*G[0, 1, zb] - 
        2*G[1, 0, z] + 2*G[1, 0, zb] - 2*G[1, 1, z] - 2*G[1, 1, zb] - 
        zeta[2]) + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] + 
        2*G[1, 1, zb] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 
        2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 1, z] - zeta[2]) + 
      G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] - 
        2*G[1, 1, zb] + zeta[2]) + G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 
        2*G[1, 0, z] - 2*G[1, 1, z] - 4*G[zb, 0, z] + zeta[2]) + 
      (14*zeta[3])/3)}, B["qg"][1, "mmm", "ee"] -> 
  {0, 0, (ci*Nc*Pi)/(2*ep) + ci*Nc*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - 
      G[1, zb]/2 - Log[(s1*s2)/(mu2*s)]/2) + 
    ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) + 
      (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
      G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
      G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] - 
      G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       (-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[0, z]*(-G[0, 0, zb]/2 - 
        G[0, 1, zb]/2 + G[1, 0, zb]/2 + G[1, 1, zb]/2 + zeta[2]/4) + 
      G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 - G[1, 1, z]/2 - 
        G[zb, 0, z] + zeta[2]/4) + G[0, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] + zeta[2]/4) - 
      (7*zeta[3])/6), 0, 0, 0, 0, 0, 0, 0, 0}, 
 B["qQ"][1, "ppp", "oo"] -> {8/Nc + 2/(ep^2*Nc) + 3/(ep*Nc) + (16*ep)/Nc + 
    (32*ep^2)/Nc + (13*Nc)/9 - (3*Nc)/ep^2 - (29*Nc)/(6*ep) + (80*ep*Nc)/27 + 
    (484*ep^2*Nc)/81 + (4*L*Nc)/ep - (10*Nf)/9 + Nf/(3*ep) - (56*ep*Nf)/27 - 
    (328*ep^2*Nf)/81 + (ci*Nc*Pi)/(2*ep) - Nc/(3*(-1 + z)^2*zb) - 
    (8*ep*Nc)/(9*(-1 + z)^2*zb) - (52*ep^2*Nc)/(27*(-1 + z)^2*zb) + 
    Nf/(3*(-1 + z)^2*zb) + (11*ep*Nf)/(9*(-1 + z)^2*zb) + 
    (85*ep^2*Nf)/(27*(-1 + z)^2*zb) - Nc/(3*(-1 + z)*zb) - 
    (8*ep*Nc)/(9*(-1 + z)*zb) - (52*ep^2*Nc)/(27*(-1 + z)*zb) + 
    Nf/(3*(-1 + z)*zb) + (11*ep*Nf)/(9*(-1 + z)*zb) + 
    (85*ep^2*Nf)/(27*(-1 + z)*zb) + (4*Nc)/(3*(-1 + z + zb)^2) + 
    (32*ep*Nc)/(9*(-1 + z + zb)^2) + (52*ep^2*Nc)/(9*(-1 + z + zb)^2) - 
    (4*Nf)/(3*(-1 + z + zb)^2) - (44*ep*Nf)/(9*(-1 + z + zb)^2) - 
    (85*ep^2*Nf)/(9*(-1 + z + zb)^2) + (2*Nc)/(3*(-1 + z)*(-1 + z + zb)^2) + 
    (16*ep*Nc)/(9*(-1 + z)*(-1 + z + zb)^2) + 
    (104*ep^2*Nc)/(27*(-1 + z)*(-1 + z + zb)^2) - 
    (2*Nf)/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (22*ep*Nf)/(9*(-1 + z)*(-1 + z + zb)^2) - 
    (170*ep^2*Nf)/(27*(-1 + z)*(-1 + z + zb)^2) - 
    (2*Nc*zb)/(3*(-1 + z + zb)^2) - (16*ep*Nc*zb)/(9*(-1 + z + zb)^2) + 
    (2*Nf*zb)/(3*(-1 + z + zb)^2) + (22*ep*Nf*zb)/(9*(-1 + z + zb)^2) + 
    Nc/(3*(-1 + z + zb)) + (8*ep*Nc)/(9*(-1 + z + zb)) + 
    (52*ep^2*Nc)/(27*(-1 + z + zb)) - Nf/(3*(-1 + z + zb)) - 
    (11*ep*Nf)/(9*(-1 + z + zb)) - (85*ep^2*Nf)/(27*(-1 + z + zb)) + 
    Nc/(3*(-1 + z)^2*(-1 + z + zb)) + 
    (8*ep*Nc)/(9*(-1 + z)^2*(-1 + z + zb)) + 
    (52*ep^2*Nc)/(27*(-1 + z)^2*(-1 + z + zb)) - 
    Nf/(3*(-1 + z)^2*(-1 + z + zb)) - (11*ep*Nf)/
     (9*(-1 + z)^2*(-1 + z + zb)) - (85*ep^2*Nf)/
     (27*(-1 + z)^2*(-1 + z + zb)) - (3*G[0, z])/(2*Nc) - G[0, z]/(ep*Nc) - 
    (4*ep*G[0, z])/Nc - (8*ep^2*G[0, z])/Nc + (3*Nc*G[0, z])/2 + 
    3*ep*Nc*G[0, z] + 6*ep^2*Nc*G[0, z] - 2*L*Nc*G[0, z] - 
    (ci*Nc*Pi*G[0, z])/2 + (2*Nc*G[0, z])/(3*(-1 + z + zb)^3) + 
    (16*ep*Nc*G[0, z])/(9*(-1 + z + zb)^3) + (104*ep^2*Nc*G[0, z])/
     (27*(-1 + z + zb)^3) - (2*Nf*G[0, z])/(3*(-1 + z + zb)^3) - 
    (22*ep*Nf*G[0, z])/(9*(-1 + z + zb)^3) - (170*ep^2*Nf*G[0, z])/
     (27*(-1 + z + zb)^3) - (2*Nc*zb*G[0, z])/(-1 + z + zb)^3 - 
    (16*ep*Nc*zb*G[0, z])/(3*(-1 + z + zb)^3) - (104*ep^2*Nc*zb*G[0, z])/
     (9*(-1 + z + zb)^3) + (2*Nf*zb*G[0, z])/(-1 + z + zb)^3 + 
    (22*ep*Nf*zb*G[0, z])/(3*(-1 + z + zb)^3) + (170*ep^2*Nf*zb*G[0, z])/
     (9*(-1 + z + zb)^3) + (2*Nc*zb^2*G[0, z])/(-1 + z + zb)^3 + 
    (16*ep*Nc*zb^2*G[0, z])/(3*(-1 + z + zb)^3) + (104*ep^2*Nc*zb^2*G[0, z])/
     (9*(-1 + z + zb)^3) - (2*Nf*zb^2*G[0, z])/(-1 + z + zb)^3 - 
    (22*ep*Nf*zb^2*G[0, z])/(3*(-1 + z + zb)^3) - (170*ep^2*Nf*zb^2*G[0, z])/
     (9*(-1 + z + zb)^3) - (2*Nc*zb^3*G[0, z])/(3*(-1 + z + zb)^3) - 
    (16*ep*Nc*zb^3*G[0, z])/(9*(-1 + z + zb)^3) - (104*ep^2*Nc*zb^3*G[0, z])/
     (27*(-1 + z + zb)^3) + (2*Nf*zb^3*G[0, z])/(3*(-1 + z + zb)^3) + 
    (22*ep*Nf*zb^3*G[0, z])/(9*(-1 + z + zb)^3) + (170*ep^2*Nf*zb^3*G[0, z])/
     (27*(-1 + z + zb)^3) + (Nc*G[0, z])/(-1 + z + zb)^2 + 
    (2*ep*Nc*G[0, z])/(-1 + z + zb)^2 + (4*ep^2*Nc*G[0, z])/(-1 + z + zb)^2 - 
    (Nf*G[0, z])/(-1 + z + zb)^2 - (3*ep*Nf*G[0, z])/(-1 + z + zb)^2 - 
    (7*ep^2*Nf*G[0, z])/(-1 + z + zb)^2 - (ep*Nc*G[0, z])/
     (3*(-1 + z)*(-1 + z + zb)^2) - (8*ep^2*Nc*G[0, z])/
     (9*(-1 + z)*(-1 + z + zb)^2) + (ep*Nf*G[0, z])/
     (3*(-1 + z)*(-1 + z + zb)^2) + (11*ep^2*Nf*G[0, z])/
     (9*(-1 + z)*(-1 + z + zb)^2) - (2*Nc*zb*G[0, z])/(-1 + z + zb)^2 - 
    (5*ep*Nc*zb*G[0, z])/(-1 + z + zb)^2 - (32*ep^2*Nc*zb*G[0, z])/
     (3*(-1 + z + zb)^2) + (2*Nf*zb*G[0, z])/(-1 + z + zb)^2 + 
    (7*ep*Nf*zb*G[0, z])/(-1 + z + zb)^2 + (53*ep^2*Nf*zb*G[0, z])/
     (3*(-1 + z + zb)^2) + (Nc*zb^2*G[0, z])/(-1 + z + zb)^2 + 
    (8*ep*Nc*zb^2*G[0, z])/(3*(-1 + z + zb)^2) + (52*ep^2*Nc*zb^2*G[0, z])/
     (9*(-1 + z + zb)^2) - (Nf*zb^2*G[0, z])/(-1 + z + zb)^2 - 
    (11*ep*Nf*zb^2*G[0, z])/(3*(-1 + z + zb)^2) - (85*ep^2*Nf*zb^2*G[0, z])/
     (9*(-1 + z + zb)^2) + (4*Nc*G[0, z])/(-1 + z + zb) + 
    (25*ep*Nc*G[0, z])/(3*(-1 + z + zb)) + (152*ep^2*Nc*G[0, z])/
     (9*(-1 + z + zb)) - (Nf*G[0, z])/(-1 + z + zb) - 
    (7*ep*Nf*G[0, z])/(3*(-1 + z + zb)) - (47*ep^2*Nf*G[0, z])/
     (9*(-1 + z + zb)) + (ep*Nc*G[0, z])/(3*(-1 + z)*(-1 + z + zb)) + 
    (8*ep^2*Nc*G[0, z])/(9*(-1 + z)*(-1 + z + zb)) - 
    (ep*Nf*G[0, z])/(3*(-1 + z)*(-1 + z + zb)) - (11*ep^2*Nf*G[0, z])/
     (9*(-1 + z)*(-1 + z + zb)) - (4*Nc*zb*G[0, z])/(-1 + z + zb) - 
    (25*ep*Nc*zb*G[0, z])/(3*(-1 + z + zb)) - (152*ep^2*Nc*zb*G[0, z])/
     (9*(-1 + z + zb)) + (Nf*zb*G[0, z])/(-1 + z + zb) + 
    (7*ep*Nf*zb*G[0, z])/(3*(-1 + z + zb)) + (47*ep^2*Nf*zb*G[0, z])/
     (9*(-1 + z + zb)) - (3*G[0, zb])/(2*Nc) - G[0, zb]/(ep*Nc) - 
    (4*ep*G[0, zb])/Nc - (8*ep^2*G[0, zb])/Nc + (3*Nc*G[0, zb])/2 + 
    3*ep*Nc*G[0, zb] + 6*ep^2*Nc*G[0, zb] - 2*L*Nc*G[0, zb] - 
    (ci*Nc*Pi*G[0, zb])/2 + (2*Nc*G[0, zb])/(3*(-1 + z + zb)^3) + 
    (16*ep*Nc*G[0, zb])/(9*(-1 + z + zb)^3) + (104*ep^2*Nc*G[0, zb])/
     (27*(-1 + z + zb)^3) - (2*Nf*G[0, zb])/(3*(-1 + z + zb)^3) - 
    (22*ep*Nf*G[0, zb])/(9*(-1 + z + zb)^3) - (170*ep^2*Nf*G[0, zb])/
     (27*(-1 + z + zb)^3) - (2*Nc*zb*G[0, zb])/(-1 + z + zb)^3 - 
    (16*ep*Nc*zb*G[0, zb])/(3*(-1 + z + zb)^3) - (104*ep^2*Nc*zb*G[0, zb])/
     (9*(-1 + z + zb)^3) + (2*Nf*zb*G[0, zb])/(-1 + z + zb)^3 + 
    (22*ep*Nf*zb*G[0, zb])/(3*(-1 + z + zb)^3) + (170*ep^2*Nf*zb*G[0, zb])/
     (9*(-1 + z + zb)^3) + (2*Nc*zb^2*G[0, zb])/(-1 + z + zb)^3 + 
    (16*ep*Nc*zb^2*G[0, zb])/(3*(-1 + z + zb)^3) + 
    (104*ep^2*Nc*zb^2*G[0, zb])/(9*(-1 + z + zb)^3) - 
    (2*Nf*zb^2*G[0, zb])/(-1 + z + zb)^3 - (22*ep*Nf*zb^2*G[0, zb])/
     (3*(-1 + z + zb)^3) - (170*ep^2*Nf*zb^2*G[0, zb])/(9*(-1 + z + zb)^3) - 
    (2*Nc*zb^3*G[0, zb])/(3*(-1 + z + zb)^3) - (16*ep*Nc*zb^3*G[0, zb])/
     (9*(-1 + z + zb)^3) - (104*ep^2*Nc*zb^3*G[0, zb])/(27*(-1 + z + zb)^3) + 
    (2*Nf*zb^3*G[0, zb])/(3*(-1 + z + zb)^3) + (22*ep*Nf*zb^3*G[0, zb])/
     (9*(-1 + z + zb)^3) + (170*ep^2*Nf*zb^3*G[0, zb])/(27*(-1 + z + zb)^3) + 
    (Nc*G[0, zb])/(-1 + z + zb)^2 + (2*ep*Nc*G[0, zb])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, zb])/(-1 + z + zb)^2 - (Nf*G[0, zb])/(-1 + z + zb)^2 - 
    (3*ep*Nf*G[0, zb])/(-1 + z + zb)^2 - (7*ep^2*Nf*G[0, zb])/
     (-1 + z + zb)^2 - (ep*Nc*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (8*ep^2*Nc*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)^2) + 
    (ep*Nf*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)^2) - 
    (2*Nc*zb*G[0, zb])/(-1 + z + zb)^2 - (5*ep*Nc*zb*G[0, zb])/
     (-1 + z + zb)^2 - (32*ep^2*Nc*zb*G[0, zb])/(3*(-1 + z + zb)^2) + 
    (2*Nf*zb*G[0, zb])/(-1 + z + zb)^2 + (7*ep*Nf*zb*G[0, zb])/
     (-1 + z + zb)^2 + (53*ep^2*Nf*zb*G[0, zb])/(3*(-1 + z + zb)^2) + 
    (Nc*zb^2*G[0, zb])/(-1 + z + zb)^2 + (8*ep*Nc*zb^2*G[0, zb])/
     (3*(-1 + z + zb)^2) + (52*ep^2*Nc*zb^2*G[0, zb])/(9*(-1 + z + zb)^2) - 
    (Nf*zb^2*G[0, zb])/(-1 + z + zb)^2 - (11*ep*Nf*zb^2*G[0, zb])/
     (3*(-1 + z + zb)^2) - (85*ep^2*Nf*zb^2*G[0, zb])/(9*(-1 + z + zb)^2) + 
    (4*Nc*G[0, zb])/(-1 + z + zb) + (25*ep*Nc*G[0, zb])/(3*(-1 + z + zb)) + 
    (152*ep^2*Nc*G[0, zb])/(9*(-1 + z + zb)) - (Nf*G[0, zb])/(-1 + z + zb) - 
    (7*ep*Nf*G[0, zb])/(3*(-1 + z + zb)) - (47*ep^2*Nf*G[0, zb])/
     (9*(-1 + z + zb)) + (ep*Nc*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)) + 
    (8*ep^2*Nc*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)) - 
    (ep*Nf*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)) - 
    (11*ep^2*Nf*G[0, zb])/(9*(-1 + z)*(-1 + z + zb)) - 
    (4*Nc*zb*G[0, zb])/(-1 + z + zb) - (25*ep*Nc*zb*G[0, zb])/
     (3*(-1 + z + zb)) - (152*ep^2*Nc*zb*G[0, zb])/(9*(-1 + z + zb)) + 
    (Nf*zb*G[0, zb])/(-1 + z + zb) + (7*ep*Nf*zb*G[0, zb])/
     (3*(-1 + z + zb)) + (47*ep^2*Nf*zb*G[0, zb])/(9*(-1 + z + zb)) + 
    (G[0, z]*G[0, zb])/Nc + (3*ep*G[0, z]*G[0, zb])/(2*Nc) + 
    (4*ep^2*G[0, z]*G[0, zb])/Nc - (3*ep*Nc*G[0, z]*G[0, zb])/2 - 
    3*ep^2*Nc*G[0, z]*G[0, zb] + 2*ep*L*Nc*G[0, z]*G[0, zb] + 
    (ci*ep*Nc*Pi*G[0, z]*G[0, zb])/2 - (2*ep*Nc*G[0, z]*G[0, zb])/
     (3*(-1 + z + zb)^3) - (16*ep^2*Nc*G[0, z]*G[0, zb])/
     (9*(-1 + z + zb)^3) + (2*ep*Nf*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*G[0, z]*G[0, zb])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb*G[0, z]*G[0, zb])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb*G[0, z]*G[0, zb])/(-1 + z + zb)^3 - 
    (22*ep^2*Nf*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb^2*G[0, z]*G[0, zb])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb^2*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^2*G[0, z]*G[0, zb])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb^2*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^3*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*zb^3*G[0, z]*G[0, zb])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[0, z]*G[0, zb])/(9*(-1 + z + zb)^3) - 
    (ep*Nc*G[0, z]*G[0, zb])/(-1 + z + zb)^2 - (2*ep^2*Nc*G[0, z]*G[0, zb])/
     (-1 + z + zb)^2 + (ep*Nf*G[0, z]*G[0, zb])/(-1 + z + zb)^2 + 
    (3*ep^2*Nf*G[0, z]*G[0, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nc*G[0, z]*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, z]*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)^2) + 
    (2*ep*Nc*zb*G[0, z]*G[0, zb])/(-1 + z + zb)^2 + 
    (5*ep^2*Nc*zb*G[0, z]*G[0, zb])/(-1 + z + zb)^2 - 
    (2*ep*Nf*zb*G[0, z]*G[0, zb])/(-1 + z + zb)^2 - 
    (7*ep^2*Nf*zb*G[0, z]*G[0, zb])/(-1 + z + zb)^2 - 
    (ep*Nc*zb^2*G[0, z]*G[0, zb])/(-1 + z + zb)^2 - 
    (8*ep^2*Nc*zb^2*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) + 
    (ep*Nf*zb^2*G[0, z]*G[0, zb])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) - 
    (4*ep*Nc*G[0, z]*G[0, zb])/(-1 + z + zb) - (25*ep^2*Nc*G[0, z]*G[0, zb])/
     (3*(-1 + z + zb)) + (ep*Nf*G[0, z]*G[0, zb])/(-1 + z + zb) + 
    (7*ep^2*Nf*G[0, z]*G[0, zb])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, z]*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, z]*G[0, zb])/(3*(-1 + z)*(-1 + z + zb)) + 
    (4*ep*Nc*zb*G[0, z]*G[0, zb])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[0, z]*G[0, zb])/(-1 + z + zb) - 
    (7*ep^2*Nf*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)) - (3*G[1, z])/(2*Nc) - 
    G[1, z]/(ep*Nc) - (4*ep*G[1, z])/Nc - (8*ep^2*G[1, z])/Nc - 
    (13*Nc*G[1, z])/6 - (40*ep*Nc*G[1, z])/9 - (242*ep^2*Nc*G[1, z])/27 - 
    2*L*Nc*G[1, z] + (2*Nf*G[1, z])/3 + (10*ep*Nf*G[1, z])/9 + 
    (56*ep^2*Nf*G[1, z])/27 - (ci*Nc*Pi*G[1, z])/2 - 
    (2*Nc*G[1, z])/(3*(-1 + z + zb)^3) - (16*ep*Nc*G[1, z])/
     (9*(-1 + z + zb)^3) - (104*ep^2*Nc*G[1, z])/(27*(-1 + z + zb)^3) + 
    (2*Nf*G[1, z])/(3*(-1 + z + zb)^3) + (22*ep*Nf*G[1, z])/
     (9*(-1 + z + zb)^3) + (170*ep^2*Nf*G[1, z])/(27*(-1 + z + zb)^3) + 
    (2*Nc*zb*G[1, z])/(-1 + z + zb)^3 + (16*ep*Nc*zb*G[1, z])/
     (3*(-1 + z + zb)^3) + (104*ep^2*Nc*zb*G[1, z])/(9*(-1 + z + zb)^3) - 
    (2*Nf*zb*G[1, z])/(-1 + z + zb)^3 - (22*ep*Nf*zb*G[1, z])/
     (3*(-1 + z + zb)^3) - (170*ep^2*Nf*zb*G[1, z])/(9*(-1 + z + zb)^3) - 
    (2*Nc*zb^2*G[1, z])/(-1 + z + zb)^3 - (16*ep*Nc*zb^2*G[1, z])/
     (3*(-1 + z + zb)^3) - (104*ep^2*Nc*zb^2*G[1, z])/(9*(-1 + z + zb)^3) + 
    (2*Nf*zb^2*G[1, z])/(-1 + z + zb)^3 + (22*ep*Nf*zb^2*G[1, z])/
     (3*(-1 + z + zb)^3) + (170*ep^2*Nf*zb^2*G[1, z])/(9*(-1 + z + zb)^3) + 
    (2*Nc*zb^3*G[1, z])/(3*(-1 + z + zb)^3) + (16*ep*Nc*zb^3*G[1, z])/
     (9*(-1 + z + zb)^3) + (104*ep^2*Nc*zb^3*G[1, z])/(27*(-1 + z + zb)^3) - 
    (2*Nf*zb^3*G[1, z])/(3*(-1 + z + zb)^3) - (22*ep*Nf*zb^3*G[1, z])/
     (9*(-1 + z + zb)^3) - (170*ep^2*Nf*zb^3*G[1, z])/(27*(-1 + z + zb)^3) - 
    (Nc*G[1, z])/(-1 + z + zb)^2 - (10*ep*Nc*G[1, z])/(3*(-1 + z + zb)^2) - 
    (68*ep^2*Nc*G[1, z])/(9*(-1 + z + zb)^2) + (Nf*G[1, z])/(-1 + z + zb)^2 + 
    (13*ep*Nf*G[1, z])/(3*(-1 + z + zb)^2) + (107*ep^2*Nf*G[1, z])/
     (9*(-1 + z + zb)^2) + (ep*Nc*G[1, z])/(3*zb*(-1 + z + zb)^2) + 
    (8*ep^2*Nc*G[1, z])/(9*zb*(-1 + z + zb)^2) - 
    (ep*Nf*G[1, z])/(3*zb*(-1 + z + zb)^2) - (11*ep^2*Nf*G[1, z])/
     (9*zb*(-1 + z + zb)^2) + (2*Nc*zb*G[1, z])/(-1 + z + zb)^2 + 
    (17*ep*Nc*zb*G[1, z])/(3*(-1 + z + zb)^2) + (112*ep^2*Nc*zb*G[1, z])/
     (9*(-1 + z + zb)^2) - (2*Nf*zb*G[1, z])/(-1 + z + zb)^2 - 
    (23*ep*Nf*zb*G[1, z])/(3*(-1 + z + zb)^2) - (181*ep^2*Nf*zb*G[1, z])/
     (9*(-1 + z + zb)^2) - (Nc*zb^2*G[1, z])/(-1 + z + zb)^2 - 
    (8*ep*Nc*zb^2*G[1, z])/(3*(-1 + z + zb)^2) - (52*ep^2*Nc*zb^2*G[1, z])/
     (9*(-1 + z + zb)^2) + (Nf*zb^2*G[1, z])/(-1 + z + zb)^2 + 
    (11*ep*Nf*zb^2*G[1, z])/(3*(-1 + z + zb)^2) + (85*ep^2*Nf*zb^2*G[1, z])/
     (9*(-1 + z + zb)^2) - (4*Nc*G[1, z])/(-1 + z + zb) - 
    (26*ep*Nc*G[1, z])/(3*(-1 + z + zb)) - (160*ep^2*Nc*G[1, z])/
     (9*(-1 + z + zb)) + (Nf*G[1, z])/(-1 + z + zb) + 
    (8*ep*Nf*G[1, z])/(3*(-1 + z + zb)) + (58*ep^2*Nf*G[1, z])/
     (9*(-1 + z + zb)) + (ep*Nc*G[1, z])/(3*zb*(-1 + z + zb)) + 
    (8*ep^2*Nc*G[1, z])/(9*zb*(-1 + z + zb)) - 
    (ep*Nf*G[1, z])/(3*zb*(-1 + z + zb)) - (11*ep^2*Nf*G[1, z])/
     (9*zb*(-1 + z + zb)) + (4*Nc*zb*G[1, z])/(-1 + z + zb) + 
    (25*ep*Nc*zb*G[1, z])/(3*(-1 + z + zb)) + (152*ep^2*Nc*zb*G[1, z])/
     (9*(-1 + z + zb)) - (Nf*zb*G[1, z])/(-1 + z + zb) - 
    (7*ep*Nf*zb*G[1, z])/(3*(-1 + z + zb)) - (47*ep^2*Nf*zb*G[1, z])/
     (9*(-1 + z + zb)) + Nc*G[0, zb]*G[1, z] - (ci*ep*Nc*Pi*G[0, zb]*G[1, z])/
     2 - (3*G[1, zb])/(2*Nc) - G[1, zb]/(ep*Nc) - (4*ep*G[1, zb])/Nc - 
    (8*ep^2*G[1, zb])/Nc - (13*Nc*G[1, zb])/6 - (40*ep*Nc*G[1, zb])/9 - 
    (242*ep^2*Nc*G[1, zb])/27 - 2*L*Nc*G[1, zb] + (2*Nf*G[1, zb])/3 + 
    (10*ep*Nf*G[1, zb])/9 + (56*ep^2*Nf*G[1, zb])/27 - 
    (ci*Nc*Pi*G[1, zb])/2 - (2*Nc*G[1, zb])/(3*(-1 + z + zb)^3) - 
    (16*ep*Nc*G[1, zb])/(9*(-1 + z + zb)^3) - (104*ep^2*Nc*G[1, zb])/
     (27*(-1 + z + zb)^3) + (2*Nf*G[1, zb])/(3*(-1 + z + zb)^3) + 
    (22*ep*Nf*G[1, zb])/(9*(-1 + z + zb)^3) + (170*ep^2*Nf*G[1, zb])/
     (27*(-1 + z + zb)^3) + (2*Nc*zb*G[1, zb])/(-1 + z + zb)^3 + 
    (16*ep*Nc*zb*G[1, zb])/(3*(-1 + z + zb)^3) + (104*ep^2*Nc*zb*G[1, zb])/
     (9*(-1 + z + zb)^3) - (2*Nf*zb*G[1, zb])/(-1 + z + zb)^3 - 
    (22*ep*Nf*zb*G[1, zb])/(3*(-1 + z + zb)^3) - (170*ep^2*Nf*zb*G[1, zb])/
     (9*(-1 + z + zb)^3) - (2*Nc*zb^2*G[1, zb])/(-1 + z + zb)^3 - 
    (16*ep*Nc*zb^2*G[1, zb])/(3*(-1 + z + zb)^3) - 
    (104*ep^2*Nc*zb^2*G[1, zb])/(9*(-1 + z + zb)^3) + 
    (2*Nf*zb^2*G[1, zb])/(-1 + z + zb)^3 + (22*ep*Nf*zb^2*G[1, zb])/
     (3*(-1 + z + zb)^3) + (170*ep^2*Nf*zb^2*G[1, zb])/(9*(-1 + z + zb)^3) + 
    (2*Nc*zb^3*G[1, zb])/(3*(-1 + z + zb)^3) + (16*ep*Nc*zb^3*G[1, zb])/
     (9*(-1 + z + zb)^3) + (104*ep^2*Nc*zb^3*G[1, zb])/(27*(-1 + z + zb)^3) - 
    (2*Nf*zb^3*G[1, zb])/(3*(-1 + z + zb)^3) - (22*ep*Nf*zb^3*G[1, zb])/
     (9*(-1 + z + zb)^3) - (170*ep^2*Nf*zb^3*G[1, zb])/(27*(-1 + z + zb)^3) - 
    (Nc*G[1, zb])/(-1 + z + zb)^2 - (10*ep*Nc*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (68*ep^2*Nc*G[1, zb])/(9*(-1 + z + zb)^2) + 
    (Nf*G[1, zb])/(-1 + z + zb)^2 + (13*ep*Nf*G[1, zb])/(3*(-1 + z + zb)^2) + 
    (107*ep^2*Nf*G[1, zb])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*G[1, zb])/(3*zb*(-1 + z + zb)^2) + (8*ep^2*Nc*G[1, zb])/
     (9*zb*(-1 + z + zb)^2) - (ep*Nf*G[1, zb])/(3*zb*(-1 + z + zb)^2) - 
    (11*ep^2*Nf*G[1, zb])/(9*zb*(-1 + z + zb)^2) + 
    (2*Nc*zb*G[1, zb])/(-1 + z + zb)^2 + (17*ep*Nc*zb*G[1, zb])/
     (3*(-1 + z + zb)^2) + (112*ep^2*Nc*zb*G[1, zb])/(9*(-1 + z + zb)^2) - 
    (2*Nf*zb*G[1, zb])/(-1 + z + zb)^2 - (23*ep*Nf*zb*G[1, zb])/
     (3*(-1 + z + zb)^2) - (181*ep^2*Nf*zb*G[1, zb])/(9*(-1 + z + zb)^2) - 
    (Nc*zb^2*G[1, zb])/(-1 + z + zb)^2 - (8*ep*Nc*zb^2*G[1, zb])/
     (3*(-1 + z + zb)^2) - (52*ep^2*Nc*zb^2*G[1, zb])/(9*(-1 + z + zb)^2) + 
    (Nf*zb^2*G[1, zb])/(-1 + z + zb)^2 + (11*ep*Nf*zb^2*G[1, zb])/
     (3*(-1 + z + zb)^2) + (85*ep^2*Nf*zb^2*G[1, zb])/(9*(-1 + z + zb)^2) - 
    (4*Nc*G[1, zb])/(-1 + z + zb) - (26*ep*Nc*G[1, zb])/(3*(-1 + z + zb)) - 
    (160*ep^2*Nc*G[1, zb])/(9*(-1 + z + zb)) + (Nf*G[1, zb])/(-1 + z + zb) + 
    (8*ep*Nf*G[1, zb])/(3*(-1 + z + zb)) + (58*ep^2*Nf*G[1, zb])/
     (9*(-1 + z + zb)) + (ep*Nc*G[1, zb])/(3*zb*(-1 + z + zb)) + 
    (8*ep^2*Nc*G[1, zb])/(9*zb*(-1 + z + zb)) - 
    (ep*Nf*G[1, zb])/(3*zb*(-1 + z + zb)) - (11*ep^2*Nf*G[1, zb])/
     (9*zb*(-1 + z + zb)) + (4*Nc*zb*G[1, zb])/(-1 + z + zb) + 
    (25*ep*Nc*zb*G[1, zb])/(3*(-1 + z + zb)) + (152*ep^2*Nc*zb*G[1, zb])/
     (9*(-1 + z + zb)) - (Nf*zb*G[1, zb])/(-1 + z + zb) - 
    (7*ep*Nf*zb*G[1, zb])/(3*(-1 + z + zb)) - (47*ep^2*Nf*zb*G[1, zb])/
     (9*(-1 + z + zb)) + Nc*G[0, z]*G[1, zb] + (ci*ep*Nc*Pi*G[0, z]*G[1, zb])/
     2 + (G[1, z]*G[1, zb])/Nc + (3*ep*G[1, z]*G[1, zb])/(2*Nc) + 
    (4*ep^2*G[1, z]*G[1, zb])/Nc + (13*ep*Nc*G[1, z]*G[1, zb])/6 + 
    (40*ep^2*Nc*G[1, z]*G[1, zb])/9 + 2*ep*L*Nc*G[1, z]*G[1, zb] - 
    (2*ep*Nf*G[1, z]*G[1, zb])/3 - (10*ep^2*Nf*G[1, z]*G[1, zb])/9 + 
    (ci*ep*Nc*Pi*G[1, z]*G[1, zb])/2 + (2*ep*Nc*G[1, z]*G[1, zb])/
     (3*(-1 + z + zb)^3) + (16*ep^2*Nc*G[1, z]*G[1, zb])/
     (9*(-1 + z + zb)^3) - (2*ep*Nf*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*G[1, z]*G[1, zb])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb*G[1, z]*G[1, zb])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb*G[1, z]*G[1, zb])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^2*G[1, z]*G[1, zb])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb^2*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^2*G[1, z]*G[1, zb])/(-1 + z + zb)^3 - 
    (22*ep^2*Nf*zb^2*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb^3*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[1, z]*G[1, zb])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[1, z]*G[1, zb])/(9*(-1 + z + zb)^3) + 
    (ep*Nc*G[1, z]*G[1, zb])/(-1 + z + zb)^2 + (10*ep^2*Nc*G[1, z]*G[1, zb])/
     (3*(-1 + z + zb)^2) - (ep*Nf*G[1, z]*G[1, zb])/(-1 + z + zb)^2 - 
    (13*ep^2*Nf*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, z]*G[1, zb])/(3*zb*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, z]*G[1, zb])/(3*zb*(-1 + z + zb)^2) - 
    (2*ep*Nc*zb*G[1, z]*G[1, zb])/(-1 + z + zb)^2 - 
    (17*ep^2*Nc*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) + 
    (2*ep*Nf*zb*G[1, z]*G[1, zb])/(-1 + z + zb)^2 + 
    (23*ep^2*Nf*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[1, z]*G[1, zb])/(-1 + z + zb)^2 + 
    (8*ep^2*Nc*zb^2*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*zb^2*G[1, z]*G[1, zb])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) + 
    (4*ep*Nc*G[1, z]*G[1, zb])/(-1 + z + zb) + (26*ep^2*Nc*G[1, z]*G[1, zb])/
     (3*(-1 + z + zb)) - (ep*Nf*G[1, z]*G[1, zb])/(-1 + z + zb) - 
    (8*ep^2*Nf*G[1, z]*G[1, zb])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[1, z]*G[1, zb])/(3*zb*(-1 + z + zb)) + 
    (ep^2*Nf*G[1, z]*G[1, zb])/(3*zb*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[1, z]*G[1, zb])/(-1 + z + zb) - 
    (25*ep^2*Nc*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)) + 
    (ep*Nf*zb*G[1, z]*G[1, zb])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)) + G[0, 0, z]/Nc + 
    (3*ep*G[0, 0, z])/(2*Nc) + (4*ep^2*G[0, 0, z])/Nc - 
    (3*ep*Nc*G[0, 0, z])/2 - 3*ep^2*Nc*G[0, 0, z] + 2*ep*L*Nc*G[0, 0, z] + 
    (ci*ep*Nc*Pi*G[0, 0, z])/2 - (2*ep*Nc*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*G[0, 0, z])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*G[0, 0, z])/(3*(-1 + z + zb)^3) + (22*ep^2*Nf*G[0, 0, z])/
     (9*(-1 + z + zb)^3) + (2*ep*Nc*zb*G[0, 0, z])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb*G[0, 0, z])/(-1 + z + zb)^3 - (22*ep^2*Nf*zb*G[0, 0, z])/
     (3*(-1 + z + zb)^3) - (2*ep*Nc*zb^2*G[0, 0, z])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb^2*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^2*G[0, 0, z])/(-1 + z + zb)^3 + (22*ep^2*Nf*zb^2*G[0, 0, z])/
     (3*(-1 + z + zb)^3) + (2*ep*Nc*zb^3*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*zb^3*G[0, 0, z])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[0, 0, z])/(9*(-1 + z + zb)^3) - 
    (ep*Nc*G[0, 0, z])/(-1 + z + zb)^2 - (2*ep^2*Nc*G[0, 0, z])/
     (-1 + z + zb)^2 + (ep*Nf*G[0, 0, z])/(-1 + z + zb)^2 + 
    (3*ep^2*Nf*G[0, 0, z])/(-1 + z + zb)^2 + (ep^2*Nc*G[0, 0, z])/
     (3*(-1 + z)*(-1 + z + zb)^2) - (ep^2*Nf*G[0, 0, z])/
     (3*(-1 + z)*(-1 + z + zb)^2) + (2*ep*Nc*zb*G[0, 0, z])/(-1 + z + zb)^2 + 
    (5*ep^2*Nc*zb*G[0, 0, z])/(-1 + z + zb)^2 - (2*ep*Nf*zb*G[0, 0, z])/
     (-1 + z + zb)^2 - (7*ep^2*Nf*zb*G[0, 0, z])/(-1 + z + zb)^2 - 
    (ep*Nc*zb^2*G[0, 0, z])/(-1 + z + zb)^2 - (8*ep^2*Nc*zb^2*G[0, 0, z])/
     (3*(-1 + z + zb)^2) + (ep*Nf*zb^2*G[0, 0, z])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[0, 0, z])/(3*(-1 + z + zb)^2) - 
    (4*ep*Nc*G[0, 0, z])/(-1 + z + zb) - (25*ep^2*Nc*G[0, 0, z])/
     (3*(-1 + z + zb)) + (ep*Nf*G[0, 0, z])/(-1 + z + zb) + 
    (7*ep^2*Nf*G[0, 0, z])/(3*(-1 + z + zb)) - (ep^2*Nc*G[0, 0, z])/
     (3*(-1 + z)*(-1 + z + zb)) + (ep^2*Nf*G[0, 0, z])/
     (3*(-1 + z)*(-1 + z + zb)) + (4*ep*Nc*zb*G[0, 0, z])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[0, 0, z])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[0, 0, z])/(-1 + z + zb) - (7*ep^2*Nf*zb*G[0, 0, z])/
     (3*(-1 + z + zb)) - (ep*G[0, zb]*G[0, 0, z])/Nc - 
    (3*ep^2*G[0, zb]*G[0, 0, z])/(2*Nc) + (3*ep^2*Nc*G[0, zb]*G[0, 0, z])/2 - 
    2*ep^2*L*Nc*G[0, zb]*G[0, 0, z] - (ci*ep^2*Nc*Pi*G[0, zb]*G[0, 0, z])/2 + 
    (2*ep^2*Nc*G[0, zb]*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*G[0, zb]*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nc*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^2*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb^2*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^3*G[0, zb]*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[0, zb]*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 - 
    (ep^2*Nf*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 - 
    (2*ep^2*Nc*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 + 
    (2*ep^2*Nf*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, zb]*G[0, 0, z])/(-1 + z + zb) - 
    (ep^2*Nf*G[0, zb]*G[0, 0, z])/(-1 + z + zb) - 
    (4*ep^2*Nc*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb) - 
    ep*Nc*G[1, zb]*G[0, 0, z] - (ci*ep^2*Nc*Pi*G[1, zb]*G[0, 0, z])/2 + 
    G[0, 0, zb]/Nc + (3*ep*G[0, 0, zb])/(2*Nc) + (4*ep^2*G[0, 0, zb])/Nc - 
    (3*ep*Nc*G[0, 0, zb])/2 - 3*ep^2*Nc*G[0, 0, zb] + 2*ep*L*Nc*G[0, 0, zb] + 
    (ci*ep*Nc*Pi*G[0, 0, zb])/2 - (2*ep*Nc*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*G[0, 0, zb])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*G[0, 0, zb])/(3*(-1 + z + zb)^3) + (22*ep^2*Nf*G[0, 0, zb])/
     (9*(-1 + z + zb)^3) + (2*ep*Nc*zb*G[0, 0, zb])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb*G[0, 0, zb])/(-1 + z + zb)^3 - (22*ep^2*Nf*zb*G[0, 0, zb])/
     (3*(-1 + z + zb)^3) - (2*ep*Nc*zb^2*G[0, 0, zb])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb^2*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^2*G[0, 0, zb])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb^2*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^3*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*zb^3*G[0, 0, zb])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[0, 0, zb])/(9*(-1 + z + zb)^3) - 
    (ep*Nc*G[0, 0, zb])/(-1 + z + zb)^2 - (2*ep^2*Nc*G[0, 0, zb])/
     (-1 + z + zb)^2 + (ep*Nf*G[0, 0, zb])/(-1 + z + zb)^2 + 
    (3*ep^2*Nf*G[0, 0, zb])/(-1 + z + zb)^2 + (ep^2*Nc*G[0, 0, zb])/
     (3*(-1 + z)*(-1 + z + zb)^2) - (ep^2*Nf*G[0, 0, zb])/
     (3*(-1 + z)*(-1 + z + zb)^2) + (2*ep*Nc*zb*G[0, 0, zb])/
     (-1 + z + zb)^2 + (5*ep^2*Nc*zb*G[0, 0, zb])/(-1 + z + zb)^2 - 
    (2*ep*Nf*zb*G[0, 0, zb])/(-1 + z + zb)^2 - (7*ep^2*Nf*zb*G[0, 0, zb])/
     (-1 + z + zb)^2 - (ep*Nc*zb^2*G[0, 0, zb])/(-1 + z + zb)^2 - 
    (8*ep^2*Nc*zb^2*G[0, 0, zb])/(3*(-1 + z + zb)^2) + 
    (ep*Nf*zb^2*G[0, 0, zb])/(-1 + z + zb)^2 + (11*ep^2*Nf*zb^2*G[0, 0, zb])/
     (3*(-1 + z + zb)^2) - (4*ep*Nc*G[0, 0, zb])/(-1 + z + zb) - 
    (25*ep^2*Nc*G[0, 0, zb])/(3*(-1 + z + zb)) + (ep*Nf*G[0, 0, zb])/
     (-1 + z + zb) + (7*ep^2*Nf*G[0, 0, zb])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, 0, zb])/(3*(-1 + z)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, 0, zb])/(3*(-1 + z)*(-1 + z + zb)) + 
    (4*ep*Nc*zb*G[0, 0, zb])/(-1 + z + zb) + (25*ep^2*Nc*zb*G[0, 0, zb])/
     (3*(-1 + z + zb)) - (ep*Nf*zb*G[0, 0, zb])/(-1 + z + zb) - 
    (7*ep^2*Nf*zb*G[0, 0, zb])/(3*(-1 + z + zb)) - 
    (ep*G[0, z]*G[0, 0, zb])/Nc - (3*ep^2*G[0, z]*G[0, 0, zb])/(2*Nc) + 
    (3*ep^2*Nc*G[0, z]*G[0, 0, zb])/2 - 2*ep^2*L*Nc*G[0, z]*G[0, 0, zb] - 
    (ci*ep^2*Nc*Pi*G[0, z]*G[0, 0, zb])/2 + (2*ep^2*Nc*G[0, z]*G[0, 0, zb])/
     (3*(-1 + z + zb)^3) - (2*ep^2*Nf*G[0, z]*G[0, 0, zb])/
     (3*(-1 + z + zb)^3) - (2*ep^2*Nc*zb*G[0, z]*G[0, 0, zb])/
     (-1 + z + zb)^3 + (2*ep^2*Nf*zb*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^2*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb^2*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^3*G[0, z]*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[0, z]*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 - 
    (ep^2*Nf*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 - 
    (2*ep^2*Nc*zb*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 + 
    (2*ep^2*Nf*zb*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, z]*G[0, 0, zb])/(-1 + z + zb) - 
    (ep^2*Nf*G[0, z]*G[0, 0, zb])/(-1 + z + zb) - 
    (4*ep^2*Nc*zb*G[0, z]*G[0, 0, zb])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, z]*G[0, 0, zb])/(-1 + z + zb) - 
    ep*Nc*G[1, z]*G[0, 0, zb] + (ci*ep^2*Nc*Pi*G[1, z]*G[0, 0, zb])/2 + 
    (ep^2*G[0, 0, z]*G[0, 0, zb])/Nc + Nc*G[0, 1, z] + 
    (ci*ep*Nc*Pi*G[0, 1, z])/2 + ep*Nc*G[0, zb]*G[0, 1, z] + 
    (ci*ep^2*Nc*Pi*G[0, zb]*G[0, 1, z])/2 - ep*Nc*G[1, zb]*G[0, 1, z] - 
    (ci*ep^2*Nc*Pi*G[1, zb]*G[0, 1, z])/2 - ep^2*Nc*G[0, 0, zb]*G[0, 1, z] + 
    Nc*G[0, 1, zb] - (ci*ep*Nc*Pi*G[0, 1, zb])/2 - 
    ep*Nc*G[0, z]*G[0, 1, zb] + (ci*ep^2*Nc*Pi*G[0, z]*G[0, 1, zb])/2 - 
    ep*Nc*G[1, z]*G[0, 1, zb] + (ci*ep^2*Nc*Pi*G[1, z]*G[0, 1, zb])/2 - 
    ci*ep^2*Nc*Pi*G[zb, z]*G[0, 1, zb] + ep^2*Nc*G[0, 0, z]*G[0, 1, zb] + 
    ep^2*Nc*G[0, 1, z]*G[0, 1, zb] - 2*ep*Nc*G[0, zb]*G[0, 1 - zb, z] + 
    2*ep*Nc*G[1, zb]*G[0, 1 - zb, z] + 2*ep^2*Nc*G[0, 0, zb]*
     G[0, 1 - zb, z] + Nc*G[1, 0, z] - (ci*ep*Nc*Pi*G[1, 0, z])/2 - 
    ep*Nc*G[0, zb]*G[1, 0, z] + (ci*ep^2*Nc*Pi*G[0, zb]*G[1, 0, z])/2 - 
    ep*Nc*G[1, zb]*G[1, 0, z] - (ci*ep^2*Nc*Pi*G[1, zb]*G[1, 0, z])/2 + 
    ep^2*Nc*G[0, 0, zb]*G[1, 0, z] + ep^2*Nc*G[0, 1, zb]*G[1, 0, z] + 
    Nc*G[1, 0, zb] + (ci*ep*Nc*Pi*G[1, 0, zb])/2 - 
    ep*Nc*G[0, z]*G[1, 0, zb] - (ci*ep^2*Nc*Pi*G[0, z]*G[1, 0, zb])/2 - 
    ep*Nc*G[1, z]*G[1, 0, zb] - (ci*ep^2*Nc*Pi*G[1, z]*G[1, 0, zb])/2 + 
    ci*ep^2*Nc*Pi*G[zb, z]*G[1, 0, zb] + ep^2*Nc*G[0, 0, z]*G[1, 0, zb] + 
    ep^2*Nc*G[0, 1, z]*G[1, 0, zb] + ep^2*Nc*G[1, 0, z]*G[1, 0, zb] + 
    G[1, 1, z]/Nc + (3*ep*G[1, 1, z])/(2*Nc) + (4*ep^2*G[1, 1, z])/Nc + 
    (13*ep*Nc*G[1, 1, z])/6 + (40*ep^2*Nc*G[1, 1, z])/9 + 
    2*ep*L*Nc*G[1, 1, z] - (2*ep*Nf*G[1, 1, z])/3 - 
    (10*ep^2*Nf*G[1, 1, z])/9 + (ci*ep*Nc*Pi*G[1, 1, z])/2 + 
    (2*ep*Nc*G[1, 1, z])/(3*(-1 + z + zb)^3) + (16*ep^2*Nc*G[1, 1, z])/
     (9*(-1 + z + zb)^3) - (2*ep*Nf*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*G[1, 1, z])/(9*(-1 + z + zb)^3) - (2*ep*Nc*zb*G[1, 1, z])/
     (-1 + z + zb)^3 - (16*ep^2*Nc*zb*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb*G[1, 1, z])/(-1 + z + zb)^3 + (22*ep^2*Nf*zb*G[1, 1, z])/
     (3*(-1 + z + zb)^3) + (2*ep*Nc*zb^2*G[1, 1, z])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb^2*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^2*G[1, 1, z])/(-1 + z + zb)^3 - (22*ep^2*Nf*zb^2*G[1, 1, z])/
     (3*(-1 + z + zb)^3) - (2*ep*Nc*zb^3*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[1, 1, z])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[1, 1, z])/(9*(-1 + z + zb)^3) + 
    (ep*Nc*G[1, 1, z])/(-1 + z + zb)^2 + (10*ep^2*Nc*G[1, 1, z])/
     (3*(-1 + z + zb)^2) - (ep*Nf*G[1, 1, z])/(-1 + z + zb)^2 - 
    (13*ep^2*Nf*G[1, 1, z])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, 1, z])/(3*zb*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, 1, z])/(3*zb*(-1 + z + zb)^2) - (2*ep*Nc*zb*G[1, 1, z])/
     (-1 + z + zb)^2 - (17*ep^2*Nc*zb*G[1, 1, z])/(3*(-1 + z + zb)^2) + 
    (2*ep*Nf*zb*G[1, 1, z])/(-1 + z + zb)^2 + (23*ep^2*Nf*zb*G[1, 1, z])/
     (3*(-1 + z + zb)^2) + (ep*Nc*zb^2*G[1, 1, z])/(-1 + z + zb)^2 + 
    (8*ep^2*Nc*zb^2*G[1, 1, z])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*zb^2*G[1, 1, z])/(-1 + z + zb)^2 - (11*ep^2*Nf*zb^2*G[1, 1, z])/
     (3*(-1 + z + zb)^2) + (4*ep*Nc*G[1, 1, z])/(-1 + z + zb) + 
    (26*ep^2*Nc*G[1, 1, z])/(3*(-1 + z + zb)) - (ep*Nf*G[1, 1, z])/
     (-1 + z + zb) - (8*ep^2*Nf*G[1, 1, z])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[1, 1, z])/(3*zb*(-1 + z + zb)) + (ep^2*Nf*G[1, 1, z])/
     (3*zb*(-1 + z + zb)) - (4*ep*Nc*zb*G[1, 1, z])/(-1 + z + zb) - 
    (25*ep^2*Nc*zb*G[1, 1, z])/(3*(-1 + z + zb)) + 
    (ep*Nf*zb*G[1, 1, z])/(-1 + z + zb) + (7*ep^2*Nf*zb*G[1, 1, z])/
     (3*(-1 + z + zb)) - ep*Nc*G[0, zb]*G[1, 1, z] + 
    (ci*ep^2*Nc*Pi*G[0, zb]*G[1, 1, z])/2 - (ep*G[1, zb]*G[1, 1, z])/Nc - 
    (3*ep^2*G[1, zb]*G[1, 1, z])/(2*Nc) - (13*ep^2*Nc*G[1, zb]*G[1, 1, z])/
     6 - 2*ep^2*L*Nc*G[1, zb]*G[1, 1, z] + (2*ep^2*Nf*G[1, zb]*G[1, 1, z])/
     3 - (ci*ep^2*Nc*Pi*G[1, zb]*G[1, 1, z])/2 - 
    (2*ep^2*Nc*G[1, zb]*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*G[1, zb]*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nc*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^2*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb^2*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^3*G[1, zb]*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[1, zb]*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 + 
    (ep^2*Nf*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 + 
    (2*ep^2*Nc*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 - 
    (2*ep^2*Nf*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*G[1, zb]*G[1, 1, z])/(-1 + z + zb) + 
    (ep^2*Nf*G[1, zb]*G[1, 1, z])/(-1 + z + zb) + 
    (4*ep^2*Nc*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb) + 
    ep^2*Nc*G[0, 0, zb]*G[1, 1, z] + ep^2*Nc*G[0, 1, zb]*G[1, 1, z] + 
    ep^2*Nc*G[1, 0, zb]*G[1, 1, z] + G[1, 1, zb]/Nc + 
    (3*ep*G[1, 1, zb])/(2*Nc) + (4*ep^2*G[1, 1, zb])/Nc + 
    (13*ep*Nc*G[1, 1, zb])/6 + (40*ep^2*Nc*G[1, 1, zb])/9 + 
    2*ep*L*Nc*G[1, 1, zb] - (2*ep*Nf*G[1, 1, zb])/3 - 
    (10*ep^2*Nf*G[1, 1, zb])/9 + (ci*ep*Nc*Pi*G[1, 1, zb])/2 + 
    (2*ep*Nc*G[1, 1, zb])/(3*(-1 + z + zb)^3) + (16*ep^2*Nc*G[1, 1, zb])/
     (9*(-1 + z + zb)^3) - (2*ep*Nf*G[1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*G[1, 1, zb])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb*G[1, 1, zb])/(-1 + z + zb)^3 - (16*ep^2*Nc*zb*G[1, 1, zb])/
     (3*(-1 + z + zb)^3) + (2*ep*Nf*zb*G[1, 1, zb])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb*G[1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^2*G[1, 1, zb])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb^2*G[1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^2*G[1, 1, zb])/(-1 + z + zb)^3 - 
    (22*ep^2*Nf*zb^2*G[1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb^3*G[1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[1, 1, zb])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[1, 1, zb])/(9*(-1 + z + zb)^3) + 
    (ep*Nc*G[1, 1, zb])/(-1 + z + zb)^2 + (10*ep^2*Nc*G[1, 1, zb])/
     (3*(-1 + z + zb)^2) - (ep*Nf*G[1, 1, zb])/(-1 + z + zb)^2 - 
    (13*ep^2*Nf*G[1, 1, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, 1, zb])/(3*zb*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, 1, zb])/(3*zb*(-1 + z + zb)^2) - 
    (2*ep*Nc*zb*G[1, 1, zb])/(-1 + z + zb)^2 - (17*ep^2*Nc*zb*G[1, 1, zb])/
     (3*(-1 + z + zb)^2) + (2*ep*Nf*zb*G[1, 1, zb])/(-1 + z + zb)^2 + 
    (23*ep^2*Nf*zb*G[1, 1, zb])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[1, 1, zb])/(-1 + z + zb)^2 + (8*ep^2*Nc*zb^2*G[1, 1, zb])/
     (3*(-1 + z + zb)^2) - (ep*Nf*zb^2*G[1, 1, zb])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[1, 1, zb])/(3*(-1 + z + zb)^2) + 
    (4*ep*Nc*G[1, 1, zb])/(-1 + z + zb) + (26*ep^2*Nc*G[1, 1, zb])/
     (3*(-1 + z + zb)) - (ep*Nf*G[1, 1, zb])/(-1 + z + zb) - 
    (8*ep^2*Nf*G[1, 1, zb])/(3*(-1 + z + zb)) - (ep^2*Nc*G[1, 1, zb])/
     (3*zb*(-1 + z + zb)) + (ep^2*Nf*G[1, 1, zb])/(3*zb*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[1, 1, zb])/(-1 + z + zb) - (25*ep^2*Nc*zb*G[1, 1, zb])/
     (3*(-1 + z + zb)) + (ep*Nf*zb*G[1, 1, zb])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[1, 1, zb])/(3*(-1 + z + zb)) + 
    ep*Nc*G[0, z]*G[1, 1, zb] - (ci*ep^2*Nc*Pi*G[0, z]*G[1, 1, zb])/2 - 
    (ep*G[1, z]*G[1, 1, zb])/Nc - (3*ep^2*G[1, z]*G[1, 1, zb])/(2*Nc) - 
    (13*ep^2*Nc*G[1, z]*G[1, 1, zb])/6 - 2*ep^2*L*Nc*G[1, z]*G[1, 1, zb] + 
    (2*ep^2*Nf*G[1, z]*G[1, 1, zb])/3 - (ci*ep^2*Nc*Pi*G[1, z]*G[1, 1, zb])/
     2 - (2*ep^2*Nc*G[1, z]*G[1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*G[1, z]*G[1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nc*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^2*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb^2*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^3*G[1, z]*G[1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[1, z]*G[1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nf*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 + 
    (2*ep^2*Nc*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 - 
    (2*ep^2*Nf*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*G[1, z]*G[1, 1, zb])/(-1 + z + zb) + 
    (ep^2*Nf*G[1, z]*G[1, 1, zb])/(-1 + z + zb) + 
    (4*ep^2*Nc*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb) - 
    ep^2*Nc*G[0, 0, z]*G[1, 1, zb] - ep^2*Nc*G[0, 1, z]*G[1, 1, zb] - 
    2*ep^2*Nc*G[0, 1 - zb, z]*G[1, 1, zb] - ep^2*Nc*G[1, 0, z]*G[1, 1, zb] + 
    (ep^2*G[1, 1, z]*G[1, 1, zb])/Nc + ci*ep^2*Nc*Pi*G[1, zb]*G[zb, 0, z] + 
    2*ep^2*Nc*G[1, 1, zb]*G[zb, 0, z] - ci*ep^2*Nc*Pi*G[0, zb]*G[zb, 1, z] - 
    2*ep^2*Nc*G[0, 1, zb]*G[zb, 1, z] - 2*ep^2*Nc*G[1, 0, zb]*G[zb, 1, z] + 
    2*ep^2*Nc*G[1, 1, zb]*G[zb, 1, z] - (ep*G[0, 0, 0, z])/Nc - 
    (3*ep^2*G[0, 0, 0, z])/(2*Nc) + (3*ep^2*Nc*G[0, 0, 0, z])/2 - 
    2*ep^2*L*Nc*G[0, 0, 0, z] - (ci*ep^2*Nc*Pi*G[0, 0, 0, z])/2 + 
    (2*ep^2*Nc*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nc*zb*G[0, 0, 0, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb*G[0, 0, 0, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^2*G[0, 0, 0, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb^2*G[0, 0, 0, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^3*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, 0, 0, z])/(-1 + z + zb)^2 - (ep^2*Nf*G[0, 0, 0, z])/
     (-1 + z + zb)^2 - (2*ep^2*Nc*zb*G[0, 0, 0, z])/(-1 + z + zb)^2 + 
    (2*ep^2*Nf*zb*G[0, 0, 0, z])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, 0, 0, z])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[0, 0, 0, z])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, 0, 0, z])/(-1 + z + zb) - (ep^2*Nf*G[0, 0, 0, z])/
     (-1 + z + zb) - (4*ep^2*Nc*zb*G[0, 0, 0, z])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, 0, 0, z])/(-1 + z + zb) + (ep^2*G[0, zb]*G[0, 0, 0, z])/
     Nc + ep^2*Nc*G[1, zb]*G[0, 0, 0, z] - (ep*G[0, 0, 0, zb])/Nc - 
    (3*ep^2*G[0, 0, 0, zb])/(2*Nc) + (3*ep^2*Nc*G[0, 0, 0, zb])/2 - 
    2*ep^2*L*Nc*G[0, 0, 0, zb] - (ci*ep^2*Nc*Pi*G[0, 0, 0, zb])/2 + 
    (2*ep^2*Nc*G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nc*zb*G[0, 0, 0, zb])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb*G[0, 0, 0, zb])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^2*G[0, 0, 0, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb^2*G[0, 0, 0, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^3*G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[0, 0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, 0, 0, zb])/(-1 + z + zb)^2 - (ep^2*Nf*G[0, 0, 0, zb])/
     (-1 + z + zb)^2 - (2*ep^2*Nc*zb*G[0, 0, 0, zb])/(-1 + z + zb)^2 + 
    (2*ep^2*Nf*zb*G[0, 0, 0, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, 0, 0, zb])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[0, 0, 0, zb])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, 0, 0, zb])/(-1 + z + zb) - (ep^2*Nf*G[0, 0, 0, zb])/
     (-1 + z + zb) - (4*ep^2*Nc*zb*G[0, 0, 0, zb])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, 0, 0, zb])/(-1 + z + zb) + (ep^2*G[0, z]*G[0, 0, 0, zb])/
     Nc + ep^2*Nc*G[1, z]*G[0, 0, 0, zb] - ep*Nc*G[0, 0, 1, z] - 
    (ci*ep^2*Nc*Pi*G[0, 0, 1, z])/2 - ep^2*Nc*G[0, zb]*G[0, 0, 1, z] + 
    ep^2*Nc*G[1, zb]*G[0, 0, 1, z] - ep*Nc*G[0, 0, 1, zb] - 
    (ci*ep^2*Nc*Pi*G[0, 0, 1, zb])/2 + ep^2*Nc*G[0, z]*G[0, 0, 1, zb] + 
    ep^2*Nc*G[1, z]*G[0, 0, 1, zb] + 2*ep^2*Nc*G[0, zb]*G[0, 0, 1 - zb, z] - 
    2*ep^2*Nc*G[1, zb]*G[0, 0, 1 - zb, z] + ep*Nc*G[0, 1, 0, z] + 
    (ci*ep^2*Nc*Pi*G[0, 1, 0, z])/2 - ep^2*Nc*G[0, zb]*G[0, 1, 0, z] + 
    ep^2*Nc*G[1, zb]*G[0, 1, 0, z] - ep*Nc*G[0, 1, 0, zb] + 
    (ci*ep^2*Nc*Pi*G[0, 1, 0, zb])/2 + ep^2*Nc*G[0, z]*G[0, 1, 0, zb] + 
    ep^2*Nc*G[1, z]*G[0, 1, 0, zb] - ep*Nc*G[0, 1, 1, z] - 
    (ci*ep^2*Nc*Pi*G[0, 1, 1, z])/2 - ep^2*Nc*G[0, zb]*G[0, 1, 1, z] + 
    ep^2*Nc*G[1, zb]*G[0, 1, 1, z] - ep*Nc*G[0, 1, 1, zb] + 
    (ci*ep^2*Nc*Pi*G[0, 1, 1, zb])/2 + ep^2*Nc*G[0, z]*G[0, 1, 1, zb] + 
    ep^2*Nc*G[1, z]*G[0, 1, 1, zb] - 2*ep^2*Nc*G[zb, z]*G[0, 1, 1, zb] + 
    2*ep^2*Nc*G[0, zb]*G[0, 1, 1 - zb, z] - 2*ep^2*Nc*G[1, zb]*
     G[0, 1, 1 - zb, z] - 2*ep*Nc*G[0, 1 - zb, 0, z] + 
    2*ep^2*Nc*G[0, zb]*G[0, 1 - zb, 0, z] + 2*ep*Nc*G[0, 1 - zb, 1, z] - 
    2*ep^2*Nc*G[1, zb]*G[0, 1 - zb, 1, z] - ep*Nc*G[1, 0, 0, z] + 
    (ci*ep^2*Nc*Pi*G[1, 0, 0, z])/2 + ep^2*Nc*G[0, zb]*G[1, 0, 0, z] + 
    ep^2*Nc*G[1, zb]*G[1, 0, 0, z] - ep*Nc*G[1, 0, 0, zb] - 
    (ci*ep^2*Nc*Pi*G[1, 0, 0, zb])/2 + ep^2*Nc*G[0, z]*G[1, 0, 0, zb] + 
    ep^2*Nc*G[1, z]*G[1, 0, 0, zb] - ep*Nc*G[1, 0, 1, z] - 
    (ci*ep^2*Nc*Pi*G[1, 0, 1, z])/2 - ep^2*Nc*G[0, zb]*G[1, 0, 1, z] + 
    ep^2*Nc*G[1, zb]*G[1, 0, 1, z] + ep*Nc*G[1, 0, 1, zb] + 
    (ci*ep^2*Nc*Pi*G[1, 0, 1, zb])/2 - ep^2*Nc*G[0, z]*G[1, 0, 1, zb] - 
    ep^2*Nc*G[1, z]*G[1, 0, 1, zb] + 2*ep^2*Nc*G[zb, z]*G[1, 0, 1, zb] + 
    2*ep^2*Nc*G[0, zb]*G[1, 0, 1 - zb, z] - 2*ep^2*Nc*G[1, zb]*
     G[1, 0, 1 - zb, z] - ep*Nc*G[1, 1, 0, z] + (ci*ep^2*Nc*Pi*G[1, 1, 0, z])/
     2 + ep^2*Nc*G[0, zb]*G[1, 1, 0, z] + ep^2*Nc*G[1, zb]*G[1, 1, 0, z] + 
    ep*Nc*G[1, 1, 0, zb] - (ci*ep^2*Nc*Pi*G[1, 1, 0, zb])/2 - 
    ep^2*Nc*G[0, z]*G[1, 1, 0, zb] - ep^2*Nc*G[1, z]*G[1, 1, 0, zb] + 
    2*ep^2*Nc*G[zb, z]*G[1, 1, 0, zb] - (ep*G[1, 1, 1, z])/Nc - 
    (3*ep^2*G[1, 1, 1, z])/(2*Nc) - (13*ep^2*Nc*G[1, 1, 1, z])/6 - 
    2*ep^2*L*Nc*G[1, 1, 1, z] + (2*ep^2*Nf*G[1, 1, 1, z])/3 - 
    (ci*ep^2*Nc*Pi*G[1, 1, 1, z])/2 - (2*ep^2*Nc*G[1, 1, 1, z])/
     (3*(-1 + z + zb)^3) + (2*ep^2*Nf*G[1, 1, 1, z])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nc*zb*G[1, 1, 1, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb*G[1, 1, 1, z])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^2*G[1, 1, 1, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb^2*G[1, 1, 1, z])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^3*G[1, 1, 1, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[1, 1, 1, z])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, 1, 1, z])/(-1 + z + zb)^2 + (ep^2*Nf*G[1, 1, 1, z])/
     (-1 + z + zb)^2 + (2*ep^2*Nc*zb*G[1, 1, 1, z])/(-1 + z + zb)^2 - 
    (2*ep^2*Nf*zb*G[1, 1, 1, z])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, 1, 1, z])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[1, 1, 1, z])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*G[1, 1, 1, z])/(-1 + z + zb) + (ep^2*Nf*G[1, 1, 1, z])/
     (-1 + z + zb) + (4*ep^2*Nc*zb*G[1, 1, 1, z])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, 1, 1, z])/(-1 + z + zb) + ep^2*Nc*G[0, zb]*
     G[1, 1, 1, z] + (ep^2*G[1, zb]*G[1, 1, 1, z])/Nc - 
    (ep*G[1, 1, 1, zb])/Nc - (3*ep^2*G[1, 1, 1, zb])/(2*Nc) - 
    2*ep*Nc*G[1, 1, 1, zb] - (13*ep^2*Nc*G[1, 1, 1, zb])/6 - 
    2*ep^2*L*Nc*G[1, 1, 1, zb] + (2*ep^2*Nf*G[1, 1, 1, zb])/3 - 
    (ci*ep^2*Nc*Pi*G[1, 1, 1, zb])/2 - (2*ep^2*Nc*G[1, 1, 1, zb])/
     (3*(-1 + z + zb)^3) + (2*ep^2*Nf*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nc*zb*G[1, 1, 1, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb*G[1, 1, 1, zb])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^2*G[1, 1, 1, zb])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb^2*G[1, 1, 1, zb])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^3*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, 1, 1, zb])/(-1 + z + zb)^2 + (ep^2*Nf*G[1, 1, 1, zb])/
     (-1 + z + zb)^2 + (2*ep^2*Nc*zb*G[1, 1, 1, zb])/(-1 + z + zb)^2 - 
    (2*ep^2*Nf*zb*G[1, 1, 1, zb])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, 1, 1, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[1, 1, 1, zb])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*G[1, 1, 1, zb])/(-1 + z + zb) + (ep^2*Nf*G[1, 1, 1, zb])/
     (-1 + z + zb) + (4*ep^2*Nc*zb*G[1, 1, 1, zb])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, 1, 1, zb])/(-1 + z + zb) - 
    ep^2*Nc*G[0, z]*G[1, 1, 1, zb] + (ep^2*G[1, z]*G[1, 1, 1, zb])/Nc + 
    2*ep^2*Nc*G[1, z]*G[1, 1, 1, zb] - 2*ep^2*Nc*G[zb, z]*G[1, 1, 1, zb] + 
    ci*ep^2*Nc*Pi*G[zb, 0, 1, z] + 2*ep^2*Nc*G[0, zb]*G[zb, 0, 1, z] - 
    2*ep^2*Nc*G[0, zb]*G[zb, 0, 1 - zb, z] + 2*ep^2*Nc*G[1, zb]*
     G[zb, 0, 1 - zb, z] - ci*ep^2*Nc*Pi*G[zb, 1, 0, z] - 
    2*ep^2*Nc*G[1, zb]*G[zb, 1, 0, z] - 2*ep^2*Nc*G[0, zb]*
     G[zb, 1, 1 - zb, z] + 2*ep^2*Nc*G[1, zb]*G[zb, 1, 1 - zb, z] + 
    (ep^2*G[0, 0, 0, 0, z])/Nc + (ep^2*G[0, 0, 0, 0, zb])/Nc + 
    ep^2*Nc*G[0, 0, 0, 1, z] + ep^2*Nc*G[0, 0, 0, 1, zb] - 
    ep^2*Nc*G[0, 0, 1, 0, z] + ep^2*Nc*G[0, 0, 1, 0, zb] + 
    ep^2*Nc*G[0, 0, 1, 1, z] - ep^2*Nc*G[0, 0, 1, 1, zb] + 
    2*ep^2*Nc*G[0, 0, 1 - zb, 0, z] - 2*ep^2*Nc*G[0, 0, 1 - zb, 1, z] - 
    ep^2*Nc*G[0, 1, 0, 0, z] + ep^2*Nc*G[0, 1, 0, 0, zb] + 
    ep^2*Nc*G[0, 1, 0, 1, z] + ep^2*Nc*G[0, 1, 0, 1, zb] - 
    ep^2*Nc*G[0, 1, 1, 0, z] + ep^2*Nc*G[0, 1, 1, 0, zb] + 
    ep^2*Nc*G[0, 1, 1, 1, z] + ep^2*Nc*G[0, 1, 1, 1, zb] + 
    2*ep^2*Nc*G[0, 1, 1 - zb, 0, z] - 2*ep^2*Nc*G[0, 1, 1 - zb, 1, z] + 
    2*ep^2*Nc*G[0, 1 - zb, 0, 0, z] - 2*ep^2*Nc*G[0, 1 - zb, 1, 1, z] + 
    ep^2*Nc*G[1, 0, 0, 0, z] + ep^2*Nc*G[1, 0, 0, 0, zb] + 
    ep^2*Nc*G[1, 0, 0, 1, z] - ep^2*Nc*G[1, 0, 0, 1, zb] - 
    ep^2*Nc*G[1, 0, 1, 0, z] - ep^2*Nc*G[1, 0, 1, 0, zb] + 
    ep^2*Nc*G[1, 0, 1, 1, z] + ep^2*Nc*G[1, 0, 1, 1, zb] + 
    2*ep^2*Nc*G[1, 0, 1 - zb, 0, z] - 2*ep^2*Nc*G[1, 0, 1 - zb, 1, z] + 
    ep^2*Nc*G[1, 1, 0, 0, z] - ep^2*Nc*G[1, 1, 0, 0, zb] + 
    ep^2*Nc*G[1, 1, 0, 1, z] - ep^2*Nc*G[1, 1, 0, 1, zb] + 
    ep^2*Nc*G[1, 1, 1, 0, z] - ep^2*Nc*G[1, 1, 1, 0, zb] + 
    (ep^2*G[1, 1, 1, 1, z])/Nc + (ep^2*G[1, 1, 1, 1, zb])/Nc + 
    4*ep^2*Nc*G[1, 1, 1, 1, zb] + 2*ep^2*Nc*G[zb, 0, 1, 0, z] - 
    2*ep^2*Nc*G[zb, 0, 1 - zb, 0, z] + 2*ep^2*Nc*G[zb, 0, 1 - zb, 1, z] - 
    2*ep^2*Nc*G[zb, 1, 0, 1, z] - 2*ep^2*Nc*G[zb, 1, 1 - zb, 0, z] + 
    2*ep^2*Nc*G[zb, 1, 1 - zb, 1, z] + (2*Nc*Log[s1/mu2])/ep - 
    2*Nc*G[0, z]*Log[s1/mu2] - 2*Nc*G[0, zb]*Log[s1/mu2] + 
    2*ep*Nc*G[0, z]*G[0, zb]*Log[s1/mu2] + 2*ep*Nc*G[0, 0, z]*Log[s1/mu2] - 
    2*ep^2*Nc*G[0, zb]*G[0, 0, z]*Log[s1/mu2] + 2*ep*Nc*G[0, 0, zb]*
     Log[s1/mu2] - 2*ep^2*Nc*G[0, z]*G[0, 0, zb]*Log[s1/mu2] - 
    2*ep^2*Nc*G[0, 0, 0, z]*Log[s1/mu2] - 2*ep^2*Nc*G[0, 0, 0, zb]*
     Log[s1/mu2] + (2*Nc*Log[s2/mu2])/ep - 2*Nc*G[1, z]*Log[s2/mu2] - 
    2*Nc*G[1, zb]*Log[s2/mu2] + 2*ep*Nc*G[1, z]*G[1, zb]*Log[s2/mu2] + 
    2*ep*Nc*G[1, 1, z]*Log[s2/mu2] - 2*ep^2*Nc*G[1, zb]*G[1, 1, z]*
     Log[s2/mu2] + 2*ep*Nc*G[1, 1, zb]*Log[s2/mu2] - 
    2*ep^2*Nc*G[1, z]*G[1, 1, zb]*Log[s2/mu2] - 2*ep^2*Nc*G[1, 1, 1, z]*
     Log[s2/mu2] - 2*ep^2*Nc*G[1, 1, 1, zb]*Log[s2/mu2] - 
    (3*Log[(s1*s2)/(mu2*s)])/Nc - (2*Log[(s1*s2)/(mu2*s)])/(ep*Nc) - 
    (8*ep*Log[(s1*s2)/(mu2*s)])/Nc - (16*ep^2*Log[(s1*s2)/(mu2*s)])/Nc - 
    (2*Nc*Log[(s1*s2)/(mu2*s)])/3 - (Nc*Log[(s1*s2)/(mu2*s)])/ep - 
    (13*ep*Nc*Log[(s1*s2)/(mu2*s)])/9 - (80*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/
     27 - 4*L*Nc*Log[(s1*s2)/(mu2*s)] + (2*Nf*Log[(s1*s2)/(mu2*s)])/3 + 
    (10*ep*Nf*Log[(s1*s2)/(mu2*s)])/9 + (56*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/
     27 - (ci*Nc*Pi*Log[(s1*s2)/(mu2*s)])/2 + (ep*Nc*Log[(s1*s2)/(mu2*s)])/
     (3*(-1 + z)^2*zb) + (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)^2*zb) - 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)^2*zb) - 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)^2*zb) + 
    (ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*zb) + 
    (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)*zb) - 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*zb) - 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)*zb) - 
    (4*ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (32*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) + 
    (4*ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (44*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) - 
    (2*ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (16*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)*(-1 + z + zb)^2) + 
    (2*ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)^2) + 
    (22*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)*(-1 + z + zb)^2) + 
    (2*ep*Nc*zb*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (16*ep^2*Nc*zb*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) - 
    (2*ep*Nf*zb*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (22*ep^2*Nf*zb*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) - 
    (ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)) + 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)) - 
    (ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)^2*(-1 + z + zb)) - 
    (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)^2*(-1 + z + zb)) + 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)^2*(-1 + z + zb)) + 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z)^2*(-1 + z + zb)) + 
    (G[0, z]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[0, z]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)] - 
    (3*ep*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/2 - 3*ep^2*Nc*G[0, z]*
     Log[(s1*s2)/(mu2*s)] + 2*ep*L*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep*Nc*Pi*G[0, z]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (22*ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (ep*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (3*ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)^2) + 
    (2*ep*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (5*ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (7*ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (8*ep^2*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (4*ep*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (25*ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (7*ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)) + 
    (4*ep*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (7*ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (G[0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[0, zb]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (3*ep*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/2 - 3*ep^2*Nc*G[0, zb]*
     Log[(s1*s2)/(mu2*s)] + 2*ep*L*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep*Nc*Pi*G[0, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (22*ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (ep*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (3*ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)^2) + 
    (2*ep*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (5*ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (7*ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (8*ep^2*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (4*ep*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (25*ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (7*ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z)*(-1 + z + zb)) + 
    (4*ep*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (7*ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (3*ep^2*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    2*ep^2*L*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep^2*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nc*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^3*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/
     (3*(-1 + z + zb)^3) + (2*ep^2*Nf*zb^3*G[0, z]*G[0, zb]*
      Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nc*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (2*ep^2*Nf*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (4*ep^2*Nc*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (G[1, z]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[1, z]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)] + 
    (13*ep*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/6 + 
    (40*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/9 + 
    2*ep*L*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)] - 
    (2*ep*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/3 - 
    (10*ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/9 + 
    (ci*ep*Nc*Pi*G[1, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (22*ep^2*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (ep*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (10*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (13*ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)^2) - 
    (2*ep*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (17*ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (2*ep*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (23*ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (8*ep^2*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (4*ep*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (26*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (8*ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)) + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (25*ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    ep*Nc*G[0, zb]*G[1, z]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep^2*Nc*Pi*G[0, zb]*G[1, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    (G[1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[1, zb]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (13*ep*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/6 + 
    (40*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/9 + 
    2*ep*L*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (2*ep*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/3 - 
    (10*ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/9 + 
    (ci*ep*Nc*Pi*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (16*ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (22*ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (16*ep^2*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (22*ep^2*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep*Nc*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (ep*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (10*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (13*ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)^2) - 
    (2*ep*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (17*ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (2*ep*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (23*ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (8*ep^2*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (4*ep*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (26*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (8*ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)) + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*zb*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (25*ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    ep*Nc*G[0, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[0, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (ep*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (13*ep^2*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/6 - 
    2*ep^2*L*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (2*ep^2*Nf*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/3 - 
    (ci*ep^2*Nc*Pi*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep^2*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nc*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^3*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/
     (3*(-1 + z + zb)^3) - (2*ep^2*Nf*zb^3*G[1, z]*G[1, zb]*
      Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (2*ep^2*Nc*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nf*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (4*ep^2*Nc*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    (3*ep^2*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/2 - 
    2*ep^2*L*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep^2*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nc*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^3*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nc*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (2*ep^2*Nf*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (4*ep^2*Nc*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*G[0, zb]*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, zb]*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, zb]*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    (ep*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (3*ep^2*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    2*ep^2*L*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep^2*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nc*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^3*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nc*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (2*ep^2*Nf*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (4*ep^2*Nc*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*G[0, z]*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, z]*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, z]*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[0, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[0, 1, z]*Log[(s1*s2)/(mu2*s)])/2 - 
    ep^2*Nc*G[0, zb]*G[0, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, zb]*G[0, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep^2*Nc*Pi*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    ep^2*Nc*G[0, z]*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, z]*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    2*ep^2*Nc*G[0, zb]*G[0, 1 - zb, z]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, zb]*G[0, 1 - zb, z]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[1, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep^2*Nc*Pi*G[1, 0, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    ep^2*Nc*G[0, zb]*G[1, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, zb]*G[1, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    ep^2*Nc*G[0, z]*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, z]*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ep*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    (13*ep^2*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/6 - 
    2*ep^2*L*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    (2*ep^2*Nf*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/3 - 
    (ci*ep^2*Nc*Pi*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep^2*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nc*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^3*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (2*ep^2*Nc*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nf*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (4*ep^2*Nc*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    ep^2*Nc*G[0, zb]*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, zb]*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[1, zb]*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    (ep*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (13*ep^2*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/6 - 
    2*ep^2*L*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (2*ep^2*Nf*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/3 - 
    (ci*ep^2*Nc*Pi*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep^2*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nc*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nf*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 - 
    (2*ep^2*Nc*zb^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nf*zb^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^3 + 
    (2*ep^2*Nc*zb^3*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (2*ep^2*Nc*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (2*ep^2*Nf*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (4*ep^2*Nc*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    ep^2*Nc*G[0, z]*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, z]*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[1, z]*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[0, 0, 0, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, 0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[0, 0, 0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, 0, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[0, 0, 1, z]*Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[0, 0, 1, zb]*
     Log[(s1*s2)/(mu2*s)] - ep^2*Nc*G[0, 1, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[0, 1, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[0, 1, 1, z]*Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[0, 1, 1, zb]*
     Log[(s1*s2)/(mu2*s)] + 2*ep^2*Nc*G[0, 1 - zb, 0, z]*
     Log[(s1*s2)/(mu2*s)] - 2*ep^2*Nc*G[0, 1 - zb, 1, z]*
     Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[1, 0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, 0, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, 0, 1, z]*Log[(s1*s2)/(mu2*s)] - ep^2*Nc*G[1, 0, 1, zb]*
     Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[1, 1, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    ep^2*Nc*G[1, 1, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, 1, 1, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[1, 1, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, 1, 1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    4*ep^2*Nc*G[1, 1, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    2*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)] + 2*ep*Nc*G[0, z]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] + 2*ep*Nc*G[0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*ep^2*Nc*G[0, z]*G[0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*ep^2*Nc*G[0, 0, z]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*ep^2*Nc*G[0, 0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] + 
    2*ep*Nc*G[1, z]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] + 
    2*ep*Nc*G[1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, z]*G[1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, 1, z]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, 1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] + 
    Log[(s1*s2)/(mu2*s)]^2/Nc + (3*ep*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    (4*ep^2*Log[(s1*s2)/(mu2*s)]^2)/Nc + (5*Nc*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep*Nc*Log[(s1*s2)/(mu2*s)]^2)/3 + (13*ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/
     18 + 2*ep*L*Nc*Log[(s1*s2)/(mu2*s)]^2 - (ep*Nf*Log[(s1*s2)/(mu2*s)]^2)/
     3 - (5*ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/9 + 
    (ci*ep*Nc*Pi*Log[(s1*s2)/(mu2*s)]^2)/4 - (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/
     (6*(-1 + z)^2*zb) + (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z)^2*zb) - 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z)*zb) + 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z)*zb) + 
    (2*ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) - 
    (2*ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) + 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (ep^2*Nc*zb*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) + 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z + zb)) - 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z + zb)) + 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z)^2*(-1 + z + zb)) - 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z)^2*(-1 + z + zb)) - 
    (ep*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (3*ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    ep^2*L*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ci*ep^2*Nc*Pi*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/4 + 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (2*ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) - 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) - 
    (2*ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) - 
    (ep*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (3*ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    ep^2*L*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ci*ep^2*Nc*Pi*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/4 + 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (2*ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) - 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) - 
    (2*ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (ep^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ep*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2 - 
    (13*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/12 - 
    ep^2*L*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/3 - 
    (ci*ep^2*Nc*Pi*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    (ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (2*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (2*ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (ep^2*Nc*G[0, zb]*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/2 - 
    (ep*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2 - 
    (13*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/12 - 
    ep^2*L*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/3 - 
    (ci*ep^2*Nc*Pi*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    (ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (2*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (2*ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (ep^2*Nc*G[0, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*Nc*G[0, 1, z]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*Nc*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*Nc*G[1, 0, z]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*Nc*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    ep*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)]^2 - ep^2*Nc*G[0, z]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)]^2 - ep^2*Nc*G[0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)]^2 + ep*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^2 - 
    ep^2*Nc*G[1, z]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^2 - 
    ep^2*Nc*G[1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ep*Log[(s1*s2)/(mu2*s)]^3)/(3*Nc) - (ep^2*Log[(s1*s2)/(mu2*s)]^3)/
     (2*Nc) - (3*ep*Nc*Log[(s1*s2)/(mu2*s)]^3)/2 - 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^3)/9 - (2*ep^2*L*Nc*Log[(s1*s2)/(mu2*s)]^3)/
     3 + (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^3)/9 - 
    (ci*ep^2*Nc*Pi*Log[(s1*s2)/(mu2*s)]^3)/12 + 
    (ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^3 + 
    (ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^3 + 
    (ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^3 + 
    (ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^3 - 
    (ep^2*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)]^3)/3 - 
    (ep^2*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^3)/3 + 
    (ep^2*Log[(s1*s2)/(mu2*s)]^4)/(12*Nc) + 
    (13*ep^2*Nc*Log[(s1*s2)/(mu2*s)]^4)/24 - zeta[2]/Nc - 
    (3*ep*zeta[2])/(2*Nc) - (4*ep^2*zeta[2])/Nc + (19*Nc*zeta[2])/2 - 
    (ep*Nc*zeta[2])/3 - (13*ep^2*Nc*zeta[2])/18 - 2*ep*L*Nc*zeta[2] + 
    (ep*Nf*zeta[2])/3 + (5*ep^2*Nf*zeta[2])/9 - (ci*ep*Nc*Pi*zeta[2])/4 + 
    (ep^2*Nc*zeta[2])/(6*(-1 + z)^2*zb) - (ep^2*Nf*zeta[2])/
     (6*(-1 + z)^2*zb) + (ep^2*Nc*zeta[2])/(6*(-1 + z)*zb) - 
    (ep^2*Nf*zeta[2])/(6*(-1 + z)*zb) - (ep^2*Nc*zeta[2])/
     (2*(-1 + z + zb)^2) + (ep^2*Nf*zeta[2])/(2*(-1 + z + zb)^2) - 
    (ep^2*Nc*zeta[2])/(3*(-1 + z)*(-1 + z + zb)^2) + 
    (ep^2*Nf*zeta[2])/(3*(-1 + z)*(-1 + z + zb)^2) - 
    (ep^2*Nc*zeta[2])/(6*(-1 + z + zb)) + (ep^2*Nf*zeta[2])/
     (6*(-1 + z + zb)) - (ep^2*Nc*zeta[2])/(6*(-1 + z)^2*(-1 + z + zb)) + 
    (ep^2*Nf*zeta[2])/(6*(-1 + z)^2*(-1 + z + zb)) + 
    (ep*G[0, z]*zeta[2])/(2*Nc) + (3*ep^2*G[0, z]*zeta[2])/(4*Nc) - 
    2*ep*Nc*G[0, z]*zeta[2] - (3*ep^2*Nc*G[0, z]*zeta[2])/4 + 
    ep^2*L*Nc*G[0, z]*zeta[2] + (ci*ep^2*Nc*Pi*G[0, z]*zeta[2])/4 - 
    (ep^2*Nc*G[0, z]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*G[0, z]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb*G[0, z]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb*G[0, z]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^2*G[0, z]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb^2*G[0, z]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^3*G[0, z]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*zb^3*G[0, z]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[0, z]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[0, z]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[0, z]*zeta[2])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb*G[0, z]*zeta[2])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[0, z]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb^2*G[0, z]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (2*ep^2*Nc*G[0, z]*zeta[2])/(-1 + z + zb) + (ep^2*Nf*G[0, z]*zeta[2])/
     (2*(-1 + z + zb)) + (2*ep^2*Nc*zb*G[0, z]*zeta[2])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, z]*zeta[2])/(2*(-1 + z + zb)) + 
    (ep*G[0, zb]*zeta[2])/(2*Nc) + (3*ep^2*G[0, zb]*zeta[2])/(4*Nc) - 
    2*ep*Nc*G[0, zb]*zeta[2] - (3*ep^2*Nc*G[0, zb]*zeta[2])/4 + 
    ep^2*L*Nc*G[0, zb]*zeta[2] + (ci*ep^2*Nc*Pi*G[0, zb]*zeta[2])/4 - 
    (ep^2*Nc*G[0, zb]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*G[0, zb]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb*G[0, zb]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb*G[0, zb]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^2*G[0, zb]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb^2*G[0, zb]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^3*G[0, zb]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*zb^3*G[0, zb]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*G[0, zb]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[0, zb]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[0, zb]*zeta[2])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb*G[0, zb]*zeta[2])/(-1 + z + zb)^2 - 
    (ep^2*Nc*zb^2*G[0, zb]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb^2*G[0, zb]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (2*ep^2*Nc*G[0, zb]*zeta[2])/(-1 + z + zb) + (ep^2*Nf*G[0, zb]*zeta[2])/
     (2*(-1 + z + zb)) + (2*ep^2*Nc*zb*G[0, zb]*zeta[2])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, zb]*zeta[2])/(2*(-1 + z + zb)) - 
    (ep^2*G[0, z]*G[0, zb]*zeta[2])/(2*Nc) + 2*ep^2*Nc*G[0, z]*G[0, zb]*
     zeta[2] + (ep*G[1, z]*zeta[2])/(2*Nc) + (3*ep^2*G[1, z]*zeta[2])/
     (4*Nc) - 2*ep*Nc*G[1, z]*zeta[2] + (13*ep^2*Nc*G[1, z]*zeta[2])/12 + 
    ep^2*L*Nc*G[1, z]*zeta[2] - (ep^2*Nf*G[1, z]*zeta[2])/3 + 
    (ci*ep^2*Nc*Pi*G[1, z]*zeta[2])/4 + (ep^2*Nc*G[1, z]*zeta[2])/
     (3*(-1 + z + zb)^3) - (ep^2*Nf*G[1, z]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb*G[1, z]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb*G[1, z]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^2*G[1, z]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb^2*G[1, z]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^3*G[1, z]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*zb^3*G[1, z]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[1, z]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[1, z]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (ep^2*Nc*zb*G[1, z]*zeta[2])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb*G[1, z]*zeta[2])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[1, z]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb^2*G[1, z]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (2*ep^2*Nc*G[1, z]*zeta[2])/(-1 + z + zb) - (ep^2*Nf*G[1, z]*zeta[2])/
     (2*(-1 + z + zb)) - (2*ep^2*Nc*zb*G[1, z]*zeta[2])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, z]*zeta[2])/(2*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, zb]*G[1, z]*zeta[2])/2 + (ep*G[1, zb]*zeta[2])/(2*Nc) + 
    (3*ep^2*G[1, zb]*zeta[2])/(4*Nc) - 6*ep*Nc*G[1, zb]*zeta[2] + 
    (13*ep^2*Nc*G[1, zb]*zeta[2])/12 + ep^2*L*Nc*G[1, zb]*zeta[2] - 
    (ep^2*Nf*G[1, zb]*zeta[2])/3 + (ci*ep^2*Nc*Pi*G[1, zb]*zeta[2])/4 + 
    (ep^2*Nc*G[1, zb]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*G[1, zb]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb*G[1, zb]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nf*zb*G[1, zb]*zeta[2])/(-1 + z + zb)^3 + 
    (ep^2*Nc*zb^2*G[1, zb]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nf*zb^2*G[1, zb]*zeta[2])/(-1 + z + zb)^3 - 
    (ep^2*Nc*zb^3*G[1, zb]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*zb^3*G[1, zb]*zeta[2])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[1, zb]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[1, zb]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (ep^2*Nc*zb*G[1, zb]*zeta[2])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb*G[1, zb]*zeta[2])/(-1 + z + zb)^2 + 
    (ep^2*Nc*zb^2*G[1, zb]*zeta[2])/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb^2*G[1, zb]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (2*ep^2*Nc*G[1, zb]*zeta[2])/(-1 + z + zb) - (ep^2*Nf*G[1, zb]*zeta[2])/
     (2*(-1 + z + zb)) - (2*ep^2*Nc*zb*G[1, zb]*zeta[2])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, zb]*zeta[2])/(2*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, z]*G[1, zb]*zeta[2])/2 - (ep^2*G[1, z]*G[1, zb]*zeta[2])/
     (2*Nc) + 6*ep^2*Nc*G[1, z]*G[1, zb]*zeta[2] - 
    4*ep^2*Nc*G[1, zb]*G[zb, z]*zeta[2] - (ep^2*G[0, 0, z]*zeta[2])/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, z]*zeta[2] - (ep^2*G[0, 0, zb]*zeta[2])/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, zb]*zeta[2] - (9*ep^2*Nc*G[0, 1, z]*zeta[2])/2 - 
    (ep^2*Nc*G[0, 1, zb]*zeta[2])/2 - (ep^2*Nc*G[1, 0, z]*zeta[2])/2 - 
    (ep^2*Nc*G[1, 0, zb]*zeta[2])/2 - (ep^2*G[1, 1, z]*zeta[2])/(2*Nc) + 
    2*ep^2*Nc*G[1, 1, z]*zeta[2] - (ep^2*G[1, 1, zb]*zeta[2])/(2*Nc) + 
    6*ep^2*Nc*G[1, 1, zb]*zeta[2] + 4*ep^2*Nc*G[zb, 1, z]*zeta[2] - 
    ep*Nc*Log[s1/mu2]*zeta[2] + ep^2*Nc*G[0, z]*Log[s1/mu2]*zeta[2] + 
    ep^2*Nc*G[0, zb]*Log[s1/mu2]*zeta[2] - ep*Nc*Log[s2/mu2]*zeta[2] + 
    ep^2*Nc*G[1, z]*Log[s2/mu2]*zeta[2] + ep^2*Nc*G[1, zb]*Log[s2/mu2]*
     zeta[2] + (ep*Log[(s1*s2)/(mu2*s)]*zeta[2])/Nc + 
    (3*ep^2*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) - 
    (15*ep*Nc*Log[(s1*s2)/(mu2*s)]*zeta[2])/2 + 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]*zeta[2])/3 + 
    2*ep^2*L*Nc*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]*zeta[2])/3 + 
    (ci*ep^2*Nc*Pi*Log[(s1*s2)/(mu2*s)]*zeta[2])/4 - 
    (ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    5*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2] + 
    ep^2*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)]*zeta[2] + 
    ep^2*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*Log[(s1*s2)/(mu2*s)]^2*zeta[2])/(2*Nc) + 
    (11*ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2*zeta[2])/4 + 
    (28900*ep^2*Nf)/(27*(-1 + z + zb)^2*(-340 + 18*zeta[2])) - 
    (57800*ep^2*Nf*zb)/(27*(-1 + z + zb)^2*(-340 + 18*zeta[2])) - 
    (340*ep^2*Nf*zeta[2])/(3*(-1 + z + zb)^2*(-340 + 18*zeta[2])) + 
    (680*ep^2*Nf*zb*zeta[2])/(3*(-1 + z + zb)^2*(-340 + 18*zeta[2])) - 
    (10816*ep^2*Nc)/(27*(-1 + z + zb)^2*(-208 + 18*zeta[2])) + 
    (21632*ep^2*Nc*zb)/(27*(-1 + z + zb)^2*(-208 + 18*zeta[2])) + 
    (208*ep^2*Nc*zeta[2])/(3*(-1 + z + zb)^2*(-208 + 18*zeta[2])) - 
    (416*ep^2*Nc*zb*zeta[2])/(3*(-1 + z + zb)^2*(-208 + 18*zeta[2])) - 
    (14*ep*zeta[3])/(3*Nc) - (7*ep^2*zeta[3])/Nc + 11*ep*Nc*zeta[3] - 
    (14*ep^2*Nc*zeta[3])/9 - (28*ep^2*L*Nc*zeta[3])/3 + 
    (14*ep^2*Nf*zeta[3])/9 - (7*ci*ep^2*Nc*Pi*zeta[3])/6 + 
    (7*ep^2*G[0, z]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[0, z]*zeta[3] + 
    (7*ep^2*G[0, zb]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[0, zb]*zeta[3] + 
    (7*ep^2*G[1, z]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[1, z]*zeta[3] + 
    (7*ep^2*G[1, zb]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[1, zb]*zeta[3] - 
    (14*ep^2*Nc*Log[s1/mu2]*zeta[3])/3 - (14*ep^2*Nc*Log[s2/mu2]*zeta[3])/3 + 
    (14*ep^2*Log[(s1*s2)/(mu2*s)]*zeta[3])/(3*Nc) - 
    (5*ep^2*Nc*Log[(s1*s2)/(mu2*s)]*zeta[3])/3 - (47*ep^2*zeta[4])/(8*Nc) + 
    (109*ep^2*Nc*zeta[4])/16 + (15*ep^2*Nf*zeta[4])/
     (2*(-1 + z + zb)^2*(-340 + 18*zeta[2])) - (15*ep^2*Nf*zb*zeta[4])/
     ((-1 + z + zb)^2*(-340 + 18*zeta[2])) - (15*ep^2*Nc*zeta[4])/
     (2*(-1 + z + zb)^2*(-208 + 18*zeta[2])) + (15*ep^2*Nc*zb*zeta[4])/
     ((-1 + z + zb)^2*(-208 + 18*zeta[2])), 0, 0, 0}, 
 B["qQ"][1, "ppp", "eo"] -> {0, (ci*Nc*Pi)/(2*ep) + 
    ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
      Log[(s1*s2)/(mu2*s)]/2) + ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + 
      G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) + (G[1, z]*G[1, zb])/2 - 
      G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
      G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + G[1, 1, zb]/2 + 
      (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       (-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + zeta[2]/4) - 
      (7*zeta[3])/6), 0, (ci*Pi)/ep + ci*Pi*(G[0, z] + G[0, zb] - G[1, z] - 
      G[1, zb] - Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(G[0, zb]*G[1, z] + G[0, z]*(-G[0, zb] - G[1, zb]) + 
      G[1, z]*G[1, zb] - G[0, 0, z] - G[0, 0, zb] - G[0, 1, z] + 
      G[0, 1, zb] + G[1, 0, z] - G[1, 0, zb] + G[1, 1, z] + G[1, 1, zb] + 
      (-G[0, z] - G[0, zb] + G[1, z] + G[1, zb])*Log[(s1*s2)/(mu2*s)] + 
      Log[(s1*s2)/(mu2*s)]^2/2 - zeta[2]/2) + 
    ci*ep^2*Pi*(2*G[zb, z]*G[0, 1, zb] - 2*G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z] + G[0, 0, 0, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] - 
      G[0, 1, 0, z] - G[0, 1, 0, zb] + G[0, 1, 1, z] - G[0, 1, 1, zb] - 
      G[1, 0, 0, z] + G[1, 0, 0, zb] + G[1, 0, 1, z] - G[1, 0, 1, zb] - 
      G[1, 1, 0, z] + G[1, 1, 0, zb] - G[1, 1, 1, z] - G[1, 1, 1, zb] - 
      2*G[zb, 0, 1, z] + 2*G[zb, 1, 0, z] + 
      (G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/6 + 
      G[0, z]*(G[0, 0, zb] - G[0, 1, zb] + G[1, 0, zb] + G[1, 1, zb] - 
        zeta[2]/2) + G[0, zb]*(G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - 
        G[1, 1, z] + 2*G[zb, 1, z] - zeta[2]/2) + 
      G[1, z]*(-G[0, 0, zb] - G[0, 1, zb] + G[1, 0, zb] - G[1, 1, zb] + 
        zeta[2]/2) + Log[(s1*s2)/(mu2*s)]*(-(G[0, zb]*G[1, z]) - 
        G[1, z]*G[1, zb] + G[0, z]*(G[0, zb] + G[1, zb]) + G[0, 0, z] + 
        G[0, 0, zb] + G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] + G[1, 0, zb] - 
        G[1, 1, z] - G[1, 1, zb] + zeta[2]/2) + 
      G[1, zb]*(G[0, 0, z] + G[0, 1, z] + G[1, 0, z] - G[1, 1, z] - 
        2*G[zb, 0, z] + zeta[2]/2) - (7*zeta[3])/3)}, 
 B["qQ"][1, "ppp", "oe"] -> {0, -(ci*Nc*Pi)/(2*ep) + 
    ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 + 
      Log[(s1*s2)/(mu2*s)]/2) + ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + 
      G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) + (G[1, z]*G[1, zb])/2 - 
      G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - G[0, 1, zb]/2 - 
      G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + G[1, 1, zb]/2 + 
      (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2/4 + zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       ((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 + G[1, 1, z]/2 - G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
      (7*zeta[3])/6), -((ci*Pi)/ep) + ci*Pi*(G[0, z] + G[0, zb] - G[1, z] - 
      G[1, zb] + Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-(G[0, zb]*G[1, z]) + G[1, z]*G[1, zb] + 
      G[0, z]*(-G[0, zb] + G[1, zb]) - G[0, 0, z] - G[0, 0, zb] + 
      G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] + G[1, 0, zb] + G[1, 1, z] + 
      G[1, 1, zb] + (-G[0, z] - G[0, zb] + G[1, z] + G[1, zb])*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2/2 + zeta[2]/2) + 
    ci*ep^2*Pi*(-2*G[zb, z]*G[0, 1, zb] + 2*G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z] + G[0, 0, 0, zb] - G[0, 0, 1, z] - G[0, 0, 1, zb] + 
      G[0, 1, 0, z] + G[0, 1, 0, zb] - G[0, 1, 1, z] + G[0, 1, 1, zb] + 
      G[1, 0, 0, z] - G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 0, 1, zb] + 
      G[1, 1, 0, z] - G[1, 1, 0, zb] - G[1, 1, 1, z] - G[1, 1, 1, zb] + 
      2*G[zb, 0, 1, z] - 2*G[zb, 1, 0, z] + 
      (G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/6 + 
      G[0, z]*(G[0, 0, zb] + G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] - 
        zeta[2]/2) + Log[(s1*s2)/(mu2*s)]*(G[0, zb]*G[1, z] + 
        G[0, z]*(G[0, zb] - G[1, zb]) - G[1, z]*G[1, zb] + G[0, 0, z] + 
        G[0, 0, zb] - G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] - G[1, 0, zb] - 
        G[1, 1, z] - G[1, 1, zb] - zeta[2]/2) + 
      G[0, zb]*(G[0, 0, z] + G[0, 1, z] + G[1, 0, z] + G[1, 1, z] - 
        2*G[zb, 1, z] - zeta[2]/2) + G[1, z]*(G[0, 0, zb] + G[0, 1, zb] - 
        G[1, 0, zb] - G[1, 1, zb] + zeta[2]/2) + 
      G[1, zb]*(-G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - G[1, 1, z] + 
        2*G[zb, 0, z] + zeta[2]/2) + (7*zeta[3])/3), 0}, 
 B["qQ"][1, "ppp", "ee"] -> {(ci*(-2/Nc + Nc/2)*Pi)/ep + 
    ci*Pi*(Nc*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
        Log[(s1*s2)/(mu2*s)]/2) + (2*G[0, z] + 2*G[0, zb] + 2*G[1, z] + 
        2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)])/Nc) + 
    ci*ep*Pi*(Nc*(-(G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 + G[1, zb]/2) + 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
        G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
        G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
         Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
      (2*G[0, zb]*G[1, z] + G[0, z]*(-2*G[0, zb] - 2*G[1, zb]) - 
        2*G[1, z]*G[1, zb] - 2*G[0, 0, z] - 2*G[0, 0, zb] - 2*G[0, 1, z] + 
        2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] - 2*G[1, 1, z] - 
        2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 2*G[1, zb])*
         Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + zeta[2])/Nc) + 
    ci*ep^2*Pi*(Nc*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] - 
        G[0, 0, 0, z]/2 - G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
        G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
        G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
        G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
        G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
        G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
        (-G[0, z]/4 - G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
         Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
        G[0, z]*(-G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
          G[1, 1, zb]/2 + zeta[2]/4) + G[1, z]*(G[0, 0, zb]/2 + 
          G[0, 1, zb]/2 - G[1, 0, zb]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
        Log[(s1*s2)/(mu2*s)]*((G[0, zb]*G[1, z])/2 + 
          G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) - (G[1, z]*G[1, zb])/2 - 
          G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
          G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 + 
          zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
          G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) + 
        G[0, zb]*(-G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 + 
          G[1, 1, z]/2 - G[zb, 1, z] + zeta[2]/4) - (7*zeta[3])/6) + 
      (4*G[zb, z]*G[0, 1, zb] - 4*G[zb, z]*G[1, 0, zb] + 2*G[0, 0, 0, z] + 
        2*G[0, 0, 0, zb] + 2*G[0, 0, 1, z] + 2*G[0, 0, 1, zb] - 
        2*G[0, 1, 0, z] - 2*G[0, 1, 0, zb] + 2*G[0, 1, 1, z] - 
        2*G[0, 1, 1, zb] - 2*G[1, 0, 0, z] + 2*G[1, 0, 0, zb] + 
        2*G[1, 0, 1, z] - 2*G[1, 0, 1, zb] - 2*G[1, 1, 0, z] + 
        2*G[1, 1, 0, zb] + 2*G[1, 1, 1, z] + 2*G[1, 1, 1, zb] - 
        4*G[zb, 0, 1, z] + 4*G[zb, 1, 0, z] + (G[0, z] + G[0, zb] + G[1, z] + 
          G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/3 + 
        G[1, z]*(-2*G[0, 0, zb] - 2*G[0, 1, zb] + 2*G[1, 0, zb] + 
          2*G[1, 1, zb] - zeta[2]) + G[0, z]*(2*G[0, 0, zb] - 2*G[0, 1, zb] + 
          2*G[1, 0, zb] + 2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
         (-2*G[0, zb]*G[1, z] + 2*G[1, z]*G[1, zb] + 
          G[0, z]*(2*G[0, zb] + 2*G[1, zb]) + 2*G[0, 0, z] + 2*G[0, 0, zb] + 
          2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] + 
          2*G[1, 1, z] + 2*G[1, 1, zb] - zeta[2]) + 
        G[1, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 2*G[1, 0, z] + 2*G[1, 1, z] - 
          4*G[zb, 0, z] - zeta[2]) + G[0, zb]*(2*G[0, 0, z] - 2*G[0, 1, z] - 
          2*G[1, 0, z] - 2*G[1, 1, z] + 4*G[zb, 1, z] - zeta[2]) + 
        (14*zeta[3])/3)/Nc), 0, 0, 0}, B["qQ"][1, "mmm", "oo"] -> 
  {8/Nc + 2/(ep^2*Nc) + 3/(ep*Nc) + (16*ep)/Nc + (32*ep^2)/Nc + (13*Nc)/9 - 
    (3*Nc)/ep^2 - (29*Nc)/(6*ep) + (80*ep*Nc)/27 + (484*ep^2*Nc)/81 + 
    (4*L*Nc)/ep - (10*Nf)/9 + Nf/(3*ep) - (56*ep*Nf)/27 - (328*ep^2*Nf)/81 + 
    (ci*Nc*Pi)/(2*ep) + Nc/(3*z^2*(-1 + zb)) + (8*ep*Nc)/(9*z^2*(-1 + zb)) + 
    (52*ep^2*Nc)/(27*z^2*(-1 + zb)) - Nf/(3*z^2*(-1 + zb)) - 
    (11*ep*Nf)/(9*z^2*(-1 + zb)) - (85*ep^2*Nf)/(27*z^2*(-1 + zb)) - 
    Nc/(3*z*(-1 + zb)) - (8*ep*Nc)/(9*z*(-1 + zb)) - 
    (52*ep^2*Nc)/(27*z*(-1 + zb)) + Nf/(3*z*(-1 + zb)) + 
    (11*ep*Nf)/(9*z*(-1 + zb)) + (85*ep^2*Nf)/(27*z*(-1 + zb)) + 
    (2*Nc)/(3*(-1 + z + zb)^2) + (16*ep*Nc)/(9*(-1 + z + zb)^2) + 
    (52*ep^2*Nc)/(9*(-1 + z + zb)^2) - (2*Nf)/(3*(-1 + z + zb)^2) - 
    (22*ep*Nf)/(9*(-1 + z + zb)^2) - (85*ep^2*Nf)/(9*(-1 + z + zb)^2) - 
    (2*Nc)/(3*z*(-1 + z + zb)^2) - (16*ep*Nc)/(9*z*(-1 + z + zb)^2) - 
    (104*ep^2*Nc)/(27*z*(-1 + z + zb)^2) + (2*Nf)/(3*z*(-1 + z + zb)^2) + 
    (22*ep*Nf)/(9*z*(-1 + z + zb)^2) + (170*ep^2*Nf)/(27*z*(-1 + z + zb)^2) + 
    (2*Nc*zb)/(3*(-1 + z + zb)^2) + (16*ep*Nc*zb)/(9*(-1 + z + zb)^2) - 
    (2*Nf*zb)/(3*(-1 + z + zb)^2) - (22*ep*Nf*zb)/(9*(-1 + z + zb)^2) - 
    Nc/(3*(-1 + z + zb)) - (8*ep*Nc)/(9*(-1 + z + zb)) - 
    (52*ep^2*Nc)/(27*(-1 + z + zb)) + Nf/(3*(-1 + z + zb)) + 
    (11*ep*Nf)/(9*(-1 + z + zb)) + (85*ep^2*Nf)/(27*(-1 + z + zb)) - 
    Nc/(3*z^2*(-1 + z + zb)) - (8*ep*Nc)/(9*z^2*(-1 + z + zb)) - 
    (52*ep^2*Nc)/(27*z^2*(-1 + z + zb)) + Nf/(3*z^2*(-1 + z + zb)) + 
    (11*ep*Nf)/(9*z^2*(-1 + z + zb)) + (85*ep^2*Nf)/(27*z^2*(-1 + z + zb)) - 
    (3*G[0, z])/(2*Nc) - G[0, z]/(ep*Nc) - (4*ep*G[0, z])/Nc - 
    (8*ep^2*G[0, z])/Nc - (13*Nc*G[0, z])/6 - (40*ep*Nc*G[0, z])/9 - 
    (242*ep^2*Nc*G[0, z])/27 - 2*L*Nc*G[0, z] + (2*Nf*G[0, z])/3 + 
    (10*ep*Nf*G[0, z])/9 + (56*ep^2*Nf*G[0, z])/27 - (ci*Nc*Pi*G[0, z])/2 + 
    (2*Nc*zb^3*G[0, z])/(3*(-1 + z + zb)^3) + (16*ep*Nc*zb^3*G[0, z])/
     (9*(-1 + z + zb)^3) + (104*ep^2*Nc*zb^3*G[0, z])/(27*(-1 + z + zb)^3) - 
    (2*Nf*zb^3*G[0, z])/(3*(-1 + z + zb)^3) - (22*ep*Nf*zb^3*G[0, z])/
     (9*(-1 + z + zb)^3) - (170*ep^2*Nf*zb^3*G[0, z])/(27*(-1 + z + zb)^3) - 
    (ep*Nc*G[0, z])/(3*(-1 + z + zb)^2) - (8*ep^2*Nc*G[0, z])/
     (9*(-1 + z + zb)^2) + (ep*Nf*G[0, z])/(3*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*G[0, z])/(9*(-1 + z + zb)^2) - 
    (ep*Nc*G[0, z])/(3*(-1 + zb)*(-1 + z + zb)^2) - 
    (8*ep^2*Nc*G[0, z])/(9*(-1 + zb)*(-1 + z + zb)^2) + 
    (ep*Nf*G[0, z])/(3*(-1 + zb)*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*G[0, z])/(9*(-1 + zb)*(-1 + z + zb)^2) - 
    (ep*Nc*zb*G[0, z])/(3*(-1 + z + zb)^2) - (8*ep^2*Nc*zb*G[0, z])/
     (9*(-1 + z + zb)^2) + (ep*Nf*zb*G[0, z])/(3*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*zb*G[0, z])/(9*(-1 + z + zb)^2) - 
    (Nc*zb^2*G[0, z])/(-1 + z + zb)^2 - (8*ep*Nc*zb^2*G[0, z])/
     (3*(-1 + z + zb)^2) - (52*ep^2*Nc*zb^2*G[0, z])/(9*(-1 + z + zb)^2) + 
    (Nf*zb^2*G[0, z])/(-1 + z + zb)^2 + (11*ep*Nf*zb^2*G[0, z])/
     (3*(-1 + z + zb)^2) + (85*ep^2*Nf*zb^2*G[0, z])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*G[0, z])/(3*(-1 + z + zb)) + (8*ep^2*Nc*G[0, z])/
     (9*(-1 + z + zb)) - (ep*Nf*G[0, z])/(3*(-1 + z + zb)) - 
    (11*ep^2*Nf*G[0, z])/(9*(-1 + z + zb)) + (ep*Nc*G[0, z])/
     (3*(-1 + zb)*(-1 + z + zb)) + (8*ep^2*Nc*G[0, z])/
     (9*(-1 + zb)*(-1 + z + zb)) - (ep*Nf*G[0, z])/
     (3*(-1 + zb)*(-1 + z + zb)) - (11*ep^2*Nf*G[0, z])/
     (9*(-1 + zb)*(-1 + z + zb)) + (4*Nc*zb*G[0, z])/(-1 + z + zb) + 
    (25*ep*Nc*zb*G[0, z])/(3*(-1 + z + zb)) + (152*ep^2*Nc*zb*G[0, z])/
     (9*(-1 + z + zb)) - (Nf*zb*G[0, z])/(-1 + z + zb) - 
    (7*ep*Nf*zb*G[0, z])/(3*(-1 + z + zb)) - (47*ep^2*Nf*zb*G[0, z])/
     (9*(-1 + z + zb)) - (3*G[0, zb])/(2*Nc) - G[0, zb]/(ep*Nc) - 
    (4*ep*G[0, zb])/Nc - (8*ep^2*G[0, zb])/Nc - (13*Nc*G[0, zb])/6 - 
    (40*ep*Nc*G[0, zb])/9 - (242*ep^2*Nc*G[0, zb])/27 - 2*L*Nc*G[0, zb] + 
    (2*Nf*G[0, zb])/3 + (10*ep*Nf*G[0, zb])/9 + (56*ep^2*Nf*G[0, zb])/27 - 
    (ci*Nc*Pi*G[0, zb])/2 + (2*Nc*zb^3*G[0, zb])/(3*(-1 + z + zb)^3) + 
    (16*ep*Nc*zb^3*G[0, zb])/(9*(-1 + z + zb)^3) + 
    (104*ep^2*Nc*zb^3*G[0, zb])/(27*(-1 + z + zb)^3) - 
    (2*Nf*zb^3*G[0, zb])/(3*(-1 + z + zb)^3) - (22*ep*Nf*zb^3*G[0, zb])/
     (9*(-1 + z + zb)^3) - (170*ep^2*Nf*zb^3*G[0, zb])/(27*(-1 + z + zb)^3) - 
    (ep*Nc*G[0, zb])/(3*(-1 + z + zb)^2) - (8*ep^2*Nc*G[0, zb])/
     (9*(-1 + z + zb)^2) + (ep*Nf*G[0, zb])/(3*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*G[0, zb])/(9*(-1 + z + zb)^2) - 
    (ep*Nc*G[0, zb])/(3*(-1 + zb)*(-1 + z + zb)^2) - 
    (8*ep^2*Nc*G[0, zb])/(9*(-1 + zb)*(-1 + z + zb)^2) + 
    (ep*Nf*G[0, zb])/(3*(-1 + zb)*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*G[0, zb])/(9*(-1 + zb)*(-1 + z + zb)^2) - 
    (ep*Nc*zb*G[0, zb])/(3*(-1 + z + zb)^2) - (8*ep^2*Nc*zb*G[0, zb])/
     (9*(-1 + z + zb)^2) + (ep*Nf*zb*G[0, zb])/(3*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*zb*G[0, zb])/(9*(-1 + z + zb)^2) - 
    (Nc*zb^2*G[0, zb])/(-1 + z + zb)^2 - (8*ep*Nc*zb^2*G[0, zb])/
     (3*(-1 + z + zb)^2) - (52*ep^2*Nc*zb^2*G[0, zb])/(9*(-1 + z + zb)^2) + 
    (Nf*zb^2*G[0, zb])/(-1 + z + zb)^2 + (11*ep*Nf*zb^2*G[0, zb])/
     (3*(-1 + z + zb)^2) + (85*ep^2*Nf*zb^2*G[0, zb])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*G[0, zb])/(3*(-1 + z + zb)) + (8*ep^2*Nc*G[0, zb])/
     (9*(-1 + z + zb)) - (ep*Nf*G[0, zb])/(3*(-1 + z + zb)) - 
    (11*ep^2*Nf*G[0, zb])/(9*(-1 + z + zb)) + (ep*Nc*G[0, zb])/
     (3*(-1 + zb)*(-1 + z + zb)) + (8*ep^2*Nc*G[0, zb])/
     (9*(-1 + zb)*(-1 + z + zb)) - (ep*Nf*G[0, zb])/
     (3*(-1 + zb)*(-1 + z + zb)) - (11*ep^2*Nf*G[0, zb])/
     (9*(-1 + zb)*(-1 + z + zb)) + (4*Nc*zb*G[0, zb])/(-1 + z + zb) + 
    (25*ep*Nc*zb*G[0, zb])/(3*(-1 + z + zb)) + (152*ep^2*Nc*zb*G[0, zb])/
     (9*(-1 + z + zb)) - (Nf*zb*G[0, zb])/(-1 + z + zb) - 
    (7*ep*Nf*zb*G[0, zb])/(3*(-1 + z + zb)) - (47*ep^2*Nf*zb*G[0, zb])/
     (9*(-1 + z + zb)) + (G[0, z]*G[0, zb])/Nc + (3*ep*G[0, z]*G[0, zb])/
     (2*Nc) + (4*ep^2*G[0, z]*G[0, zb])/Nc + (13*ep*Nc*G[0, z]*G[0, zb])/6 + 
    (40*ep^2*Nc*G[0, z]*G[0, zb])/9 + 2*ep*L*Nc*G[0, z]*G[0, zb] - 
    (2*ep*Nf*G[0, z]*G[0, zb])/3 - (10*ep^2*Nf*G[0, z]*G[0, zb])/9 + 
    (ci*ep*Nc*Pi*G[0, z]*G[0, zb])/2 - (2*ep*Nc*zb^3*G[0, z]*G[0, zb])/
     (3*(-1 + z + zb)^3) - (16*ep^2*Nc*zb^3*G[0, z]*G[0, zb])/
     (9*(-1 + z + zb)^3) + (2*ep*Nf*zb^3*G[0, z]*G[0, zb])/
     (3*(-1 + z + zb)^3) + (22*ep^2*Nf*zb^3*G[0, z]*G[0, zb])/
     (9*(-1 + z + zb)^3) + (ep^2*Nc*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) + 
    (ep^2*Nc*G[0, z]*G[0, zb])/(3*(-1 + zb)*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, z]*G[0, zb])/(3*(-1 + zb)*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[0, z]*G[0, zb])/(-1 + z + zb)^2 + 
    (8*ep^2*Nc*zb^2*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*zb^2*G[0, z]*G[0, zb])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[0, z]*G[0, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[0, z]*G[0, zb])/(3*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, z]*G[0, zb])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, z]*G[0, zb])/(3*(-1 + zb)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, z]*G[0, zb])/(3*(-1 + zb)*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[0, z]*G[0, zb])/(-1 + z + zb) - 
    (25*ep^2*Nc*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)) + 
    (ep*Nf*zb*G[0, z]*G[0, zb])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[0, z]*G[0, zb])/(3*(-1 + z + zb)) - (3*G[1, z])/(2*Nc) - 
    G[1, z]/(ep*Nc) - (4*ep*G[1, z])/Nc - (8*ep^2*G[1, z])/Nc + 
    (3*Nc*G[1, z])/2 + 3*ep*Nc*G[1, z] + 6*ep^2*Nc*G[1, z] - 2*L*Nc*G[1, z] - 
    (ci*Nc*Pi*G[1, z])/2 - (2*Nc*zb^3*G[1, z])/(3*(-1 + z + zb)^3) - 
    (16*ep*Nc*zb^3*G[1, z])/(9*(-1 + z + zb)^3) - (104*ep^2*Nc*zb^3*G[1, z])/
     (27*(-1 + z + zb)^3) + (2*Nf*zb^3*G[1, z])/(3*(-1 + z + zb)^3) + 
    (22*ep*Nf*zb^3*G[1, z])/(9*(-1 + z + zb)^3) + (170*ep^2*Nf*zb^3*G[1, z])/
     (27*(-1 + z + zb)^3) - (ep*Nc*G[1, z])/(3*(-1 + z + zb)^2) - 
    (8*ep^2*Nc*G[1, z])/(9*(-1 + z + zb)^2) + (ep*Nf*G[1, z])/
     (3*(-1 + z + zb)^2) + (11*ep^2*Nf*G[1, z])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*G[1, z])/(3*z*(-1 + z + zb)^2) + (8*ep^2*Nc*G[1, z])/
     (9*z*(-1 + z + zb)^2) - (ep*Nf*G[1, z])/(3*z*(-1 + z + zb)^2) - 
    (11*ep^2*Nf*G[1, z])/(9*z*(-1 + z + zb)^2) - 
    (ep*Nc*zb*G[1, z])/(3*(-1 + z + zb)^2) - (8*ep^2*Nc*zb*G[1, z])/
     (9*(-1 + z + zb)^2) + (ep*Nf*zb*G[1, z])/(3*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*zb*G[1, z])/(9*(-1 + z + zb)^2) + 
    (Nc*zb^2*G[1, z])/(-1 + z + zb)^2 + (8*ep*Nc*zb^2*G[1, z])/
     (3*(-1 + z + zb)^2) + (52*ep^2*Nc*zb^2*G[1, z])/(9*(-1 + z + zb)^2) - 
    (Nf*zb^2*G[1, z])/(-1 + z + zb)^2 - (11*ep*Nf*zb^2*G[1, z])/
     (3*(-1 + z + zb)^2) - (85*ep^2*Nf*zb^2*G[1, z])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*G[1, z])/(3*z*(-1 + z + zb)) + (8*ep^2*Nc*G[1, z])/
     (9*z*(-1 + z + zb)) - (ep*Nf*G[1, z])/(3*z*(-1 + z + zb)) - 
    (11*ep^2*Nf*G[1, z])/(9*z*(-1 + z + zb)) - (4*Nc*zb*G[1, z])/
     (-1 + z + zb) - (25*ep*Nc*zb*G[1, z])/(3*(-1 + z + zb)) - 
    (152*ep^2*Nc*zb*G[1, z])/(9*(-1 + z + zb)) + 
    (Nf*zb*G[1, z])/(-1 + z + zb) + (7*ep*Nf*zb*G[1, z])/(3*(-1 + z + zb)) + 
    (47*ep^2*Nf*zb*G[1, z])/(9*(-1 + z + zb)) + Nc*G[0, zb]*G[1, z] + 
    (ci*ep*Nc*Pi*G[0, zb]*G[1, z])/2 - (3*G[1, zb])/(2*Nc) - 
    G[1, zb]/(ep*Nc) - (4*ep*G[1, zb])/Nc - (8*ep^2*G[1, zb])/Nc + 
    (3*Nc*G[1, zb])/2 + 3*ep*Nc*G[1, zb] + 6*ep^2*Nc*G[1, zb] - 
    2*L*Nc*G[1, zb] - (ci*Nc*Pi*G[1, zb])/2 - (2*Nc*zb^3*G[1, zb])/
     (3*(-1 + z + zb)^3) - (16*ep*Nc*zb^3*G[1, zb])/(9*(-1 + z + zb)^3) - 
    (104*ep^2*Nc*zb^3*G[1, zb])/(27*(-1 + z + zb)^3) + 
    (2*Nf*zb^3*G[1, zb])/(3*(-1 + z + zb)^3) + (22*ep*Nf*zb^3*G[1, zb])/
     (9*(-1 + z + zb)^3) + (170*ep^2*Nf*zb^3*G[1, zb])/(27*(-1 + z + zb)^3) - 
    (ep*Nc*G[1, zb])/(3*(-1 + z + zb)^2) - (8*ep^2*Nc*G[1, zb])/
     (9*(-1 + z + zb)^2) + (ep*Nf*G[1, zb])/(3*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*G[1, zb])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*G[1, zb])/(3*z*(-1 + z + zb)^2) + (8*ep^2*Nc*G[1, zb])/
     (9*z*(-1 + z + zb)^2) - (ep*Nf*G[1, zb])/(3*z*(-1 + z + zb)^2) - 
    (11*ep^2*Nf*G[1, zb])/(9*z*(-1 + z + zb)^2) - 
    (ep*Nc*zb*G[1, zb])/(3*(-1 + z + zb)^2) - (8*ep^2*Nc*zb*G[1, zb])/
     (9*(-1 + z + zb)^2) + (ep*Nf*zb*G[1, zb])/(3*(-1 + z + zb)^2) + 
    (11*ep^2*Nf*zb*G[1, zb])/(9*(-1 + z + zb)^2) + 
    (Nc*zb^2*G[1, zb])/(-1 + z + zb)^2 + (8*ep*Nc*zb^2*G[1, zb])/
     (3*(-1 + z + zb)^2) + (52*ep^2*Nc*zb^2*G[1, zb])/(9*(-1 + z + zb)^2) - 
    (Nf*zb^2*G[1, zb])/(-1 + z + zb)^2 - (11*ep*Nf*zb^2*G[1, zb])/
     (3*(-1 + z + zb)^2) - (85*ep^2*Nf*zb^2*G[1, zb])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*G[1, zb])/(3*z*(-1 + z + zb)) + (8*ep^2*Nc*G[1, zb])/
     (9*z*(-1 + z + zb)) - (ep*Nf*G[1, zb])/(3*z*(-1 + z + zb)) - 
    (11*ep^2*Nf*G[1, zb])/(9*z*(-1 + z + zb)) - (4*Nc*zb*G[1, zb])/
     (-1 + z + zb) - (25*ep*Nc*zb*G[1, zb])/(3*(-1 + z + zb)) - 
    (152*ep^2*Nc*zb*G[1, zb])/(9*(-1 + z + zb)) + 
    (Nf*zb*G[1, zb])/(-1 + z + zb) + (7*ep*Nf*zb*G[1, zb])/
     (3*(-1 + z + zb)) + (47*ep^2*Nf*zb*G[1, zb])/(9*(-1 + z + zb)) + 
    Nc*G[0, z]*G[1, zb] - (ci*ep*Nc*Pi*G[0, z]*G[1, zb])/2 + 
    (G[1, z]*G[1, zb])/Nc + (3*ep*G[1, z]*G[1, zb])/(2*Nc) + 
    (4*ep^2*G[1, z]*G[1, zb])/Nc - (3*ep*Nc*G[1, z]*G[1, zb])/2 - 
    3*ep^2*Nc*G[1, z]*G[1, zb] + 2*ep*L*Nc*G[1, z]*G[1, zb] + 
    (ci*ep*Nc*Pi*G[1, z]*G[1, zb])/2 + (2*ep*Nc*zb^3*G[1, z]*G[1, zb])/
     (3*(-1 + z + zb)^3) + (16*ep^2*Nc*zb^3*G[1, z]*G[1, zb])/
     (9*(-1 + z + zb)^3) - (2*ep*Nf*zb^3*G[1, z]*G[1, zb])/
     (3*(-1 + z + zb)^3) - (22*ep^2*Nf*zb^3*G[1, z]*G[1, zb])/
     (9*(-1 + z + zb)^3) + (ep^2*Nc*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, z]*G[1, zb])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, z]*G[1, zb])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (ep*Nc*zb^2*G[1, z]*G[1, zb])/(-1 + z + zb)^2 - 
    (8*ep^2*Nc*zb^2*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) + 
    (ep*Nf*zb^2*G[1, z]*G[1, zb])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[1, z]*G[1, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, z]*G[1, zb])/(3*z*(-1 + z + zb)) + 
    (ep^2*Nf*G[1, z]*G[1, zb])/(3*z*(-1 + z + zb)) + 
    (4*ep*Nc*zb*G[1, z]*G[1, zb])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[1, z]*G[1, zb])/(-1 + z + zb) - 
    (7*ep^2*Nf*zb*G[1, z]*G[1, zb])/(3*(-1 + z + zb)) + G[0, 0, z]/Nc + 
    (3*ep*G[0, 0, z])/(2*Nc) + (4*ep^2*G[0, 0, z])/Nc + 
    (13*ep*Nc*G[0, 0, z])/6 + (40*ep^2*Nc*G[0, 0, z])/9 + 
    2*ep*L*Nc*G[0, 0, z] - (2*ep*Nf*G[0, 0, z])/3 - 
    (10*ep^2*Nf*G[0, 0, z])/9 + (ci*ep*Nc*Pi*G[0, 0, z])/2 - 
    (2*ep*Nc*zb^3*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[0, 0, z])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[0, 0, z])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[0, 0, z])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, 0, z])/(3*(-1 + z + zb)^2) - (ep^2*Nf*G[0, 0, z])/
     (3*(-1 + z + zb)^2) + (ep^2*Nc*G[0, 0, z])/
     (3*(-1 + zb)*(-1 + z + zb)^2) - (ep^2*Nf*G[0, 0, z])/
     (3*(-1 + zb)*(-1 + z + zb)^2) + (ep^2*Nc*zb*G[0, 0, z])/
     (3*(-1 + z + zb)^2) - (ep^2*Nf*zb*G[0, 0, z])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[0, 0, z])/(-1 + z + zb)^2 + (8*ep^2*Nc*zb^2*G[0, 0, z])/
     (3*(-1 + z + zb)^2) - (ep*Nf*zb^2*G[0, 0, z])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[0, 0, z])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[0, 0, z])/(3*(-1 + z + zb)) + (ep^2*Nf*G[0, 0, z])/
     (3*(-1 + z + zb)) - (ep^2*Nc*G[0, 0, z])/(3*(-1 + zb)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, 0, z])/(3*(-1 + zb)*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[0, 0, z])/(-1 + z + zb) - (25*ep^2*Nc*zb*G[0, 0, z])/
     (3*(-1 + z + zb)) + (ep*Nf*zb*G[0, 0, z])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[0, 0, z])/(3*(-1 + z + zb)) - (ep*G[0, zb]*G[0, 0, z])/
     Nc - (3*ep^2*G[0, zb]*G[0, 0, z])/(2*Nc) - 
    (13*ep^2*Nc*G[0, zb]*G[0, 0, z])/6 - 2*ep^2*L*Nc*G[0, zb]*G[0, 0, z] + 
    (2*ep^2*Nf*G[0, zb]*G[0, 0, z])/3 - (ci*ep^2*Nc*Pi*G[0, zb]*G[0, 0, z])/
     2 + (2*ep^2*Nc*zb^3*G[0, zb]*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[0, zb]*G[0, 0, z])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[0, zb]*G[0, 0, z])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, zb]*G[0, 0, z])/(-1 + z + zb) - 
    ep*Nc*G[1, zb]*G[0, 0, z] + (ci*ep^2*Nc*Pi*G[1, zb]*G[0, 0, z])/2 + 
    G[0, 0, zb]/Nc + (3*ep*G[0, 0, zb])/(2*Nc) + (4*ep^2*G[0, 0, zb])/Nc + 
    (13*ep*Nc*G[0, 0, zb])/6 + (40*ep^2*Nc*G[0, 0, zb])/9 + 
    2*ep*L*Nc*G[0, 0, zb] - (2*ep*Nf*G[0, 0, zb])/3 - 
    (10*ep^2*Nf*G[0, 0, zb])/9 + (ci*ep*Nc*Pi*G[0, 0, zb])/2 - 
    (2*ep*Nc*zb^3*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[0, 0, zb])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[0, 0, zb])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[0, 0, zb])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, 0, zb])/(3*(-1 + z + zb)^2) - (ep^2*Nf*G[0, 0, zb])/
     (3*(-1 + z + zb)^2) + (ep^2*Nc*G[0, 0, zb])/
     (3*(-1 + zb)*(-1 + z + zb)^2) - (ep^2*Nf*G[0, 0, zb])/
     (3*(-1 + zb)*(-1 + z + zb)^2) + (ep^2*Nc*zb*G[0, 0, zb])/
     (3*(-1 + z + zb)^2) - (ep^2*Nf*zb*G[0, 0, zb])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[0, 0, zb])/(-1 + z + zb)^2 + (8*ep^2*Nc*zb^2*G[0, 0, zb])/
     (3*(-1 + z + zb)^2) - (ep*Nf*zb^2*G[0, 0, zb])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[0, 0, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[0, 0, zb])/(3*(-1 + z + zb)) + (ep^2*Nf*G[0, 0, zb])/
     (3*(-1 + z + zb)) - (ep^2*Nc*G[0, 0, zb])/(3*(-1 + zb)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, 0, zb])/(3*(-1 + zb)*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[0, 0, zb])/(-1 + z + zb) - (25*ep^2*Nc*zb*G[0, 0, zb])/
     (3*(-1 + z + zb)) + (ep*Nf*zb*G[0, 0, zb])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[0, 0, zb])/(3*(-1 + z + zb)) - 
    (ep*G[0, z]*G[0, 0, zb])/Nc - (3*ep^2*G[0, z]*G[0, 0, zb])/(2*Nc) - 
    (13*ep^2*Nc*G[0, z]*G[0, 0, zb])/6 - 2*ep^2*L*Nc*G[0, z]*G[0, 0, zb] + 
    (2*ep^2*Nf*G[0, z]*G[0, 0, zb])/3 - (ci*ep^2*Nc*Pi*G[0, z]*G[0, 0, zb])/
     2 + (2*ep^2*Nc*zb^3*G[0, z]*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[0, z]*G[0, 0, zb])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[0, z]*G[0, 0, zb])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*zb*G[0, z]*G[0, 0, zb])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, z]*G[0, 0, zb])/(-1 + z + zb) - 
    ep*Nc*G[1, z]*G[0, 0, zb] - (ci*ep^2*Nc*Pi*G[1, z]*G[0, 0, zb])/2 + 
    (ep^2*G[0, 0, z]*G[0, 0, zb])/Nc + Nc*G[0, 1, z] - 
    (ci*ep*Nc*Pi*G[0, 1, z])/2 - ep*Nc*G[0, zb]*G[0, 1, z] - 
    (ci*ep^2*Nc*Pi*G[0, zb]*G[0, 1, z])/2 - ep*Nc*G[1, zb]*G[0, 1, z] + 
    (ci*ep^2*Nc*Pi*G[1, zb]*G[0, 1, z])/2 + ep^2*Nc*G[0, 0, zb]*G[0, 1, z] + 
    Nc*G[0, 1, zb] + (ci*ep*Nc*Pi*G[0, 1, zb])/2 - 
    ep*Nc*G[0, z]*G[0, 1, zb] - (ci*ep^2*Nc*Pi*G[0, z]*G[0, 1, zb])/2 + 
    ep*Nc*G[1, z]*G[0, 1, zb] - (ci*ep^2*Nc*Pi*G[1, z]*G[0, 1, zb])/2 + 
    ci*ep^2*Nc*Pi*G[zb, z]*G[0, 1, zb] + ep^2*Nc*G[0, 0, z]*G[0, 1, zb] - 
    ep^2*Nc*G[0, 1, z]*G[0, 1, zb] + Nc*G[1, 0, z] + 
    (ci*ep*Nc*Pi*G[1, 0, z])/2 - ep*Nc*G[0, zb]*G[1, 0, z] - 
    (ci*ep^2*Nc*Pi*G[0, zb]*G[1, 0, z])/2 + ep*Nc*G[1, zb]*G[1, 0, z] + 
    (ci*ep^2*Nc*Pi*G[1, zb]*G[1, 0, z])/2 + ep^2*Nc*G[0, 0, zb]*G[1, 0, z] - 
    ep^2*Nc*G[0, 1, zb]*G[1, 0, z] + Nc*G[1, 0, zb] - 
    (ci*ep*Nc*Pi*G[1, 0, zb])/2 - ep*Nc*G[0, z]*G[1, 0, zb] + 
    (ci*ep^2*Nc*Pi*G[0, z]*G[1, 0, zb])/2 + ep*Nc*G[1, z]*G[1, 0, zb] + 
    (ci*ep^2*Nc*Pi*G[1, z]*G[1, 0, zb])/2 - ci*ep^2*Nc*Pi*G[zb, z]*
     G[1, 0, zb] + ep^2*Nc*G[0, 0, z]*G[1, 0, zb] - 
    ep^2*Nc*G[0, 1, z]*G[1, 0, zb] - ep^2*Nc*G[1, 0, z]*G[1, 0, zb] + 
    G[1, 1, z]/Nc + (3*ep*G[1, 1, z])/(2*Nc) + (4*ep^2*G[1, 1, z])/Nc - 
    (3*ep*Nc*G[1, 1, z])/2 - 3*ep^2*Nc*G[1, 1, z] + 2*ep*L*Nc*G[1, 1, z] + 
    (ci*ep*Nc*Pi*G[1, 1, z])/2 + (2*ep*Nc*zb^3*G[1, 1, z])/
     (3*(-1 + z + zb)^3) + (16*ep^2*Nc*zb^3*G[1, 1, z])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[1, 1, z])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[1, 1, z])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[1, 1, z])/(3*(-1 + z + zb)^2) - (ep^2*Nf*G[1, 1, z])/
     (3*(-1 + z + zb)^2) - (ep^2*Nc*G[1, 1, z])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, 1, z])/(3*z*(-1 + z + zb)^2) + (ep^2*Nc*zb*G[1, 1, z])/
     (3*(-1 + z + zb)^2) - (ep^2*Nf*zb*G[1, 1, z])/(3*(-1 + z + zb)^2) - 
    (ep*Nc*zb^2*G[1, 1, z])/(-1 + z + zb)^2 - (8*ep^2*Nc*zb^2*G[1, 1, z])/
     (3*(-1 + z + zb)^2) + (ep*Nf*zb^2*G[1, 1, z])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[1, 1, z])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, 1, z])/(3*z*(-1 + z + zb)) + (ep^2*Nf*G[1, 1, z])/
     (3*z*(-1 + z + zb)) + (4*ep*Nc*zb*G[1, 1, z])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[1, 1, z])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[1, 1, z])/(-1 + z + zb) - (7*ep^2*Nf*zb*G[1, 1, z])/
     (3*(-1 + z + zb)) - ep*Nc*G[0, zb]*G[1, 1, z] - 
    (ci*ep^2*Nc*Pi*G[0, zb]*G[1, 1, z])/2 - (ep*G[1, zb]*G[1, 1, z])/Nc - 
    (3*ep^2*G[1, zb]*G[1, 1, z])/(2*Nc) + (3*ep^2*Nc*G[1, zb]*G[1, 1, z])/2 - 
    2*ep^2*L*Nc*G[1, zb]*G[1, 1, z] - (ci*ep^2*Nc*Pi*G[1, zb]*G[1, 1, z])/2 - 
    (2*ep^2*Nc*zb^3*G[1, zb]*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[1, zb]*G[1, 1, z])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[1, zb]*G[1, 1, z])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, zb]*G[1, 1, z])/(-1 + z + zb) + 
    ep^2*Nc*G[0, 0, zb]*G[1, 1, z] - ep^2*Nc*G[0, 1, zb]*G[1, 1, z] - 
    ep^2*Nc*G[1, 0, zb]*G[1, 1, z] + G[1, 1, zb]/Nc + 
    (3*ep*G[1, 1, zb])/(2*Nc) + (4*ep^2*G[1, 1, zb])/Nc - 
    (3*ep*Nc*G[1, 1, zb])/2 - 3*ep^2*Nc*G[1, 1, zb] + 2*ep*L*Nc*G[1, 1, zb] + 
    (ci*ep*Nc*Pi*G[1, 1, zb])/2 + (2*ep*Nc*zb^3*G[1, 1, zb])/
     (3*(-1 + z + zb)^3) + (16*ep^2*Nc*zb^3*G[1, 1, zb])/
     (9*(-1 + z + zb)^3) - (2*ep*Nf*zb^3*G[1, 1, zb])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[1, 1, zb])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[1, 1, zb])/(3*(-1 + z + zb)^2) - (ep^2*Nf*G[1, 1, zb])/
     (3*(-1 + z + zb)^2) - (ep^2*Nc*G[1, 1, zb])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, 1, zb])/(3*z*(-1 + z + zb)^2) + (ep^2*Nc*zb*G[1, 1, zb])/
     (3*(-1 + z + zb)^2) - (ep^2*Nf*zb*G[1, 1, zb])/(3*(-1 + z + zb)^2) - 
    (ep*Nc*zb^2*G[1, 1, zb])/(-1 + z + zb)^2 - (8*ep^2*Nc*zb^2*G[1, 1, zb])/
     (3*(-1 + z + zb)^2) + (ep*Nf*zb^2*G[1, 1, zb])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[1, 1, zb])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, 1, zb])/(3*z*(-1 + z + zb)) + (ep^2*Nf*G[1, 1, zb])/
     (3*z*(-1 + z + zb)) + (4*ep*Nc*zb*G[1, 1, zb])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[1, 1, zb])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[1, 1, zb])/(-1 + z + zb) - (7*ep^2*Nf*zb*G[1, 1, zb])/
     (3*(-1 + z + zb)) - ep*Nc*G[0, z]*G[1, 1, zb] + 
    (ci*ep^2*Nc*Pi*G[0, z]*G[1, 1, zb])/2 - (ep*G[1, z]*G[1, 1, zb])/Nc - 
    (3*ep^2*G[1, z]*G[1, 1, zb])/(2*Nc) - 2*ep*Nc*G[1, z]*G[1, 1, zb] + 
    (3*ep^2*Nc*G[1, z]*G[1, 1, zb])/2 - 2*ep^2*L*Nc*G[1, z]*G[1, 1, zb] - 
    (ci*ep^2*Nc*Pi*G[1, z]*G[1, 1, zb])/2 - 
    (2*ep^2*Nc*zb^3*G[1, z]*G[1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[1, z]*G[1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[1, z]*G[1, 1, zb])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, z]*G[1, 1, zb])/(-1 + z + zb) + 
    ep^2*Nc*G[0, 0, z]*G[1, 1, zb] + 3*ep^2*Nc*G[0, 1, z]*G[1, 1, zb] + 
    ep^2*Nc*G[1, 0, z]*G[1, 1, zb] + (ep^2*G[1, 1, z]*G[1, 1, zb])/Nc + 
    2*ep^2*Nc*G[1, 1, z]*G[1, 1, zb] + 2*ep*Nc*G[0, zb]*G[1, 1 - zb, z] - 
    2*ep*Nc*G[1, zb]*G[1, 1 - zb, z] - 2*ep^2*Nc*G[0, 0, zb]*
     G[1, 1 - zb, z] + 2*ep^2*Nc*G[1, 1, zb]*G[1, 1 - zb, z] - 
    ci*ep^2*Nc*Pi*G[1, zb]*G[zb, 0, z] - 2*ep^2*Nc*G[1, 1, zb]*G[zb, 0, z] + 
    ci*ep^2*Nc*Pi*G[0, zb]*G[zb, 1, z] + 2*ep^2*Nc*G[0, 1, zb]*G[zb, 1, z] + 
    2*ep^2*Nc*G[1, 0, zb]*G[zb, 1, z] - 2*ep^2*Nc*G[1, 1, zb]*G[zb, 1, z] - 
    (ep*G[0, 0, 0, z])/Nc - (3*ep^2*G[0, 0, 0, z])/(2*Nc) - 
    (13*ep^2*Nc*G[0, 0, 0, z])/6 - 2*ep^2*L*Nc*G[0, 0, 0, z] + 
    (2*ep^2*Nf*G[0, 0, 0, z])/3 - (ci*ep^2*Nc*Pi*G[0, 0, 0, z])/2 + 
    (2*ep^2*Nc*zb^3*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[0, 0, 0, z])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, 0, 0, z])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[0, 0, 0, z])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*zb*G[0, 0, 0, z])/(-1 + z + zb) - (ep^2*Nf*zb*G[0, 0, 0, z])/
     (-1 + z + zb) + (ep^2*G[0, zb]*G[0, 0, 0, z])/Nc + 
    ep^2*Nc*G[1, zb]*G[0, 0, 0, z] - (ep*G[0, 0, 0, zb])/Nc - 
    (3*ep^2*G[0, 0, 0, zb])/(2*Nc) - (13*ep^2*Nc*G[0, 0, 0, zb])/6 - 
    2*ep^2*L*Nc*G[0, 0, 0, zb] + (2*ep^2*Nf*G[0, 0, 0, zb])/3 - 
    (ci*ep^2*Nc*Pi*G[0, 0, 0, zb])/2 + (2*ep^2*Nc*zb^3*G[0, 0, 0, zb])/
     (3*(-1 + z + zb)^3) - (2*ep^2*Nf*zb^3*G[0, 0, 0, zb])/
     (3*(-1 + z + zb)^3) - (ep^2*Nc*zb^2*G[0, 0, 0, zb])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[0, 0, 0, zb])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*zb*G[0, 0, 0, zb])/(-1 + z + zb) - (ep^2*Nf*zb*G[0, 0, 0, zb])/
     (-1 + z + zb) + (ep^2*G[0, z]*G[0, 0, 0, zb])/Nc + 
    ep^2*Nc*G[1, z]*G[0, 0, 0, zb] - ep*Nc*G[0, 0, 1, z] + 
    (ci*ep^2*Nc*Pi*G[0, 0, 1, z])/2 + ep^2*Nc*G[0, zb]*G[0, 0, 1, z] + 
    ep^2*Nc*G[1, zb]*G[0, 0, 1, z] - ep*Nc*G[0, 0, 1, zb] + 
    (ci*ep^2*Nc*Pi*G[0, 0, 1, zb])/2 + ep^2*Nc*G[0, z]*G[0, 0, 1, zb] - 
    ep^2*Nc*G[1, z]*G[0, 0, 1, zb] - ep*Nc*G[0, 1, 0, z] - 
    (ci*ep^2*Nc*Pi*G[0, 1, 0, z])/2 + ep^2*Nc*G[0, zb]*G[0, 1, 0, z] - 
    ep^2*Nc*G[1, zb]*G[0, 1, 0, z] - ep*Nc*G[0, 1, 0, zb] - 
    (ci*ep^2*Nc*Pi*G[0, 1, 0, zb])/2 + ep^2*Nc*G[0, z]*G[0, 1, 0, zb] - 
    ep^2*Nc*G[1, z]*G[0, 1, 0, zb] - ep*Nc*G[0, 1, 1, z] + 
    (ci*ep^2*Nc*Pi*G[0, 1, 1, z])/2 + ep^2*Nc*G[0, zb]*G[0, 1, 1, z] + 
    ep^2*Nc*G[1, zb]*G[0, 1, 1, z] + ep*Nc*G[0, 1, 1, zb] - 
    (ci*ep^2*Nc*Pi*G[0, 1, 1, zb])/2 - ep^2*Nc*G[0, z]*G[0, 1, 1, zb] - 
    ep^2*Nc*G[1, z]*G[0, 1, 1, zb] + 2*ep^2*Nc*G[zb, z]*G[0, 1, 1, zb] - 
    2*ep^2*Nc*G[0, zb]*G[0, 1, 1 - zb, z] + 2*ep^2*Nc*G[1, zb]*
     G[0, 1, 1 - zb, z] - ep*Nc*G[1, 0, 0, z] - (ci*ep^2*Nc*Pi*G[1, 0, 0, z])/
     2 + ep^2*Nc*G[0, zb]*G[1, 0, 0, z] - ep^2*Nc*G[1, zb]*G[1, 0, 0, z] - 
    ep*Nc*G[1, 0, 0, zb] + (ci*ep^2*Nc*Pi*G[1, 0, 0, zb])/2 + 
    ep^2*Nc*G[0, z]*G[1, 0, 0, zb] - ep^2*Nc*G[1, z]*G[1, 0, 0, zb] + 
    ep*Nc*G[1, 0, 1, z] + (ci*ep^2*Nc*Pi*G[1, 0, 1, z])/2 + 
    ep^2*Nc*G[0, zb]*G[1, 0, 1, z] - ep^2*Nc*G[1, zb]*G[1, 0, 1, z] - 
    ep*Nc*G[1, 0, 1, zb] - (ci*ep^2*Nc*Pi*G[1, 0, 1, zb])/2 + 
    ep^2*Nc*G[0, z]*G[1, 0, 1, zb] + ep^2*Nc*G[1, z]*G[1, 0, 1, zb] - 
    2*ep^2*Nc*G[zb, z]*G[1, 0, 1, zb] - 2*ep^2*Nc*G[0, zb]*
     G[1, 0, 1 - zb, z] + 2*ep^2*Nc*G[1, zb]*G[1, 0, 1 - zb, z] - 
    ep*Nc*G[1, 1, 0, z] - (ci*ep^2*Nc*Pi*G[1, 1, 0, z])/2 + 
    ep^2*Nc*G[0, zb]*G[1, 1, 0, z] - ep^2*Nc*G[1, zb]*G[1, 1, 0, z] - 
    ep*Nc*G[1, 1, 0, zb] + (ci*ep^2*Nc*Pi*G[1, 1, 0, zb])/2 + 
    ep^2*Nc*G[0, z]*G[1, 1, 0, zb] + ep^2*Nc*G[1, z]*G[1, 1, 0, zb] - 
    2*ep^2*Nc*G[zb, z]*G[1, 1, 0, zb] - (ep*G[1, 1, 1, z])/Nc - 
    (3*ep^2*G[1, 1, 1, z])/(2*Nc) + (3*ep^2*Nc*G[1, 1, 1, z])/2 - 
    2*ep^2*L*Nc*G[1, 1, 1, z] - (ci*ep^2*Nc*Pi*G[1, 1, 1, z])/2 - 
    (2*ep^2*Nc*zb^3*G[1, 1, 1, z])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[1, 1, 1, z])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, 1, 1, z])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[1, 1, 1, z])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*zb*G[1, 1, 1, z])/(-1 + z + zb) + (ep^2*Nf*zb*G[1, 1, 1, z])/
     (-1 + z + zb) + ep^2*Nc*G[0, zb]*G[1, 1, 1, z] + 
    (ep^2*G[1, zb]*G[1, 1, 1, z])/Nc - (ep*G[1, 1, 1, zb])/Nc - 
    (3*ep^2*G[1, 1, 1, zb])/(2*Nc) + (3*ep^2*Nc*G[1, 1, 1, zb])/2 - 
    2*ep^2*L*Nc*G[1, 1, 1, zb] - (ci*ep^2*Nc*Pi*G[1, 1, 1, zb])/2 - 
    (2*ep^2*Nc*zb^3*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[1, 1, 1, zb])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, 1, 1, zb])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[1, 1, 1, zb])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*zb*G[1, 1, 1, zb])/(-1 + z + zb) + (ep^2*Nf*zb*G[1, 1, 1, zb])/
     (-1 + z + zb) + ep^2*Nc*G[0, z]*G[1, 1, 1, zb] + 
    (ep^2*G[1, z]*G[1, 1, 1, zb])/Nc + 2*ep^2*Nc*G[1, z]*G[1, 1, 1, zb] + 
    2*ep^2*Nc*G[zb, z]*G[1, 1, 1, zb] - 2*ep^2*Nc*G[0, zb]*
     G[1, 1, 1 - zb, z] + 2*ep^2*Nc*G[1, zb]*G[1, 1, 1 - zb, z] + 
    2*ep*Nc*G[1, 1 - zb, 0, z] - 2*ep^2*Nc*G[0, zb]*G[1, 1 - zb, 0, z] - 
    2*ep*Nc*G[1, 1 - zb, 1, z] + 2*ep^2*Nc*G[1, zb]*G[1, 1 - zb, 1, z] - 
    ci*ep^2*Nc*Pi*G[zb, 0, 1, z] - 2*ep^2*Nc*G[0, zb]*G[zb, 0, 1, z] + 
    2*ep^2*Nc*G[0, zb]*G[zb, 0, 1 - zb, z] - 2*ep^2*Nc*G[1, zb]*
     G[zb, 0, 1 - zb, z] + ci*ep^2*Nc*Pi*G[zb, 1, 0, z] + 
    2*ep^2*Nc*G[1, zb]*G[zb, 1, 0, z] + 2*ep^2*Nc*G[0, zb]*
     G[zb, 1, 1 - zb, z] - 2*ep^2*Nc*G[1, zb]*G[zb, 1, 1 - zb, z] + 
    (ep^2*G[0, 0, 0, 0, z])/Nc + (ep^2*G[0, 0, 0, 0, zb])/Nc + 
    ep^2*Nc*G[0, 0, 0, 1, z] + ep^2*Nc*G[0, 0, 0, 1, zb] + 
    ep^2*Nc*G[0, 0, 1, 0, z] + ep^2*Nc*G[0, 0, 1, 0, zb] + 
    ep^2*Nc*G[0, 0, 1, 1, z] + ep^2*Nc*G[0, 0, 1, 1, zb] + 
    ep^2*Nc*G[0, 1, 0, 0, z] + ep^2*Nc*G[0, 1, 0, 0, zb] - 
    ep^2*Nc*G[0, 1, 0, 1, z] - ep^2*Nc*G[0, 1, 0, 1, zb] + 
    ep^2*Nc*G[0, 1, 1, 0, z] - ep^2*Nc*G[0, 1, 1, 0, zb] + 
    ep^2*Nc*G[0, 1, 1, 1, z] - ep^2*Nc*G[0, 1, 1, 1, zb] - 
    2*ep^2*Nc*G[0, 1, 1 - zb, 0, z] + 2*ep^2*Nc*G[0, 1, 1 - zb, 1, z] + 
    ep^2*Nc*G[1, 0, 0, 0, z] + ep^2*Nc*G[1, 0, 0, 0, zb] - 
    ep^2*Nc*G[1, 0, 0, 1, z] + ep^2*Nc*G[1, 0, 0, 1, zb] + 
    ep^2*Nc*G[1, 0, 1, 0, z] + ep^2*Nc*G[1, 0, 1, 0, zb] - 
    ep^2*Nc*G[1, 0, 1, 1, z] - ep^2*Nc*G[1, 0, 1, 1, zb] - 
    2*ep^2*Nc*G[1, 0, 1 - zb, 0, z] + 2*ep^2*Nc*G[1, 0, 1 - zb, 1, z] + 
    ep^2*Nc*G[1, 1, 0, 0, z] + ep^2*Nc*G[1, 1, 0, 0, zb] - 
    ep^2*Nc*G[1, 1, 0, 1, z] + ep^2*Nc*G[1, 1, 0, 1, zb] + 
    ep^2*Nc*G[1, 1, 1, 0, z] + ep^2*Nc*G[1, 1, 1, 0, zb] + 
    (ep^2*G[1, 1, 1, 1, z])/Nc + (ep^2*G[1, 1, 1, 1, zb])/Nc - 
    2*ep^2*Nc*G[1, 1, 1 - zb, 0, z] + 2*ep^2*Nc*G[1, 1, 1 - zb, 1, z] - 
    2*ep^2*Nc*G[1, 1 - zb, 0, 0, z] + 2*ep^2*Nc*G[1, 1 - zb, 1, 1, z] - 
    2*ep^2*Nc*G[zb, 0, 1, 0, z] + 2*ep^2*Nc*G[zb, 0, 1 - zb, 0, z] - 
    2*ep^2*Nc*G[zb, 0, 1 - zb, 1, z] + 2*ep^2*Nc*G[zb, 1, 0, 1, z] + 
    2*ep^2*Nc*G[zb, 1, 1 - zb, 0, z] - 2*ep^2*Nc*G[zb, 1, 1 - zb, 1, z] + 
    (2*Nc*Log[s1/mu2])/ep - 2*Nc*G[0, z]*Log[s1/mu2] - 
    2*Nc*G[0, zb]*Log[s1/mu2] + 2*ep*Nc*G[0, z]*G[0, zb]*Log[s1/mu2] + 
    2*ep*Nc*G[0, 0, z]*Log[s1/mu2] - 2*ep^2*Nc*G[0, zb]*G[0, 0, z]*
     Log[s1/mu2] + 2*ep*Nc*G[0, 0, zb]*Log[s1/mu2] - 
    2*ep^2*Nc*G[0, z]*G[0, 0, zb]*Log[s1/mu2] - 2*ep^2*Nc*G[0, 0, 0, z]*
     Log[s1/mu2] - 2*ep^2*Nc*G[0, 0, 0, zb]*Log[s1/mu2] + 
    (2*Nc*Log[s2/mu2])/ep - 2*Nc*G[1, z]*Log[s2/mu2] - 
    2*Nc*G[1, zb]*Log[s2/mu2] + 2*ep*Nc*G[1, z]*G[1, zb]*Log[s2/mu2] + 
    2*ep*Nc*G[1, 1, z]*Log[s2/mu2] - 2*ep^2*Nc*G[1, zb]*G[1, 1, z]*
     Log[s2/mu2] + 2*ep*Nc*G[1, 1, zb]*Log[s2/mu2] - 
    2*ep^2*Nc*G[1, z]*G[1, 1, zb]*Log[s2/mu2] - 2*ep^2*Nc*G[1, 1, 1, z]*
     Log[s2/mu2] - 2*ep^2*Nc*G[1, 1, 1, zb]*Log[s2/mu2] - 
    (3*Log[(s1*s2)/(mu2*s)])/Nc - (2*Log[(s1*s2)/(mu2*s)])/(ep*Nc) - 
    (8*ep*Log[(s1*s2)/(mu2*s)])/Nc - (16*ep^2*Log[(s1*s2)/(mu2*s)])/Nc - 
    (2*Nc*Log[(s1*s2)/(mu2*s)])/3 - (Nc*Log[(s1*s2)/(mu2*s)])/ep - 
    (13*ep*Nc*Log[(s1*s2)/(mu2*s)])/9 - (80*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/
     27 - 4*L*Nc*Log[(s1*s2)/(mu2*s)] + (2*Nf*Log[(s1*s2)/(mu2*s)])/3 + 
    (10*ep*Nf*Log[(s1*s2)/(mu2*s)])/9 + (56*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/
     27 - (ci*Nc*Pi*Log[(s1*s2)/(mu2*s)])/2 - (ep*Nc*Log[(s1*s2)/(mu2*s)])/
     (3*z^2*(-1 + zb)) - (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*z^2*(-1 + zb)) + 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*z^2*(-1 + zb)) + 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*z^2*(-1 + zb)) + 
    (ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + zb)) + 
    (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*z*(-1 + zb)) - 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + zb)) - 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*z*(-1 + zb)) - 
    (2*ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (16*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) + 
    (2*ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (22*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) + 
    (2*ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)^2) + 
    (16*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*z*(-1 + z + zb)^2) - 
    (2*ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)^2) - 
    (22*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*z*(-1 + z + zb)^2) - 
    (2*ep*Nc*zb*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (16*ep^2*Nc*zb*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) + 
    (2*ep*Nf*zb*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (22*ep^2*Nf*zb*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^2) + 
    (ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)) - 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)) + 
    (ep*Nc*Log[(s1*s2)/(mu2*s)])/(3*z^2*(-1 + z + zb)) + 
    (8*ep^2*Nc*Log[(s1*s2)/(mu2*s)])/(9*z^2*(-1 + z + zb)) - 
    (ep*Nf*Log[(s1*s2)/(mu2*s)])/(3*z^2*(-1 + z + zb)) - 
    (11*ep^2*Nf*Log[(s1*s2)/(mu2*s)])/(9*z^2*(-1 + z + zb)) + 
    (G[0, z]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[0, z]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)] + 
    (13*ep*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/6 + 
    (40*ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/9 + 
    2*ep*L*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)] - 
    (2*ep*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/3 - 
    (10*ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/9 + 
    (ci*ep*Nc*Pi*G[0, z]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep*Nc*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (8*ep^2*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (25*ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (G[0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[0, zb]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (13*ep*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/6 + 
    (40*ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/9 + 
    2*ep*L*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (2*ep*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/3 - 
    (10*ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/9 + 
    (ci*ep*Nc*Pi*G[0, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep*Nc*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (16*ep^2*Nc*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (2*ep*Nf*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (22*ep^2*Nf*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (8*ep^2*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (11*ep^2*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)) + 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + zb)*(-1 + z + zb)) - 
    (4*ep*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (25*ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) + 
    (ep*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (7*ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (13*ep^2*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/6 - 
    2*ep^2*L*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (2*ep^2*Nf*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/3 - 
    (ci*ep^2*Nc*Pi*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep^2*Nc*zb^3*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/
     (3*(-1 + z + zb)^3) - (2*ep^2*Nf*zb^3*G[0, z]*G[0, zb]*
      Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (G[1, z]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[1, z]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)] - 
    (3*ep*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/2 - 3*ep^2*Nc*G[1, z]*
     Log[(s1*s2)/(mu2*s)] + 2*ep*L*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep*Nc*Pi*G[1, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep*Nc*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (8*ep^2*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)) + 
    (ep^2*Nf*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)) + 
    (4*ep*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (7*ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    ep*Nc*G[0, zb]*G[1, z]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[0, zb]*G[1, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    (G[1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + (3*ep*G[1, zb]*Log[(s1*s2)/(mu2*s)])/
     (2*Nc) + (4*ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (3*ep*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 3*ep^2*Nc*G[1, zb]*
     Log[(s1*s2)/(mu2*s)] + 2*ep*L*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep*Nc*Pi*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep*Nc*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (16*ep^2*Nc*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) - 
    (2*ep*Nf*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (22*ep^2*Nf*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(9*(-1 + z + zb)^3) + 
    (ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (8*ep^2*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) + 
    (ep*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (11*ep^2*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)) + 
    (ep^2*Nf*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*z*(-1 + z + zb)) + 
    (4*ep*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (25*ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    (ep*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (7*ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)) - 
    ep*Nc*G[0, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep^2*Nc*Pi*G[0, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (ep*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (3*ep^2*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    2*ep^2*L*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep^2*Nc*zb^3*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/
     (3*(-1 + z + zb)^3) + (2*ep^2*Nf*zb^3*G[1, z]*G[1, zb]*
      Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    (13*ep^2*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/6 - 
    2*ep^2*L*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    (2*ep^2*Nf*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/3 - 
    (ci*ep^2*Nc*Pi*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep^2*Nc*zb^3*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*G[0, zb]*G[0, 0, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, zb]*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, zb]*G[0, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    (ep*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (13*ep^2*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/6 - 
    2*ep^2*L*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (2*ep^2*Nf*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/3 - 
    (ci*ep^2*Nc*Pi*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    (2*ep^2*Nc*zb^3*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (2*ep^2*Nf*zb^3*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (ep^2*Nf*zb^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 + 
    (4*ep^2*Nc*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*G[0, z]*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, z]*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, z]*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[0, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep^2*Nc*Pi*G[0, 1, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    ep^2*Nc*G[0, zb]*G[0, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, zb]*G[0, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    ep^2*Nc*G[0, z]*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    ep^2*Nc*G[1, z]*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[1, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[1, 0, z]*Log[(s1*s2)/(mu2*s)])/2 + 
    ep^2*Nc*G[0, zb]*G[1, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    ep^2*Nc*G[1, zb]*G[1, 0, z]*Log[(s1*s2)/(mu2*s)] - 
    ep*Nc*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ci*ep^2*Nc*Pi*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)])/2 + 
    ep^2*Nc*G[0, z]*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    ep^2*Nc*G[1, z]*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ep*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    (3*ep^2*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/2 - 
    2*ep^2*L*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep^2*Nc*zb^3*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    ep^2*Nc*G[0, zb]*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, zb]*G[1, 1, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[1, zb]*G[1, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    (ep*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/Nc - 
    (3*ep^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(2*Nc) - 
    2*ep*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (3*ep^2*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    2*ep^2*L*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    (ci*ep^2*Nc*Pi*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/2 - 
    (2*ep^2*Nc*zb^3*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (2*ep^2*Nf*zb^3*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (ep^2*Nf*zb^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb)^2 - 
    (4*ep^2*Nc*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/(-1 + z + zb) + 
    ep^2*Nc*G[0, z]*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, z]*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    4*ep^2*Nc*G[1, z]*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[0, zb]*G[1, 1 - zb, z]*Log[(s1*s2)/(mu2*s)] + 
    2*ep^2*Nc*G[1, zb]*G[1, 1 - zb, z]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[0, 0, 0, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, 0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[0, 0, 0, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[0, 0, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[0, 0, 1, z]*Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[0, 0, 1, zb]*
     Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[0, 1, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[0, 1, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[0, 1, 1, z]*Log[(s1*s2)/(mu2*s)] - ep^2*Nc*G[0, 1, 1, zb]*
     Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[1, 0, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, 0, 0, zb]*Log[(s1*s2)/(mu2*s)] - 
    ep^2*Nc*G[1, 0, 1, z]*Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[1, 0, 1, zb]*
     Log[(s1*s2)/(mu2*s)] + ep^2*Nc*G[1, 1, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    ep^2*Nc*G[1, 1, 0, zb]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, 1, 1, z]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[1, 1, 1, z]*Log[(s1*s2)/(mu2*s)] + 
    (ep^2*G[1, 1, 1, zb]*Log[(s1*s2)/(mu2*s)])/Nc + 
    2*ep^2*Nc*G[1, 1, 1, zb]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, 1 - zb, 0, z]*Log[(s1*s2)/(mu2*s)] + 
    2*ep^2*Nc*G[1, 1 - zb, 1, z]*Log[(s1*s2)/(mu2*s)] - 
    2*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)] + 2*ep*Nc*G[0, z]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] + 2*ep*Nc*G[0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*ep^2*Nc*G[0, z]*G[0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*ep^2*Nc*G[0, 0, z]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*ep^2*Nc*G[0, 0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)] - 2*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] + 
    2*ep*Nc*G[1, z]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] + 
    2*ep*Nc*G[1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, z]*G[1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, 1, z]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] - 
    2*ep^2*Nc*G[1, 1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)] + 
    Log[(s1*s2)/(mu2*s)]^2/Nc + (3*ep*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    (4*ep^2*Log[(s1*s2)/(mu2*s)]^2)/Nc + (5*Nc*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep*Nc*Log[(s1*s2)/(mu2*s)]^2)/3 + (13*ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/
     18 + 2*ep*L*Nc*Log[(s1*s2)/(mu2*s)]^2 - (ep*Nf*Log[(s1*s2)/(mu2*s)]^2)/
     3 - (5*ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/9 + 
    (ci*ep*Nc*Pi*Log[(s1*s2)/(mu2*s)]^2)/4 + (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/
     (6*z^2*(-1 + zb)) - (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*z^2*(-1 + zb)) - 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(6*z*(-1 + zb)) + 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*z*(-1 + zb)) + 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(3*z*(-1 + z + zb)^2) + 
    (ep^2*Nc*zb*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^2) - 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z + zb)) + 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*(-1 + z + zb)) - 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2)/(6*z^2*(-1 + z + zb)) + 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^2)/(6*z^2*(-1 + z + zb)) - 
    (ep*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2 - 
    (13*ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/12 - 
    ep^2*L*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*Nf*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/3 - 
    (ci*ep^2*Nc*Pi*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/4 + 
    (ep^2*Nc*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*zb^3*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (2*ep^2*Nc*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) - 
    (ep*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2 - 
    (13*ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/12 - 
    ep^2*L*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*Nf*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/3 - 
    (ci*ep^2*Nc*Pi*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/4 + 
    (ep^2*Nc*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*zb^3*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) + 
    (2*ep^2*Nc*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (ep^2*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[0, z]*G[0, zb]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ep*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (3*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    ep^2*L*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ci*ep^2*Nc*Pi*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    (ep^2*Nc*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*zb^3*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (2*ep^2*Nc*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (ep^2*Nc*G[0, zb]*G[1, z]*Log[(s1*s2)/(mu2*s)]^2)/2 - 
    (ep*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) - 
    (3*ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(4*Nc) - 
    2*ep*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (3*ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    ep^2*L*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ci*ep^2*Nc*Pi*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/4 - 
    (ep^2*Nc*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nf*zb^3*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(3*(-1 + z + zb)^3) + 
    (ep^2*Nc*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (ep^2*Nf*zb^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)^2) - 
    (2*ep^2*Nc*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*(-1 + z + zb)) + 
    (ep^2*Nc*G[0, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[1, z]*G[1, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*G[0, 0, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*Nc*G[0, 1, z]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*Nc*G[0, 1, zb]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*Nc*G[1, 0, z]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*Nc*G[1, 0, zb]*Log[(s1*s2)/(mu2*s)]^2)/2 + 
    (ep^2*G[1, 1, z]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[1, 1, z]*Log[(s1*s2)/(mu2*s)]^2 + 
    (ep^2*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)]^2)/(2*Nc) + 
    2*ep^2*Nc*G[1, 1, zb]*Log[(s1*s2)/(mu2*s)]^2 + 
    ep*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)]^2 - ep^2*Nc*G[0, z]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)]^2 - ep^2*Nc*G[0, zb]*Log[s1/mu2]*
     Log[(s1*s2)/(mu2*s)]^2 + ep*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^2 - 
    ep^2*Nc*G[1, z]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^2 - 
    ep^2*Nc*G[1, zb]*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^2 - 
    (ep*Log[(s1*s2)/(mu2*s)]^3)/(3*Nc) - (ep^2*Log[(s1*s2)/(mu2*s)]^3)/
     (2*Nc) - (3*ep*Nc*Log[(s1*s2)/(mu2*s)]^3)/2 - 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]^3)/9 - (2*ep^2*L*Nc*Log[(s1*s2)/(mu2*s)]^3)/
     3 + (ep^2*Nf*Log[(s1*s2)/(mu2*s)]^3)/9 - 
    (ci*ep^2*Nc*Pi*Log[(s1*s2)/(mu2*s)]^3)/12 + 
    (ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]^3 + 
    (ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]^3 + 
    (ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]^3 + 
    (ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]^3)/(6*Nc) + 
    ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]^3 - 
    (ep^2*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)]^3)/3 - 
    (ep^2*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]^3)/3 + 
    (ep^2*Log[(s1*s2)/(mu2*s)]^4)/(12*Nc) + 
    (13*ep^2*Nc*Log[(s1*s2)/(mu2*s)]^4)/24 - zeta[2]/Nc - 
    (3*ep*zeta[2])/(2*Nc) - (4*ep^2*zeta[2])/Nc + (19*Nc*zeta[2])/2 - 
    (ep*Nc*zeta[2])/3 - (13*ep^2*Nc*zeta[2])/18 - 2*ep*L*Nc*zeta[2] + 
    (ep*Nf*zeta[2])/3 + (5*ep^2*Nf*zeta[2])/9 - (ci*ep*Nc*Pi*zeta[2])/4 - 
    (ep^2*Nc*zeta[2])/(6*z^2*(-1 + zb)) + (ep^2*Nf*zeta[2])/
     (6*z^2*(-1 + zb)) + (ep^2*Nc*zeta[2])/(6*z*(-1 + zb)) - 
    (ep^2*Nf*zeta[2])/(6*z*(-1 + zb)) - (ep^2*Nc*zeta[2])/
     (2*(-1 + z + zb)^2) + (ep^2*Nf*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nc*zeta[2])/(3*z*(-1 + z + zb)^2) - (ep^2*Nf*zeta[2])/
     (3*z*(-1 + z + zb)^2) + (ep^2*Nc*zeta[2])/(6*(-1 + z + zb)) - 
    (ep^2*Nf*zeta[2])/(6*(-1 + z + zb)) + (ep^2*Nc*zeta[2])/
     (6*z^2*(-1 + z + zb)) - (ep^2*Nf*zeta[2])/(6*z^2*(-1 + z + zb)) + 
    (ep*G[0, z]*zeta[2])/(2*Nc) + (3*ep^2*G[0, z]*zeta[2])/(4*Nc) - 
    2*ep*Nc*G[0, z]*zeta[2] + (13*ep^2*Nc*G[0, z]*zeta[2])/12 + 
    ep^2*L*Nc*G[0, z]*zeta[2] - (ep^2*Nf*G[0, z]*zeta[2])/3 + 
    (ci*ep^2*Nc*Pi*G[0, z]*zeta[2])/4 - (ep^2*Nc*zb^3*G[0, z]*zeta[2])/
     (3*(-1 + z + zb)^3) + (ep^2*Nf*zb^3*G[0, z]*zeta[2])/
     (3*(-1 + z + zb)^3) + (ep^2*Nc*zb^2*G[0, z]*zeta[2])/
     (2*(-1 + z + zb)^2) - (ep^2*Nf*zb^2*G[0, z]*zeta[2])/
     (2*(-1 + z + zb)^2) - (2*ep^2*Nc*zb*G[0, z]*zeta[2])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, z]*zeta[2])/(2*(-1 + z + zb)) + 
    (ep*G[0, zb]*zeta[2])/(2*Nc) + (3*ep^2*G[0, zb]*zeta[2])/(4*Nc) - 
    2*ep*Nc*G[0, zb]*zeta[2] + (13*ep^2*Nc*G[0, zb]*zeta[2])/12 + 
    ep^2*L*Nc*G[0, zb]*zeta[2] - (ep^2*Nf*G[0, zb]*zeta[2])/3 + 
    (ci*ep^2*Nc*Pi*G[0, zb]*zeta[2])/4 - (ep^2*Nc*zb^3*G[0, zb]*zeta[2])/
     (3*(-1 + z + zb)^3) + (ep^2*Nf*zb^3*G[0, zb]*zeta[2])/
     (3*(-1 + z + zb)^3) + (ep^2*Nc*zb^2*G[0, zb]*zeta[2])/
     (2*(-1 + z + zb)^2) - (ep^2*Nf*zb^2*G[0, zb]*zeta[2])/
     (2*(-1 + z + zb)^2) - (2*ep^2*Nc*zb*G[0, zb]*zeta[2])/(-1 + z + zb) + 
    (ep^2*Nf*zb*G[0, zb]*zeta[2])/(2*(-1 + z + zb)) - 
    (ep^2*G[0, z]*G[0, zb]*zeta[2])/(2*Nc) + 2*ep^2*Nc*G[0, z]*G[0, zb]*
     zeta[2] + (ep*G[1, z]*zeta[2])/(2*Nc) + (3*ep^2*G[1, z]*zeta[2])/
     (4*Nc) - 6*ep*Nc*G[1, z]*zeta[2] - (3*ep^2*Nc*G[1, z]*zeta[2])/4 + 
    ep^2*L*Nc*G[1, z]*zeta[2] + (ci*ep^2*Nc*Pi*G[1, z]*zeta[2])/4 + 
    (ep^2*Nc*zb^3*G[1, z]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nf*zb^3*G[1, z]*zeta[2])/(3*(-1 + z + zb)^3) - 
    (ep^2*Nc*zb^2*G[1, z]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (ep^2*Nf*zb^2*G[1, z]*zeta[2])/(2*(-1 + z + zb)^2) + 
    (2*ep^2*Nc*zb*G[1, z]*zeta[2])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, z]*zeta[2])/(2*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, zb]*G[1, z]*zeta[2])/2 + (ep*G[1, zb]*zeta[2])/(2*Nc) + 
    (3*ep^2*G[1, zb]*zeta[2])/(4*Nc) - 2*ep*Nc*G[1, zb]*zeta[2] - 
    (3*ep^2*Nc*G[1, zb]*zeta[2])/4 + ep^2*L*Nc*G[1, zb]*zeta[2] + 
    (ci*ep^2*Nc*Pi*G[1, zb]*zeta[2])/4 + (ep^2*Nc*zb^3*G[1, zb]*zeta[2])/
     (3*(-1 + z + zb)^3) - (ep^2*Nf*zb^3*G[1, zb]*zeta[2])/
     (3*(-1 + z + zb)^3) - (ep^2*Nc*zb^2*G[1, zb]*zeta[2])/
     (2*(-1 + z + zb)^2) + (ep^2*Nf*zb^2*G[1, zb]*zeta[2])/
     (2*(-1 + z + zb)^2) + (2*ep^2*Nc*zb*G[1, zb]*zeta[2])/(-1 + z + zb) - 
    (ep^2*Nf*zb*G[1, zb]*zeta[2])/(2*(-1 + z + zb)) - 
    (ep^2*Nc*G[0, z]*G[1, zb]*zeta[2])/2 - (ep^2*G[1, z]*G[1, zb]*zeta[2])/
     (2*Nc) + 2*ep^2*Nc*G[1, z]*G[1, zb]*zeta[2] + 
    4*ep^2*Nc*G[1, zb]*G[zb, z]*zeta[2] - (ep^2*G[0, 0, z]*zeta[2])/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, z]*zeta[2] - (ep^2*G[0, 0, zb]*zeta[2])/(2*Nc) + 
    2*ep^2*Nc*G[0, 0, zb]*zeta[2] + (7*ep^2*Nc*G[0, 1, z]*zeta[2])/2 - 
    (ep^2*Nc*G[0, 1, zb]*zeta[2])/2 - (ep^2*Nc*G[1, 0, z]*zeta[2])/2 - 
    (ep^2*Nc*G[1, 0, zb]*zeta[2])/2 - (ep^2*G[1, 1, z]*zeta[2])/(2*Nc) + 
    6*ep^2*Nc*G[1, 1, z]*zeta[2] - (ep^2*G[1, 1, zb]*zeta[2])/(2*Nc) + 
    2*ep^2*Nc*G[1, 1, zb]*zeta[2] - 4*ep^2*Nc*G[zb, 1, z]*zeta[2] - 
    ep*Nc*Log[s1/mu2]*zeta[2] + ep^2*Nc*G[0, z]*Log[s1/mu2]*zeta[2] + 
    ep^2*Nc*G[0, zb]*Log[s1/mu2]*zeta[2] - ep*Nc*Log[s2/mu2]*zeta[2] + 
    ep^2*Nc*G[1, z]*Log[s2/mu2]*zeta[2] + ep^2*Nc*G[1, zb]*Log[s2/mu2]*
     zeta[2] + (ep*Log[(s1*s2)/(mu2*s)]*zeta[2])/Nc + 
    (3*ep^2*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) - 
    (15*ep*Nc*Log[(s1*s2)/(mu2*s)]*zeta[2])/2 + 
    (ep^2*Nc*Log[(s1*s2)/(mu2*s)]*zeta[2])/3 + 
    2*ep^2*L*Nc*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*Nf*Log[(s1*s2)/(mu2*s)]*zeta[2])/3 + 
    (ci*ep^2*Nc*Pi*Log[(s1*s2)/(mu2*s)]*zeta[2])/4 - 
    (ep^2*G[0, z]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    ep^2*Nc*G[0, z]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*G[0, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    ep^2*Nc*G[0, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*G[1, z]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    5*ep^2*Nc*G[1, z]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*G[1, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2])/(2*Nc) + 
    ep^2*Nc*G[1, zb]*Log[(s1*s2)/(mu2*s)]*zeta[2] + 
    ep^2*Nc*Log[s1/mu2]*Log[(s1*s2)/(mu2*s)]*zeta[2] + 
    ep^2*Nc*Log[s2/mu2]*Log[(s1*s2)/(mu2*s)]*zeta[2] - 
    (ep^2*Log[(s1*s2)/(mu2*s)]^2*zeta[2])/(2*Nc) + 
    (11*ep^2*Nc*Log[(s1*s2)/(mu2*s)]^2*zeta[2])/4 - 
    (28900*ep^2*Nf)/(27*(-1 + z + zb)^2*(-340 + 18*zeta[2])) + 
    (57800*ep^2*Nf*zb)/(27*(-1 + z + zb)^2*(-340 + 18*zeta[2])) + 
    (340*ep^2*Nf*zeta[2])/(3*(-1 + z + zb)^2*(-340 + 18*zeta[2])) - 
    (680*ep^2*Nf*zb*zeta[2])/(3*(-1 + z + zb)^2*(-340 + 18*zeta[2])) + 
    (10816*ep^2*Nc)/(27*(-1 + z + zb)^2*(-208 + 18*zeta[2])) - 
    (21632*ep^2*Nc*zb)/(27*(-1 + z + zb)^2*(-208 + 18*zeta[2])) - 
    (208*ep^2*Nc*zeta[2])/(3*(-1 + z + zb)^2*(-208 + 18*zeta[2])) + 
    (416*ep^2*Nc*zb*zeta[2])/(3*(-1 + z + zb)^2*(-208 + 18*zeta[2])) - 
    (14*ep*zeta[3])/(3*Nc) - (7*ep^2*zeta[3])/Nc + 11*ep*Nc*zeta[3] - 
    (14*ep^2*Nc*zeta[3])/9 - (28*ep^2*L*Nc*zeta[3])/3 + 
    (14*ep^2*Nf*zeta[3])/9 - (7*ci*ep^2*Nc*Pi*zeta[3])/6 + 
    (7*ep^2*G[0, z]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[0, z]*zeta[3] + 
    (7*ep^2*G[0, zb]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[0, zb]*zeta[3] + 
    (7*ep^2*G[1, z]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[1, z]*zeta[3] + 
    (7*ep^2*G[1, zb]*zeta[3])/(3*Nc) - 2*ep^2*Nc*G[1, zb]*zeta[3] - 
    (14*ep^2*Nc*Log[s1/mu2]*zeta[3])/3 - (14*ep^2*Nc*Log[s2/mu2]*zeta[3])/3 + 
    (14*ep^2*Log[(s1*s2)/(mu2*s)]*zeta[3])/(3*Nc) - 
    (5*ep^2*Nc*Log[(s1*s2)/(mu2*s)]*zeta[3])/3 - (47*ep^2*zeta[4])/(8*Nc) + 
    (109*ep^2*Nc*zeta[4])/16 - (15*ep^2*Nf*zeta[4])/
     (2*(-1 + z + zb)^2*(-340 + 18*zeta[2])) + (15*ep^2*Nf*zb*zeta[4])/
     ((-1 + z + zb)^2*(-340 + 18*zeta[2])) + (15*ep^2*Nc*zeta[4])/
     (2*(-1 + z + zb)^2*(-208 + 18*zeta[2])) - (15*ep^2*Nc*zb*zeta[4])/
     ((-1 + z + zb)^2*(-208 + 18*zeta[2])), 0, 0, 0}, 
 B["qQ"][1, "mmm", "eo"] -> {0, (ci*Nc*Pi)/(2*ep) + 
    ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
      Log[(s1*s2)/(mu2*s)]/2) + ci*ep*Nc*Pi*(-(G[0, zb]*G[1, z])/2 + 
      G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) + (G[1, z]*G[1, zb])/2 - 
      G[0, 0, z]/2 - G[0, 0, zb]/2 + G[0, 1, z]/2 - G[0, 1, zb]/2 - 
      G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + G[1, 1, zb]/2 + 
      (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(-(G[zb, z]*G[0, 1, zb]) + G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1, zb]/2 + G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - 
      G[1, 0, 0, zb]/2 - G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + 
      G[1, 1, 0, z]/2 - G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 + G[zb, 0, 1, z] - G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/12 + 
      G[0, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 + G[1, 1, z]/2 - G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
       ((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) - 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 - G[1, 1, z]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 0, z] + zeta[2]/4) - 
      (7*zeta[3])/6), 0, (ci*Pi)/ep + ci*Pi*(G[0, z] + G[0, zb] - G[1, z] - 
      G[1, zb] - Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(-(G[0, zb]*G[1, z]) + G[1, z]*G[1, zb] + 
      G[0, z]*(-G[0, zb] + G[1, zb]) - G[0, 0, z] - G[0, 0, zb] + 
      G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] + G[1, 0, zb] + G[1, 1, z] + 
      G[1, 1, zb] + (-G[0, z] - G[0, zb] + G[1, z] + G[1, zb])*
       Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/2 - zeta[2]/2) + 
    ci*ep^2*Pi*(-2*G[zb, z]*G[0, 1, zb] + 2*G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z] + G[0, 0, 0, zb] - G[0, 0, 1, z] - G[0, 0, 1, zb] + 
      G[0, 1, 0, z] + G[0, 1, 0, zb] - G[0, 1, 1, z] + G[0, 1, 1, zb] + 
      G[1, 0, 0, z] - G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 0, 1, zb] + 
      G[1, 1, 0, z] - G[1, 1, 0, zb] - G[1, 1, 1, z] - G[1, 1, 1, zb] + 
      2*G[zb, 0, 1, z] - 2*G[zb, 1, 0, z] + 
      (G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)]^2 - Log[(s1*s2)/(mu2*s)]^3/6 + 
      G[0, z]*(G[0, 0, zb] + G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] - 
        zeta[2]/2) + G[0, zb]*(G[0, 0, z] + G[0, 1, z] + G[1, 0, z] + 
        G[1, 1, z] - 2*G[zb, 1, z] - zeta[2]/2) + 
      G[1, z]*(G[0, 0, zb] + G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] + 
        zeta[2]/2) + Log[(s1*s2)/(mu2*s)]*(G[0, zb]*G[1, z] + 
        G[0, z]*(G[0, zb] - G[1, zb]) - G[1, z]*G[1, zb] + G[0, 0, z] + 
        G[0, 0, zb] - G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] - G[1, 0, zb] - 
        G[1, 1, z] - G[1, 1, zb] + zeta[2]/2) + 
      G[1, zb]*(-G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - G[1, 1, z] + 
        2*G[zb, 0, z] + zeta[2]/2) - (7*zeta[3])/3)}, 
 B["qQ"][1, "mmm", "oe"] -> {0, -(ci*Nc*Pi)/(2*ep) + 
    ci*Nc*Pi*(G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 + 
      Log[(s1*s2)/(mu2*s)]/2) + ci*ep*Nc*Pi*((G[0, zb]*G[1, z])/2 + 
      G[0, z]*(-G[0, zb]/2 - G[1, zb]/2) + (G[1, z]*G[1, zb])/2 - 
      G[0, 0, z]/2 - G[0, 0, zb]/2 - G[0, 1, z]/2 + G[0, 1, zb]/2 + 
      G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + G[1, 1, zb]/2 + 
      (-G[0, z]/2 - G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2/4 + zeta[2]/4) + 
    ci*ep^2*Nc*Pi*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z]/2 + G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1, zb]/2 - G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + 
      G[1, 0, 0, zb]/2 + G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - 
      G[1, 1, 0, z]/2 + G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - 
      G[1, 1, 1, zb]/2 - G[zb, 0, 1, z] + G[zb, 1, 0, z] + 
      (G[0, z]/4 + G[0, zb]/4 - G[1, z]/4 - G[1, zb]/4)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/12 + 
      Log[(s1*s2)/(mu2*s)]*(-(G[0, zb]*G[1, z])/2 + 
        G[0, z]*(G[0, zb]/2 + G[1, zb]/2) - (G[1, z]*G[1, zb])/2 + 
        G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - G[0, 1, zb]/2 - 
        G[1, 0, z]/2 + G[1, 0, zb]/2 - G[1, 1, z]/2 - G[1, 1, zb]/2 - 
        zeta[2]/4) + G[0, z]*(G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
        G[1, 1, zb]/2 - zeta[2]/4) + G[0, zb]*(G[0, 0, z]/2 - G[0, 1, z]/2 - 
        G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] - zeta[2]/4) + 
      G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
        G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + G[0, 1, z]/2 + 
        G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + zeta[2]/4) + 
      (7*zeta[3])/6), -((ci*Pi)/ep) + ci*Pi*(G[0, z] + G[0, zb] - G[1, z] - 
      G[1, zb] + Log[(s1*s2)/(mu2*s)]) + 
    ci*ep*Pi*(G[0, zb]*G[1, z] + G[0, z]*(-G[0, zb] - G[1, zb]) + 
      G[1, z]*G[1, zb] - G[0, 0, z] - G[0, 0, zb] - G[0, 1, z] + 
      G[0, 1, zb] + G[1, 0, z] - G[1, 0, zb] + G[1, 1, z] + G[1, 1, zb] + 
      (-G[0, z] - G[0, zb] + G[1, z] + G[1, zb])*Log[(s1*s2)/(mu2*s)] - 
      Log[(s1*s2)/(mu2*s)]^2/2 + zeta[2]/2) + 
    ci*ep^2*Pi*(2*G[zb, z]*G[0, 1, zb] - 2*G[zb, z]*G[1, 0, zb] + 
      G[0, 0, 0, z] + G[0, 0, 0, zb] + G[0, 0, 1, z] + G[0, 0, 1, zb] - 
      G[0, 1, 0, z] - G[0, 1, 0, zb] + G[0, 1, 1, z] - G[0, 1, 1, zb] - 
      G[1, 0, 0, z] + G[1, 0, 0, zb] + G[1, 0, 1, z] - G[1, 0, 1, zb] - 
      G[1, 1, 0, z] + G[1, 1, 0, zb] - G[1, 1, 1, z] - G[1, 1, 1, zb] - 
      2*G[zb, 0, 1, z] + 2*G[zb, 1, 0, z] + 
      (G[0, z]/2 + G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2)*
       Log[(s1*s2)/(mu2*s)]^2 + Log[(s1*s2)/(mu2*s)]^3/6 + 
      Log[(s1*s2)/(mu2*s)]*(-(G[0, zb]*G[1, z]) - G[1, z]*G[1, zb] + 
        G[0, z]*(G[0, zb] + G[1, zb]) + G[0, 0, z] + G[0, 0, zb] + 
        G[0, 1, z] - G[0, 1, zb] - G[1, 0, z] + G[1, 0, zb] - G[1, 1, z] - 
        G[1, 1, zb] - zeta[2]/2) + G[0, z]*(G[0, 0, zb] - G[0, 1, zb] + 
        G[1, 0, zb] + G[1, 1, zb] - zeta[2]/2) + 
      G[0, zb]*(G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - G[1, 1, z] + 
        2*G[zb, 1, z] - zeta[2]/2) + G[1, z]*(-G[0, 0, zb] - G[0, 1, zb] + 
        G[1, 0, zb] - G[1, 1, zb] + zeta[2]/2) + 
      G[1, zb]*(G[0, 0, z] + G[0, 1, z] + G[1, 0, z] - G[1, 1, z] - 
        2*G[zb, 0, z] + zeta[2]/2) + (7*zeta[3])/3), 0}, 
 B["qQ"][1, "mmm", "ee"] -> {(ci*(-2/Nc + Nc/2)*Pi)/ep + 
    ci*Pi*(Nc*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - G[1, zb]/2 - 
        Log[(s1*s2)/(mu2*s)]/2) + (2*G[0, z] + 2*G[0, zb] + 2*G[1, z] + 
        2*G[1, zb] + 2*Log[(s1*s2)/(mu2*s)])/Nc) + 
    ci*ep*Pi*(Nc*((G[0, zb]*G[1, z])/2 + G[0, z]*(G[0, zb]/2 - G[1, zb]/2) + 
        (G[1, z]*G[1, zb])/2 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
        G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
        G[1, 1, zb]/2 + (G[0, z]/2 + G[0, zb]/2 + G[1, z]/2 + G[1, zb]/2)*
         Log[(s1*s2)/(mu2*s)] + Log[(s1*s2)/(mu2*s)]^2/4 - zeta[2]/4) + 
      (-2*G[0, zb]*G[1, z] - 2*G[1, z]*G[1, zb] + 
        G[0, z]*(-2*G[0, zb] + 2*G[1, zb]) - 2*G[0, 0, z] - 2*G[0, 0, zb] + 
        2*G[0, 1, z] - 2*G[0, 1, zb] - 2*G[1, 0, z] + 2*G[1, 0, zb] - 
        2*G[1, 1, z] - 2*G[1, 1, zb] + (-2*G[0, z] - 2*G[0, zb] - 2*G[1, z] - 
          2*G[1, zb])*Log[(s1*s2)/(mu2*s)] - Log[(s1*s2)/(mu2*s)]^2 + 
        zeta[2])/Nc) + ci*ep^2*Pi*
     (Nc*(G[zb, z]*G[0, 1, zb] - G[zb, z]*G[1, 0, zb] - G[0, 0, 0, z]/2 - 
        G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + G[0, 0, 1, zb]/2 - 
        G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + G[0, 1, 1, z]/2 - 
        G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + G[1, 0, 0, zb]/2 + 
        G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - G[1, 1, 0, z]/2 + 
        G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - G[1, 1, 1, zb]/2 - 
        G[zb, 0, 1, z] + G[zb, 1, 0, z] + (-G[0, z]/4 - G[0, zb]/4 - 
          G[1, z]/4 - G[1, zb]/4)*Log[(s1*s2)/(mu2*s)]^2 - 
        Log[(s1*s2)/(mu2*s)]^3/12 + G[1, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + 
          G[1, 0, zb]/2 - G[1, 1, zb]/2 + zeta[2]/4) + Log[(s1*s2)/(mu2*s)]*
         (-(G[0, zb]*G[1, z])/2 + G[0, z]*(-G[0, zb]/2 + G[1, zb]/2) - 
          (G[1, z]*G[1, zb])/2 - G[0, 0, z]/2 - G[0, 0, zb]/2 + 
          G[0, 1, z]/2 - G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 - 
          G[1, 1, z]/2 - G[1, 1, zb]/2 + zeta[2]/4) + 
        G[0, z]*(-G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 + 
          G[1, 1, zb]/2 + zeta[2]/4) + G[1, zb]*(G[0, 0, z]/2 + 
          G[0, 1, z]/2 + G[1, 0, z]/2 - G[1, 1, z]/2 - G[zb, 0, z] + 
          zeta[2]/4) + G[0, zb]*(-G[0, 0, z]/2 - G[0, 1, z]/2 - 
          G[1, 0, z]/2 - G[1, 1, z]/2 + G[zb, 1, z] + zeta[2]/4) - 
        (7*zeta[3])/6) + (-4*G[zb, z]*G[0, 1, zb] + 4*G[zb, z]*G[1, 0, zb] + 
        2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - 2*G[0, 0, 1, z] - 
        2*G[0, 0, 1, zb] + 2*G[0, 1, 0, z] + 2*G[0, 1, 0, zb] - 
        2*G[0, 1, 1, z] + 2*G[0, 1, 1, zb] + 2*G[1, 0, 0, z] - 
        2*G[1, 0, 0, zb] - 2*G[1, 0, 1, z] + 2*G[1, 0, 1, zb] + 
        2*G[1, 1, 0, z] - 2*G[1, 1, 0, zb] + 2*G[1, 1, 1, z] + 
        2*G[1, 1, 1, zb] + 4*G[zb, 0, 1, z] - 4*G[zb, 1, 0, z] + 
        (G[0, z] + G[0, zb] + G[1, z] + G[1, zb])*Log[(s1*s2)/(mu2*s)]^2 + 
        Log[(s1*s2)/(mu2*s)]^3/3 + G[0, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 
          2*G[1, 0, zb] - 2*G[1, 1, zb] - zeta[2]) + 
        G[1, z]*(2*G[0, 0, zb] + 2*G[0, 1, zb] - 2*G[1, 0, zb] + 
          2*G[1, 1, zb] - zeta[2]) + Log[(s1*s2)/(mu2*s)]*
         (2*G[0, zb]*G[1, z] + G[0, z]*(2*G[0, zb] - 2*G[1, zb]) + 
          2*G[1, z]*G[1, zb] + 2*G[0, 0, z] + 2*G[0, 0, zb] - 2*G[0, 1, z] + 
          2*G[0, 1, zb] + 2*G[1, 0, z] - 2*G[1, 0, zb] + 2*G[1, 1, z] + 
          2*G[1, 1, zb] - zeta[2]) + G[1, zb]*(-2*G[0, 0, z] - 2*G[0, 1, z] - 
          2*G[1, 0, z] + 2*G[1, 1, z] + 4*G[zb, 0, z] - zeta[2]) + 
        G[0, zb]*(2*G[0, 0, z] + 2*G[0, 1, z] + 2*G[1, 0, z] + 2*G[1, 1, z] - 
          4*G[zb, 1, z] - zeta[2]) + (14*zeta[3])/3)/Nc), 0, 0, 0}}


==> anc/mrk_finite_amplitudes_QCD.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{H["gg"][1, "ppp", "oo"] -> 
  {Nf*((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (10 - 3*h[1, 1])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) + (2*Log[(mu2*s)/(s1*s2)])/3) + 
    Nc*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) - 
      (ci*Pi*h[1, 1])/2 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
      (-134 + 33*h[1, 1] - 36*L*h[1, 1] - 9*h[1, 2]^2)/18 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (-11 + 12*L - 3*h[1, 1])/3)*Log[(mu2*s)/(s1*s2)] + 
      (3*Log[(mu2*s)/(s1*s2)]^2)/2 + (21*zeta[2])/2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "oo", "upper"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc*Nf*(-1/6*(z*(-1 + zb)*h[1, 1])/((-1 + z)*zb) + 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) + 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(33 + h[1, 1] - 4*L*h[1, 1] - h[1, 2]^2))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((1 - (2*z)/(-1 + z + zb))*
        (-5*h[1, 2] + 2*h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3]))/2 + ((-z^3 + (-1 + zb)^3)*(100*h[1, 2] - 
         24*h[1, 1]*h[1, 2] - 16*L*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 
         2*h[1, 2]^3 - 12*h[1, 3]*h[1, 4] + h[1, 1]*h[1, 3]*h[1, 4] - 
         96*h[2, 2] + 8*h[1, 1]*h[2, 2] + 96*h[2, 3] - 8*h[1, 1]*h[2, 3] + 
         64*h[3, 6]))/(24*(-1 + z + zb)^3) + 
      (9958 - 2688*L - 1536*h[1, 1] + 216*L*h[1, 1]^2 + 18*h[1, 1]^3 - 
        216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
        27*h[1, 1]^2*h[1, 4] - 27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*
         h[1, 4] - 27*h[1, 3]^2*h[1, 4] + 9*h[1, 4]^3 + 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] - 864*h[3, 4] + 
        864*h[3, 5] + 432*h[3, 7])/648 + 
      ((ci*Pi)/6 + (z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*
          (-1 + z + zb)^2) + (8*L - h[1, 1])/6 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(2*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 + (2*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s2]*((z*(-1 + z - z*zb + zb^2)*(h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s1]*
       ((z*(-1 + z - z*zb + zb^2)*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       ((z*(-1 + z - z*zb + zb^2)*(4*L - h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) - h[1, 1]/6 + 
          ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3)) + 
        (100 - 36*L*h[1, 1] - 9*h[1, 2]^2)/27 - (5*zeta[2])/3) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((7*z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*
          (-1 + z + zb)^2) + (13*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-25 - 3*h[1, 1] + 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/9) + 
    (Nf*((z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*(-1 + z + zb)^2) + 
       (-55 + 6*h[1, 1])/12 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
        (2*(-1 + z + zb)^3) - (1 - (2*z)/(-1 + z + zb))*h[1, 2] - 
       Log[(mu2*s)/(s1*s2)] + 4*zeta[3]))/Nc + 
    Nc^2*((z*(-1 + zb)*h[1, 1])/(6*(-1 + z)*zb) - 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) - 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(-30 - h[1, 1] + 4*L*h[1, 1] + h[1, 2]^2))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((1 - (2*z)/(-1 + z + zb))*
        (-24*h[1, 2] - 16*h[1, 1]*h[1, 2] + 48*L*h[1, 1]*h[1, 2] - 
         9*h[1, 1]^2*h[1, 2] - 6*h[1, 2]^3 - 8*h[1, 3]*h[1, 4] - 
         3*h[1, 1]*h[1, 3]*h[1, 4] - 64*h[2, 2] - 24*h[1, 1]*h[2, 2] + 
         64*h[2, 3] + 24*h[1, 1]*h[2, 3] - 192*h[3, 6]))/16 + 
      ((-z^3 + (-1 + zb)^3)*(-88*h[1, 2] + 24*h[1, 1]*h[1, 2] + 
         16*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 2*h[1, 2]^3 + 
         12*h[1, 3]*h[1, 4] - h[1, 1]*h[1, 3]*h[1, 4] + 96*h[2, 2] - 
         8*h[1, 1]*h[2, 2] - 96*h[2, 3] + 8*h[1, 1]*h[2, 3] - 64*h[3, 6]))/
       (24*(-1 + z + zb)^3) + (-97880 + 38784*L + 15960*h[1, 1] - 
        2376*L*h[1, 1]^2 + 2592*L^2*h[1, 1]^2 - 198*h[1, 1]^3 + 
        2376*L*h[1, 2]^2 - 297*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 + 
        162*h[1, 2]^4 + 594*h[1, 1]*h[1, 2]*h[1, 3] - 297*h[1, 1]^2*h[1, 4] + 
        297*h[1, 2]^2*h[1, 4] - 891*h[1, 2]*h[1, 3]*h[1, 4] + 
        297*h[1, 3]^2*h[1, 4] - 99*h[1, 4]^3 - 4752*h[1, 1]*h[2, 1] - 
        7128*h[1, 2]*h[2, 2] + 7128*h[1, 2]*h[2, 3] + 9504*h[3, 4] - 
        9504*h[3, 5] - 4752*h[3, 7])/1296 + 
      ((3*ci*Pi)/4 + (-22 + 108*L - 27*h[1, 1])/18)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-7*z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (13*(-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3) - 
        (39*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (335 + 33*h[1, 1] - 612*L*h[1, 1] - 54*h[1, 1]^2 - 207*h[1, 2]^2 - 
          264*h[1, 4])/36)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       (-1/2*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
        (ci*Pi*(-11 + 24*L - 15*h[1, 1]))/12 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (2*(-1 + z + zb)^3) - (9*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (-88*L + 96*L^2 + 11*h[1, 1] - 84*L*h[1, 1] + 6*h[1, 1]^2 - 
          9*h[1, 2]^2)/12 + (39*zeta[2])/4) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 1]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 198*h[1, 2]^2 + 
          54*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((671 - 72*L - 18*h[1, 1])*zeta[3])/18 + Log[(mu2*s)/(s1*s2)]*
       ((z*(-1 + z - z*zb + zb^2)*(-4*L + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*(4*L - h[1, 1])*
          h[1, 2])/2 + (-926 + 396*L*h[1, 1] - 432*L^2*h[1, 1] + 
          108*L*h[1, 1]^2 + 99*h[1, 2]^2 - 108*L*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2)/54 + ((55 + 204*L - 33*h[1, 1])*zeta[2])/6 + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((-z^3 + (-1 + zb)^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*
          (h[1, 1] - h[1, 2])*h[1, 2])/2 + (z*(-1 + z - z*zb + zb^2)*
          (-h[1, 1] + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 + 216*L*h[1, 1]*h[1, 2] - 
          99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 + 54*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] - 9*h[1, 2])/6)*
         Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-11*h[1, 1] + 24*L*h[1, 1] - 
            3*h[1, 1]^2 - 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 
          17*zeta[2]) + (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(-h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (h[1, 1] + h[1, 2]))/2 + (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 - 
          216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          54*h[1, 2]^3)/108 + (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] + 
            9*h[1, 2])/6)*Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + (-11*h[1, 1] + 24*L*h[1, 1] - 
            3*h[1, 1]^2 + 12*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 
          17*zeta[2]) + (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      (1325*zeta[4])/16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][2, "ppp", "oo", "lower"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc*Nf*(-1/6*(z*(-1 + zb)*h[1, 1])/((-1 + z)*zb) + 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) + 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(33 + h[1, 1] - 4*L*h[1, 1] - h[1, 2]^2))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((1 - (2*z)/(-1 + z + zb))*
        (-5*h[1, 2] + 2*h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3]))/2 + ((-z^3 + (-1 + zb)^3)*(100*h[1, 2] - 
         24*h[1, 1]*h[1, 2] - 16*L*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 
         2*h[1, 2]^3 - 12*h[1, 3]*h[1, 4] + h[1, 1]*h[1, 3]*h[1, 4] - 
         96*h[2, 2] + 8*h[1, 1]*h[2, 2] + 96*h[2, 3] - 8*h[1, 1]*h[2, 3] + 
         64*h[3, 6]))/(24*(-1 + z + zb)^3) + 
      (9958 - 2688*L - 1536*h[1, 1] + 216*L*h[1, 1]^2 + 18*h[1, 1]^3 - 
        216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
        27*h[1, 1]^2*h[1, 4] - 27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*
         h[1, 4] - 27*h[1, 3]^2*h[1, 4] + 9*h[1, 4]^3 + 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] - 864*h[3, 4] + 
        864*h[3, 5] + 432*h[3, 7])/648 + 
      ((ci*Pi)/6 + (z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*
          (-1 + z + zb)^2) + (8*L - h[1, 1])/6 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(2*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 + (2*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s2]*((z*(-1 + z - z*zb + zb^2)*(h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s1]*
       ((z*(-1 + z - z*zb + zb^2)*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       ((z*(-1 + z - z*zb + zb^2)*(4*L - h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) - h[1, 1]/6 + 
          ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3)) + 
        (100 - 36*L*h[1, 1] - 9*h[1, 2]^2)/27 - (5*zeta[2])/3) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((7*z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*
          (-1 + z + zb)^2) + (13*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-25 - 3*h[1, 1] + 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/9) + 
    (Nf*((z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*(-1 + z + zb)^2) + 
       (-55 + 6*h[1, 1])/12 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
        (2*(-1 + z + zb)^3) - (1 - (2*z)/(-1 + z + zb))*h[1, 2] - 
       Log[(mu2*s)/(s1*s2)] + 4*zeta[3]))/Nc + 
    Nc^2*((z*(-1 + zb)*h[1, 1])/(6*(-1 + z)*zb) - 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) - 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(-30 - h[1, 1] + 4*L*h[1, 1] + h[1, 2]^2))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((1 - (2*z)/(-1 + z + zb))*
        (-24*h[1, 2] - 16*h[1, 1]*h[1, 2] + 48*L*h[1, 1]*h[1, 2] - 
         9*h[1, 1]^2*h[1, 2] - 6*h[1, 2]^3 - 8*h[1, 3]*h[1, 4] - 
         3*h[1, 1]*h[1, 3]*h[1, 4] - 64*h[2, 2] - 24*h[1, 1]*h[2, 2] + 
         64*h[2, 3] + 24*h[1, 1]*h[2, 3] - 192*h[3, 6]))/16 + 
      ((-z^3 + (-1 + zb)^3)*(-88*h[1, 2] + 24*h[1, 1]*h[1, 2] + 
         16*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 2*h[1, 2]^3 + 
         12*h[1, 3]*h[1, 4] - h[1, 1]*h[1, 3]*h[1, 4] + 96*h[2, 2] - 
         8*h[1, 1]*h[2, 2] - 96*h[2, 3] + 8*h[1, 1]*h[2, 3] - 64*h[3, 6]))/
       (24*(-1 + z + zb)^3) + (-97880 + 38784*L + 15960*h[1, 1] - 
        2376*L*h[1, 1]^2 + 2592*L^2*h[1, 1]^2 - 198*h[1, 1]^3 + 
        2376*L*h[1, 2]^2 - 297*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 + 
        162*h[1, 2]^4 + 594*h[1, 1]*h[1, 2]*h[1, 3] - 297*h[1, 1]^2*h[1, 4] + 
        297*h[1, 2]^2*h[1, 4] - 891*h[1, 2]*h[1, 3]*h[1, 4] + 
        297*h[1, 3]^2*h[1, 4] - 99*h[1, 4]^3 - 4752*h[1, 1]*h[2, 1] - 
        7128*h[1, 2]*h[2, 2] + 7128*h[1, 2]*h[2, 3] + 9504*h[3, 4] - 
        9504*h[3, 5] - 4752*h[3, 7])/1296 + 
      ((3*ci*Pi)/4 + (-22 + 108*L - 27*h[1, 1])/18)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-7*z*(-1 + z - z*zb + zb^2))/(2*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (13*(-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3) - 
        (39*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (335 + 33*h[1, 1] - 612*L*h[1, 1] - 54*h[1, 1]^2 - 207*h[1, 2]^2 - 
          264*h[1, 4])/36)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       (-1/2*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
        (ci*Pi*(-11 + 24*L - 15*h[1, 1]))/12 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (2*(-1 + z + zb)^3) - (9*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (-88*L + 96*L^2 + 11*h[1, 1] - 84*L*h[1, 1] + 6*h[1, 1]^2 - 
          9*h[1, 2]^2)/12 + (39*zeta[2])/4) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 1]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 198*h[1, 2]^2 + 
          54*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((671 - 72*L - 18*h[1, 1])*zeta[3])/18 + Log[(mu2*s)/(s1*s2)]*
       ((z*(-1 + z - z*zb + zb^2)*(-4*L + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*(4*L - h[1, 1])*
          h[1, 2])/2 + (-926 + 396*L*h[1, 1] - 432*L^2*h[1, 1] + 
          108*L*h[1, 1]^2 + 99*h[1, 2]^2 - 108*L*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2)/54 + ((55 + 204*L - 33*h[1, 1])*zeta[2])/6 + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((-z^3 + (-1 + zb)^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*
          (h[1, 1] - h[1, 2])*h[1, 2])/2 + (z*(-1 + z - z*zb + zb^2)*
          (-h[1, 1] + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 + 216*L*h[1, 1]*h[1, 2] - 
          99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 + 54*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] - 9*h[1, 2])/6)*
         Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-11*h[1, 1] + 24*L*h[1, 1] - 
            3*h[1, 1]^2 - 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 
          17*zeta[2]) + (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(-h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (h[1, 1] + h[1, 2]))/2 + (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 - 
          216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          54*h[1, 2]^3)/108 + (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] + 
            9*h[1, 2])/6)*Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + (-11*h[1, 1] + 24*L*h[1, 1] - 
            3*h[1, 1]^2 + 12*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 
          17*zeta[2]) + (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      (1325*zeta[4])/16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][1, "ppp", "ee"] -> 
  {0, 0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "ee", "upper"] -> 
  {0, 0, 0, 
   Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) - 
        h[1, 1]/6 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + (ci*Nf*Pi*((-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/
        (6*(1 - zb)) + (-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(6*z) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
         h[1, 4])/(6*z^2) + (-h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
        (6*(-1 + zb)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
         (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(12*(1 - z)^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*(-1 + z)^2) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*zb^2) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*zb) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*(1 - z)) + 
       (16 + h[1, 2]^2 - h[1, 4]^2 - 8*h[2, 1])/3 + (8*zeta[2])/3))/Nc + 
    Nc^2*((ci*Pi*(-11 + 24*L - 15*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/12 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4)) + ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 
          198*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2)), 
   (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
           ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
           ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
           ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) + 
       (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
       (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
       (-808 - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
         9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - z)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + z)^2) + (4 + 8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc^2 + 
    Nf*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (2*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 2]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + 2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-56 + 9*h[1, 2]^2 - 72*h[2, 1])/27 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (4*zeta[2])/3)) + 
    Nc*((ci*Pi*(-22 + 36*L - 9*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(-2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(6*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
            (-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (11*h[1, 1] - 12*L*h[1, 1] + 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
            6*h[1, 2]^2 - 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((-2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 - (2*z*(-1 + z - z*zb + zb^2)*h[1, 2])/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
            ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
            ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
            ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
        (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
        (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
          96*h[2, 2] - 96*h[2, 3])/(6*(1 - z)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - z)^3) + ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 
           9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/4 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*(-1 + z)^2) + 
        (7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] - 48*L*h[1, 1]*h[1, 2] - 
          15*h[1, 1]^2*h[1, 2] - 154*h[1, 2]^2 - 3*h[1, 1]*h[1, 2]^2 - 
          21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - h[1, 3]^3 + 
          3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 22*h[1, 3]*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 + 
          528*h[2, 1] - 192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 
          60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] - 176*h[2, 2] + 
          48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] - 96*h[3, 4] + 
          96*h[3, 5] + 96*h[3, 7])/24 + (8/(3*(1 - z)^3) + 16/(1 - z) - 
          4/(-1 + z)^2 + (44 + 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/3)*zeta[2] - 2*zeta[3])), 
   Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*z*(-1 + zb))/(3*(-1 + z)*zb) - 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + (2*z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 + 72*h[2, 1])/
         27 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc^2 + 
    Nc*((ci*Pi*(22 - 36*L + 9*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
            6*h[1, 2]^2 + 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*(-2 - h[1, 2]))/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - (2*z*(-1 + zb)*h[1, 2])/
         (3*(-1 + z)*zb) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
            zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
              (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/4 + (-20*h[1, 1] + 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*zb^2) + (-63*h[1, 1]^3 + 3232*h[1, 2] - 
          198*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          135*h[1, 1]^2*h[1, 2] + 1386*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          189*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4752*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] - 
          864*h[3, 5] - 864*h[3, 7])/216 + (-8/(3*zb^3) + 4/zb^2 - 16/zb + 
          (-44 - 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
         z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*zb) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*zb^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*zb^2) + 
      (-7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] + 48*L*h[1, 1]*h[1, 2] - 
        15*h[1, 1]^2*h[1, 2] + 110*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 
        3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - h[1, 3]^3 - 
        3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 22*h[1, 3]*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 - 
        176*h[2, 1] + 192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 
        60*h[1, 2]*h[2, 1] + 48*h[1, 4]*h[2, 1] - 176*h[2, 2] - 
        48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 96*h[3, 4] - 
        96*h[3, 5] - 96*h[3, 7])/12 + (-16/(3*zb^3) + 8/zb^2 - 32/zb - 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 808*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-11*h[1, 1] + 12*L*h[1, 1] + 
            36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb)))/(27*(-1 + z)^2) - 
        (2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) + 
        (2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*(-1 + z)^2) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/
         (6*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 3232*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 1584*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] - 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 
          1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 864*h[3, 5] + 
          864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (88 + 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
      2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) - (4*z*(-1 + z - z*zb + zb^2))/
       (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
      (4*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
         (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
       27 - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/3 - 
      (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) - 
      6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + (h[1, 1] - h[1, 3] - h[1, 4])/
       (3*(-1 + zb)^2) + (-h[1, 1] + h[1, 3] + h[1, 4])/(3*(1 - zb)) + 
      (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
        h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
        96*h[2, 2] - 96*h[2, 3])/(3*(1 - z)) + 
      (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
       (6*(1 - z)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
       (12*(-1 + z)^2) + (-3232 + 63*h[1, 1]^3 - 198*h[1, 1]*h[1, 2] + 
        432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] - 990*h[1, 2]^2 - 
        27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
        198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 
        1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] - 
        864*h[3, 4] + 864*h[3, 5] + 864*h[3, 7])/108 + 
      (16/(3*(1 - z)^3) + 32/(1 - z) - 8/(-1 + z)^2 + 
        4*(11 + 3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 + (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
            ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
            ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
            ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
        (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
        (-920 - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
          9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - z)^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + z)^2) + (16/3 + 8/(3*(1 - z)^3) + 4/(1 - z) - 
          4/(-1 + z)^2)*zeta[2])) + Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 - (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/6 + (h[1, 1] - h[1, 3] - h[1, 4])/
         (6*(1 - zb)) + (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + z)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/4 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - z)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 + h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - z)) + (6464 - 63*h[1, 1]^3 + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] + 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 1584*h[2, 1] + 
          1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] - 864*h[3, 5] - 
          864*h[3, 7])/216 + (-8/(3*(1 - z)^3) - 16/(1 - z) + 4/(-1 + z)^2 + 
          (-88 - 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] - 2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
      2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
          (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) + ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) + (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) + 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z) + (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/
       (12*zb^2) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
        h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*zb) + 
      (7*h[1, 1]^3 + 22*h[1, 1]*h[1, 2] - 48*L*h[1, 1]*h[1, 2] + 
        15*h[1, 1]^2*h[1, 2] - 110*h[1, 2]^2 - 3*h[1, 1]*h[1, 2]^2 - 
        3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + h[1, 3]^3 + 
        3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 22*h[1, 3]*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 + 
        176*h[2, 1] - 192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 
        60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] + 176*h[2, 2] + 
        48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 96*h[3, 4] + 
        96*h[3, 5] + 96*h[3, 7])/12 + (16/(3*zb^3) - 8/zb^2 + 32/zb + 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 808*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-11*h[1, 1] + 12*L*h[1, 1] + 
            36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb)))/(27*(-1 + z)^2) - 
        (2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) + 
        (2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*(-1 + z)^2) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/
         (6*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 3232*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 1584*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] - 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 
          1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 864*h[3, 5] + 
          864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (88 + 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) + (4*z*(-1 + z - z*zb + zb^2))/
       (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (4*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
         (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
       27 + ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/3 + 
      (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) + 
      6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + (h[1, 1] - h[1, 3] - h[1, 4])/
       (3*(1 - zb)) + (-h[1, 1] + h[1, 3] + h[1, 4])/(3*(-1 + zb)^2) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
        4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*(-1 + z)^2) + 
      (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*(1 - z)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*(1 - z)) + 
      (3232 - 63*h[1, 1]^3 + 198*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
        135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
        27*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 - 
        27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] - 
        54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
        54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
        1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
        540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 
        432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] - 
        864*h[3, 5] - 864*h[3, 7])/108 + (-16/(3*(1 - z)^3) - 32/(1 - z) + 
        8/(-1 + z)^2 - 4*(11 + 3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 + (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
            ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
            ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
            ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
        (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
        (-920 - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
          9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - z)^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + z)^2) + (16/3 + 8/(3*(1 - z)^3) + 4/(1 - z) - 
          4/(-1 + z)^2)*zeta[2])) + Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 - (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/6 + (h[1, 1] - h[1, 3] - h[1, 4])/
         (6*(1 - zb)) + (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + z)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/4 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - z)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 + h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - z)) + (6464 - 63*h[1, 1]^3 + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] + 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 1584*h[2, 1] + 
          1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] - 864*h[3, 5] - 
          864*h[3, 7])/216 + (-8/(3*(1 - z)^3) - 16/(1 - z) + 4/(-1 + z)^2 + 
          (-88 - 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] - 2*zeta[3])), 0, 0, 0, 0, 16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - 4*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/(3*(1 - zb)) + 
        (-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(-1 + zb)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*zb^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - z)) + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
            (-1 + z + zb)^2) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 - 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(-1 + zb)^2) + (h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (4 - h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z) + (4 - h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(1 - zb)) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - z)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + h[1, 3] - 
          3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*zb) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/2 + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 9*h[1, 4]^3 - 
          1728*L*h[2, 1] + 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] + 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((-2*(-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(1 - zb)) + 
      (2*(h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(-1 + zb)^2) - 
      (2*(-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z) + 
      (2*(h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z^2) + 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*zb^3) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - z)^3) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - z)) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*zb) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
        6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
        4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*zb^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
        3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*(-1 + z)^2) + 
      (-64 + 24*L*h[1, 1]^2 - 3*h[1, 1]^3 - 22*h[1, 2]^2 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
        h[1, 4]^3 + 176*h[2, 1] - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 
        72*h[3, 1])/3 - (16*(11 + 6*h[1, 4])*zeta[2])/3 - 64*zeta[3]), 
   -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - 4*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/(3*(1 - zb)) + 
        (-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(-1 + zb)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*zb^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - z)) + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
            (-1 + z + zb)^2) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 - 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(-1 + zb)^2) + (h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (4 - h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z) + (4 - h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(1 - zb)) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - z)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + h[1, 3] - 
          3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*zb) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/2 + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 9*h[1, 4]^3 - 
          1728*L*h[2, 1] + 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] + 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((2*(-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(1 - zb)) - 
      (2*(h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(-1 + zb)^2) + 
      (2*(-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z) - 
      (2*(h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z^2) - 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*zb^3) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - z)^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
        3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(6*(-1 + z)^2) - 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - z)) + (-20*h[1, 1] + 3*h[1, 1]^2 + 
        20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 4*h[1, 3] - 
        3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(6*zb^2) - 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*zb) + (64 - 24*L*h[1, 1]^2 + 3*h[1, 1]^3 + 
        22*h[1, 2]^2 - 24*L*h[1, 2]^2 + 9*h[1, 1]*h[1, 2]^2 + 
        3*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 + h[1, 4]^3 - 176*h[2, 1] + 
        192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] - 72*h[3, 1])/3 + 
      (16*(11 + 6*h[1, 4])*zeta[2])/3 + 64*zeta[3]), 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "ee", "lower"] -> 
  {0, 0, 0, 
   Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) - 
        h[1, 1]/6 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + (ci*Nf*Pi*((-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/
        (6*(1 - zb)) + (-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(6*z) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
         h[1, 4])/(6*z^2) + (-h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
        (6*(-1 + zb)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
         (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(12*(1 - z)^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*(-1 + z)^2) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*zb^2) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*zb) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*(1 - z)) + 
       (16 + h[1, 2]^2 - h[1, 4]^2 - 8*h[2, 1])/3 + (8*zeta[2])/3))/Nc + 
    Nc^2*((ci*Pi*(-11 + 24*L - 15*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/12 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4)) + ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 
          198*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2)), 
   (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
           ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
           ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
           ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) + 
       (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
       (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
       (-808 - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
         9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - z)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + z)^2) + (4 + 8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc^2 + 
    Nf*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (2*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 2]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + 2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-56 + 9*h[1, 2]^2 - 72*h[2, 1])/27 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (4*zeta[2])/3)) + 
    Nc*((ci*Pi*(-22 + 36*L - 9*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(-2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(6*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
            (-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (11*h[1, 1] - 12*L*h[1, 1] + 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
            6*h[1, 2]^2 - 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((-2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 - (2*z*(-1 + z - z*zb + zb^2)*h[1, 2])/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
            ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
            ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
            ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
        (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
        (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
          96*h[2, 2] - 96*h[2, 3])/(6*(1 - z)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - z)^3) + ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 
           9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/4 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*(-1 + z)^2) + 
        (7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] - 48*L*h[1, 1]*h[1, 2] - 
          15*h[1, 1]^2*h[1, 2] - 154*h[1, 2]^2 - 3*h[1, 1]*h[1, 2]^2 - 
          21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - h[1, 3]^3 + 
          3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 22*h[1, 3]*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 + 
          528*h[2, 1] - 192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 
          60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] - 176*h[2, 2] + 
          48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] - 96*h[3, 4] + 
          96*h[3, 5] + 96*h[3, 7])/24 + (8/(3*(1 - z)^3) + 16/(1 - z) - 
          4/(-1 + z)^2 + (44 + 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/3)*zeta[2] - 2*zeta[3])), 
   Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*z*(-1 + zb))/(3*(-1 + z)*zb) - 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + (2*z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 + 72*h[2, 1])/
         27 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc^2 + 
    Nc*((ci*Pi*(22 - 36*L + 9*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
            6*h[1, 2]^2 + 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*(-2 - h[1, 2]))/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - (2*z*(-1 + zb)*h[1, 2])/
         (3*(-1 + z)*zb) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
            zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
              (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/4 + (-20*h[1, 1] + 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*zb^2) + (-63*h[1, 1]^3 + 3232*h[1, 2] - 
          198*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          135*h[1, 1]^2*h[1, 2] + 1386*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          189*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4752*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] - 
          864*h[3, 5] - 864*h[3, 7])/216 + (-8/(3*zb^3) + 4/zb^2 - 16/zb + 
          (-44 - 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
         z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*zb) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*zb^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*zb^2) + 
      (-7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] + 48*L*h[1, 1]*h[1, 2] - 
        15*h[1, 1]^2*h[1, 2] + 110*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 
        3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - h[1, 3]^3 - 
        3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 22*h[1, 3]*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 - 
        176*h[2, 1] + 192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 
        60*h[1, 2]*h[2, 1] + 48*h[1, 4]*h[2, 1] - 176*h[2, 2] - 
        48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 96*h[3, 4] - 
        96*h[3, 5] - 96*h[3, 7])/12 + (-16/(3*zb^3) + 8/zb^2 - 32/zb - 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 808*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-11*h[1, 1] + 12*L*h[1, 1] + 
            36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb)))/(27*(-1 + z)^2) - 
        (2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) + 
        (2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*(-1 + z)^2) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/
         (6*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 3232*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 1584*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] - 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 
          1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 864*h[3, 5] + 
          864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (88 + 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
      2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) - (4*z*(-1 + z - z*zb + zb^2))/
       (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
      (4*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
         (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
       27 - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/3 - 
      (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) - 
      6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + (h[1, 1] - h[1, 3] - h[1, 4])/
       (3*(-1 + zb)^2) + (-h[1, 1] + h[1, 3] + h[1, 4])/(3*(1 - zb)) + 
      (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
        h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
        96*h[2, 2] - 96*h[2, 3])/(3*(1 - z)) + 
      (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
       (6*(1 - z)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
       (12*(-1 + z)^2) + (-3232 + 63*h[1, 1]^3 - 198*h[1, 1]*h[1, 2] + 
        432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] - 990*h[1, 2]^2 - 
        27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
        198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 
        1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] - 
        864*h[3, 4] + 864*h[3, 5] + 864*h[3, 7])/108 + 
      (16/(3*(1 - z)^3) + 32/(1 - z) - 8/(-1 + z)^2 + 
        4*(11 + 3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 + (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
            ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
            ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
            ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
        (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
        (-920 - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
          9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - z)^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + z)^2) + (16/3 + 8/(3*(1 - z)^3) + 4/(1 - z) - 
          4/(-1 + z)^2)*zeta[2])) + Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 - (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/6 + (h[1, 1] - h[1, 3] - h[1, 4])/
         (6*(1 - zb)) + (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + z)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/4 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - z)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 + h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - z)) + (6464 - 63*h[1, 1]^3 + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] + 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 1584*h[2, 1] + 
          1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] - 864*h[3, 5] - 
          864*h[3, 7])/216 + (-8/(3*(1 - z)^3) - 16/(1 - z) + 4/(-1 + z)^2 + 
          (-88 - 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] - 2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
      2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
          (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) + ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) + (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) + 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z) + (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/
       (12*zb^2) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
        h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*zb) + 
      (7*h[1, 1]^3 + 22*h[1, 1]*h[1, 2] - 48*L*h[1, 1]*h[1, 2] + 
        15*h[1, 1]^2*h[1, 2] - 110*h[1, 2]^2 - 3*h[1, 1]*h[1, 2]^2 - 
        3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + h[1, 3]^3 + 
        3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 22*h[1, 3]*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 + 
        176*h[2, 1] - 192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 
        60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] + 176*h[2, 2] + 
        48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 96*h[3, 4] + 
        96*h[3, 5] + 96*h[3, 7])/12 + (16/(3*zb^3) - 8/zb^2 + 32/zb + 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 808*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-11*h[1, 1] + 12*L*h[1, 1] + 
            36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb)))/(27*(-1 + z)^2) - 
        (2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) + 
        (2*(-220 + 9/z + 404*z - 193*z^2 + (36*(-1 + z)*z)/zb^2 + 
           (9*(3 + 2*(-2 + z)*z))/zb - (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + 
           (9*z*(-6 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*(-1 + z)^2) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/
         (6*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 3232*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 1584*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] - 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 
          1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 864*h[3, 5] + 
          864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (88 + 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) + (4*z*(-1 + z - z*zb + zb^2))/
       (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (4*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
         (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
       27 + ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/3 + 
      (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) + 
      6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + (h[1, 1] - h[1, 3] - h[1, 4])/
       (3*(1 - zb)) + (-h[1, 1] + h[1, 3] + h[1, 4])/(3*(-1 + zb)^2) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
        4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*(-1 + z)^2) + 
      (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*(1 - z)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*(1 - z)) + 
      (3232 - 63*h[1, 1]^3 + 198*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
        135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
        27*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 - 
        27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] - 
        54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
        54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
        1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
        540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 
        432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] - 
        864*h[3, 5] - 864*h[3, 7])/108 + (-16/(3*(1 - z)^3) - 32/(1 - z) + 
        8/(-1 + z)^2 - 4*(11 + 3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 + (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
            ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
            ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
            ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
        (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
        (-920 - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
          9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - z)^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + z)^2) + (16/3 + 8/(3*(1 - z)^3) + 4/(1 - z) - 
          4/(-1 + z)^2)*zeta[2])) + Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
           (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
             (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
         27 - (2*z*(-1 + z - z*zb + zb^2)*(-2 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/6 + (h[1, 1] - h[1, 3] - h[1, 4])/
         (6*(1 - zb)) + (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + z)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/4 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - z)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 + h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - z)) + (6464 - 63*h[1, 1]^3 + 198*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] + 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 1584*h[2, 1] + 
          1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] - 864*h[3, 5] - 
          864*h[3, 7])/216 + (-8/(3*(1 - z)^3) - 16/(1 - z) + 4/(-1 + z)^2 + 
          (-88 - 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] - 2*zeta[3])), 0, 0, 0, 0, 16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - 4*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/(3*(1 - zb)) + 
        (-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(-1 + zb)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*zb^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - z)) + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
            (-1 + z + zb)^2) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 - 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(-1 + zb)^2) + (h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (4 - h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z) + (4 - h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(1 - zb)) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - z)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + h[1, 3] - 
          3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*zb) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/2 + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 9*h[1, 4]^3 - 
          1728*L*h[2, 1] + 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] + 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((-2*(-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(1 - zb)) + 
      (2*(h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(-1 + zb)^2) - 
      (2*(-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z) + 
      (2*(h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z^2) + 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*zb^3) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - z)^3) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - z)) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*zb) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
        6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
        4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*zb^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
        3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*(-1 + z)^2) + 
      (-64 + 24*L*h[1, 1]^2 - 3*h[1, 1]^3 - 22*h[1, 2]^2 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
        h[1, 4]^3 + 176*h[2, 1] - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 
        72*h[3, 1])/3 - (16*(11 + 6*h[1, 4])*zeta[2])/3 - 64*zeta[3]), 
   -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*z*(-1 + zb))/(3*(-1 + z)*zb) - 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - 4*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/(3*(1 - zb)) + 
        (-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(-1 + zb)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*zb^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - z)) + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
            (-1 + z + zb)^2) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 - 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (4*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(-1 + zb)^2) + (h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(3*z^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*zb^3) + (4 - h[1, 1] + h[1, 2] - h[1, 3] + 
          h[1, 4])/(3*z) + (4 - h[1, 1] - h[1, 2] + h[1, 3] + h[1, 4])/
         (3*(1 - zb)) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - z)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - z)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + h[1, 3] - 
          3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*zb) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*zb^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + z)^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/2 + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 9*h[1, 4]^3 - 
          1728*L*h[2, 1] + 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] + 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((2*(-4 + h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(1 - zb)) - 
      (2*(h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4]))/(3*(-1 + zb)^2) + 
      (2*(-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z) - 
      (2*(h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4]))/(3*z^2) - 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*zb^3) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - z)^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
        3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(6*(-1 + z)^2) - 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - z)) + (-20*h[1, 1] + 3*h[1, 1]^2 + 
        20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 4*h[1, 3] - 
        3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(6*zb^2) - 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*zb) + (64 - 24*L*h[1, 1]^2 + 3*h[1, 1]^3 + 
        22*h[1, 2]^2 - 24*L*h[1, 2]^2 + 9*h[1, 1]*h[1, 2]^2 + 
        3*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 + h[1, 4]^3 - 176*h[2, 1] + 
        192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] - 72*h[3, 1])/3 + 
      (16*(11 + 6*h[1, 4])*zeta[2])/3 + 64*zeta[3]), 0, 0, 0, 0, 0, 0}, 
 H["gg"][1, "ppp", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "eo", "upper"] -> 
  {0, Nc*Nf*(ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
           (-1 + z + zb)^2) + h[1, 1]/6 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) - 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc + 
    Nc^2*((ci*Pi*(11 - 24*L + 6*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 24*L*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
            3*h[1, 2]^2)/12 - (17*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 - h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-808 - 216*L*h[1, 1]*h[1, 2] + 99*h[1, 2]^2 - 54*h[1, 2]^3 - 
          792*h[2, 1])/216 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
           8*h[2, 3]))/(24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/16 + ((22 + 51*h[1, 2])*zeta[2])/12 + 
        zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][2, "ppp", "eo", "lower"] -> 
  {0, Nc*Nf*(ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
           (-1 + z + zb)^2) + h[1, 1]/6 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) - 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc + 
    Nc^2*((ci*Pi*(11 - 24*L + 6*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 24*L*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
            3*h[1, 2]^2)/12 - (17*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 - h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-808 - 216*L*h[1, 1]*h[1, 2] + 99*h[1, 2]^2 - 54*h[1, 2]^3 - 
          792*h[2, 1])/216 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
           8*h[2, 3]))/(24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/16 + ((22 + 51*h[1, 2])*zeta[2])/12 + 
        zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][1, "ppp", "oe"] -> 
  {0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "oe", "upper"] -> 
  {0, 0, Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - h[1, 1]/6 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 9*h[1, 2]^2 - 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + 
    (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
           ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
           ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
           ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) + 
       (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
       (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
       (-808 - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
         9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - z)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + z)^2) + (4 + 8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc + Nc^2*((ci*Pi*(-11 + 24*L - 6*h[1, 1] + 9*h[1, 2])*
        Log[(mu2*s)/(s1*s2)]^2)/12 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (11*h[1, 1] - 12*L*h[1, 1] + 24*L*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/12 + (17*zeta[2])/4)) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 - 216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 
          54*h[1, 2]^3 + 792*h[2, 1])/216 + ((1 - (2*z)/(-1 + z + zb))*
          (-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/16 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 51*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["gg"][2, "ppp", "oe", "lower"] -> 
  {0, 0, Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - h[1, 1]/6 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 9*h[1, 2]^2 - 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + 
    (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 - ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
           ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
           ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
           ((-1 + z)^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/(3*(-1 + z + zb)^3) + 
       (h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + zb)^2) + 
       (-h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - zb)) + 
       (-808 - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 9*h[1, 3]*h[1, 4] + 
         9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - z)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - z)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + z)^2) + (4 + 8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc + Nc^2*((ci*Pi*(-11 + 24*L - 6*h[1, 1] + 9*h[1, 2])*
        Log[(mu2*s)/(s1*s2)]^2)/12 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (11*h[1, 1] - 12*L*h[1, 1] + 24*L*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/12 + (17*zeta[2])/4)) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 - 216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 
          54*h[1, 2]^3 + 792*h[2, 1])/216 + ((1 - (2*z)/(-1 + z + zb))*
          (-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/16 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 51*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["gg"][1, "mmm", "oo"] -> 
  {Nf*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (10 - 3*h[1, 1])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) + (2*Log[(mu2*s)/(s1*s2)])/3) + 
    Nc*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) - 
      (ci*Pi*h[1, 1])/2 - (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (-134 + 33*h[1, 1] - 36*L*h[1, 1] - 9*h[1, 2]^2)/18 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (-11 + 12*L - 3*h[1, 1])/3)*Log[(mu2*s)/(s1*s2)] + 
      (3*Log[(mu2*s)/(s1*s2)]^2)/2 + (21*zeta[2])/2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "oo", "upper"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc*Nf*(-1/6*((-1 + z)*zb*h[1, 1])/(z*(-1 + zb)) - 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) + 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(33 + h[1, 1] - 4*L*h[1, 1] - h[1, 2]^2))/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(-5*h[1, 2] + 2*h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3]))/(2*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(100*h[1, 2] - 24*h[1, 1]*h[1, 2] - 
         16*L*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 2*h[1, 2]^3 - 
         12*h[1, 3]*h[1, 4] + h[1, 1]*h[1, 3]*h[1, 4] - 96*h[2, 2] + 
         8*h[1, 1]*h[2, 2] + 96*h[2, 3] - 8*h[1, 1]*h[2, 3] + 64*h[3, 6]))/
       (24*(-1 + z + zb)^3) + (9958 - 2688*L - 1536*h[1, 1] + 
        216*L*h[1, 1]^2 + 18*h[1, 1]^3 - 216*L*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        27*h[1, 1]^2*h[1, 4] + 27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*
         h[1, 4] + 27*h[1, 3]^2*h[1, 4] - 9*h[1, 4]^3 - 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] + 864*h[3, 4] + 
        864*h[3, 5] - 432*h[3, 7])/648 + 
      ((ci*Pi)/6 + ((-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*
          (-1 + z + zb)^2) + (8*L - h[1, 1])/6 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(2*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 + (2*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s2]*(((-1 + z)*(1 + z - zb)*zb*(h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s1]*
       (((-1 + z)*(1 + z - zb)*zb*(h[1, 1] + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z)*(1 + z - zb)*zb*(4*L - h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) - h[1, 1]/6 + 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3)) + 
        (100 - 36*L*h[1, 1] - 9*h[1, 2]^2)/27 - (5*zeta[2])/3) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((7*(-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*
          (-1 + z + zb)^2) + (13*((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-25 - 3*h[1, 1] - 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/9) + 
    (Nf*(((-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*(-1 + z + zb)^2) + 
       (-55 + 6*h[1, 1])/12 - ((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (((-1 + z)^3 - zb^3)*h[1, 2])/(2*(-1 + z + zb)^3) - 
       Log[(mu2*s)/(s1*s2)] + 4*zeta[3]))/Nc + 
    Nc^2*(((-1 + z)*zb*h[1, 1])/(6*z*(-1 + zb)) + 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) - 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(-30 - h[1, 1] + 4*L*h[1, 1] + h[1, 2]^2))/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(-24*h[1, 2] - 16*h[1, 1]*h[1, 2] + 
         48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 6*h[1, 2]^3 - 
         8*h[1, 3]*h[1, 4] - 3*h[1, 1]*h[1, 3]*h[1, 4] - 64*h[2, 2] - 
         24*h[1, 1]*h[2, 2] + 64*h[2, 3] + 24*h[1, 1]*h[2, 3] - 192*h[3, 6]))/
       (16*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*(-88*h[1, 2] + 
         24*h[1, 1]*h[1, 2] + 16*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 
         2*h[1, 2]^3 + 12*h[1, 3]*h[1, 4] - h[1, 1]*h[1, 3]*h[1, 4] + 
         96*h[2, 2] - 8*h[1, 1]*h[2, 2] - 96*h[2, 3] + 8*h[1, 1]*h[2, 3] - 
         64*h[3, 6]))/(24*(-1 + z + zb)^3) + 
      (-97880 + 38784*L + 15960*h[1, 1] - 2376*L*h[1, 1]^2 + 
        2592*L^2*h[1, 1]^2 - 198*h[1, 1]^3 + 2376*L*h[1, 2]^2 - 
        297*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 + 162*h[1, 2]^4 - 
        594*h[1, 1]*h[1, 2]*h[1, 3] + 297*h[1, 1]^2*h[1, 4] - 
        297*h[1, 2]^2*h[1, 4] - 891*h[1, 2]*h[1, 3]*h[1, 4] - 
        297*h[1, 3]^2*h[1, 4] + 99*h[1, 4]^3 + 4752*h[1, 1]*h[2, 1] - 
        7128*h[1, 2]*h[2, 2] + 7128*h[1, 2]*h[2, 3] - 9504*h[3, 4] - 
        9504*h[3, 5] + 4752*h[3, 7])/1296 + 
      ((3*ci*Pi)/4 + (-22 + 108*L - 27*h[1, 1])/18)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-7*(-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (39*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
        (13*((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
        (335 + 33*h[1, 1] - 612*L*h[1, 1] - 54*h[1, 1]^2 - 207*h[1, 2]^2 + 
          264*h[1, 4])/36)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       (-1/2*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
        (ci*Pi*(-11 + 24*L - 15*h[1, 1]))/12 - (9*(-1 + z - zb)*h[1, 2])/
         (4*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2])/
         (2*(-1 + z + zb)^3) + (-88*L + 96*L^2 + 11*h[1, 1] - 84*L*h[1, 1] + 
          6*h[1, 1]^2 - 9*h[1, 2]^2)/12 + (39*zeta[2])/4) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 198*h[1, 2]^2 + 
          54*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((671 - 72*L - 18*h[1, 1])*zeta[3])/18 + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z)*(1 + z - zb)*zb*(-4*L + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (3*(-1 + z - zb)*(4*L - h[1, 1])*h[1, 2])/
         (2*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) + (-926 + 396*L*h[1, 1] - 432*L^2*h[1, 1] + 
          108*L*h[1, 1]^2 + 99*h[1, 2]^2 - 108*L*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2)/54 + ((55 + 204*L - 33*h[1, 1])*zeta[2])/6 + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        (3*(-1 + z - zb)*(h[1, 1] - h[1, 2])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ((-1 + z)*(1 + z - zb)*zb*
          (-h[1, 1] + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 + 216*L*h[1, 1]*h[1, 2] - 
          99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 + 54*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] - 9*h[1, 2])/6)*
         Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-11*h[1, 1] + 24*L*h[1, 1] - 3*h[1, 1]^2 - 12*L*h[1, 2] + 
            3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 17*zeta[2]) + 
        (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(-h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        (3*(-1 + z - zb)*h[1, 2]*(h[1, 1] + h[1, 2]))/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) + (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 - 
          216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          54*h[1, 2]^3)/108 + (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] + 
            9*h[1, 2])/6)*Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (-11*h[1, 1] + 24*L*h[1, 1] - 3*h[1, 1]^2 + 12*L*h[1, 2] - 
            3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 17*zeta[2]) + 
        (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + (1325*zeta[4])/16), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 
     6*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
     6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][2, "mmm", "oo", "lower"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc*Nf*(-1/6*((-1 + z)*zb*h[1, 1])/(z*(-1 + zb)) - 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) + 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(33 + h[1, 1] - 4*L*h[1, 1] - h[1, 2]^2))/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(-5*h[1, 2] + 2*h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3]))/(2*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(100*h[1, 2] - 24*h[1, 1]*h[1, 2] - 
         16*L*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 2*h[1, 2]^3 - 
         12*h[1, 3]*h[1, 4] + h[1, 1]*h[1, 3]*h[1, 4] - 96*h[2, 2] + 
         8*h[1, 1]*h[2, 2] + 96*h[2, 3] - 8*h[1, 1]*h[2, 3] + 64*h[3, 6]))/
       (24*(-1 + z + zb)^3) + (9958 - 2688*L - 1536*h[1, 1] + 
        216*L*h[1, 1]^2 + 18*h[1, 1]^3 - 216*L*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        27*h[1, 1]^2*h[1, 4] + 27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*
         h[1, 4] + 27*h[1, 3]^2*h[1, 4] - 9*h[1, 4]^3 - 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] + 864*h[3, 4] + 
        864*h[3, 5] - 432*h[3, 7])/648 + 
      ((ci*Pi)/6 + ((-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*
          (-1 + z + zb)^2) + (8*L - h[1, 1])/6 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(2*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 + (2*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s2]*(((-1 + z)*(1 + z - zb)*zb*(h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s1]*
       (((-1 + z)*(1 + z - zb)*zb*(h[1, 1] + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 9*h[1, 1]^2 + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z)*(1 + z - zb)*zb*(4*L - h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) - h[1, 1]/6 + 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3)) + 
        (100 - 36*L*h[1, 1] - 9*h[1, 2]^2)/27 - (5*zeta[2])/3) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((7*(-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*
          (-1 + z + zb)^2) + (13*((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-25 - 3*h[1, 1] - 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/9) + 
    (Nf*(((-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*(-1 + z + zb)^2) + 
       (-55 + 6*h[1, 1])/12 - ((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (((-1 + z)^3 - zb^3)*h[1, 2])/(2*(-1 + z + zb)^3) - 
       Log[(mu2*s)/(s1*s2)] + 4*zeta[3]))/Nc + 
    Nc^2*(((-1 + z)*zb*h[1, 1])/(6*z*(-1 + zb)) + 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) - 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(-30 - h[1, 1] + 4*L*h[1, 1] + h[1, 2]^2))/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(-24*h[1, 2] - 16*h[1, 1]*h[1, 2] + 
         48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 6*h[1, 2]^3 - 
         8*h[1, 3]*h[1, 4] - 3*h[1, 1]*h[1, 3]*h[1, 4] - 64*h[2, 2] - 
         24*h[1, 1]*h[2, 2] + 64*h[2, 3] + 24*h[1, 1]*h[2, 3] - 192*h[3, 6]))/
       (16*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*(-88*h[1, 2] + 
         24*h[1, 1]*h[1, 2] + 16*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 
         2*h[1, 2]^3 + 12*h[1, 3]*h[1, 4] - h[1, 1]*h[1, 3]*h[1, 4] + 
         96*h[2, 2] - 8*h[1, 1]*h[2, 2] - 96*h[2, 3] + 8*h[1, 1]*h[2, 3] - 
         64*h[3, 6]))/(24*(-1 + z + zb)^3) + 
      (-97880 + 38784*L + 15960*h[1, 1] - 2376*L*h[1, 1]^2 + 
        2592*L^2*h[1, 1]^2 - 198*h[1, 1]^3 + 2376*L*h[1, 2]^2 - 
        297*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 + 162*h[1, 2]^4 - 
        594*h[1, 1]*h[1, 2]*h[1, 3] + 297*h[1, 1]^2*h[1, 4] - 
        297*h[1, 2]^2*h[1, 4] - 891*h[1, 2]*h[1, 3]*h[1, 4] - 
        297*h[1, 3]^2*h[1, 4] + 99*h[1, 4]^3 + 4752*h[1, 1]*h[2, 1] - 
        7128*h[1, 2]*h[2, 2] + 7128*h[1, 2]*h[2, 3] - 9504*h[3, 4] - 
        9504*h[3, 5] + 4752*h[3, 7])/1296 + 
      ((3*ci*Pi)/4 + (-22 + 108*L - 27*h[1, 1])/18)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-7*(-1 + z)*(1 + z - zb)*zb)/(2*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (39*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
        (13*((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
        (335 + 33*h[1, 1] - 612*L*h[1, 1] - 54*h[1, 1]^2 - 207*h[1, 2]^2 + 
          264*h[1, 4])/36)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       (-1/2*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
        (ci*Pi*(-11 + 24*L - 15*h[1, 1]))/12 - (9*(-1 + z - zb)*h[1, 2])/
         (4*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2])/
         (2*(-1 + z + zb)^3) + (-88*L + 96*L^2 + 11*h[1, 1] - 84*L*h[1, 1] + 
          6*h[1, 1]^2 - 9*h[1, 2]^2)/12 + (39*zeta[2])/4) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 198*h[1, 2]^2 + 
          54*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((671 - 72*L - 18*h[1, 1])*zeta[3])/18 + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z)*(1 + z - zb)*zb*(-4*L + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (3*(-1 + z - zb)*(4*L - h[1, 1])*h[1, 2])/
         (2*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*(4*L - h[1, 1])*h[1, 2])/
         (3*(-1 + z + zb)^3) + (-926 + 396*L*h[1, 1] - 432*L^2*h[1, 1] + 
          108*L*h[1, 1]^2 + 99*h[1, 2]^2 - 108*L*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2)/54 + ((55 + 204*L - 33*h[1, 1])*zeta[2])/6 + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        (3*(-1 + z - zb)*(h[1, 1] - h[1, 2])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ((-1 + z)*(1 + z - zb)*zb*
          (-h[1, 1] + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 + 216*L*h[1, 1]*h[1, 2] - 
          99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 + 54*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] - 9*h[1, 2])/6)*
         Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-11*h[1, 1] + 24*L*h[1, 1] - 3*h[1, 1]^2 - 12*L*h[1, 2] + 
            3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 17*zeta[2]) + 
        (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(-h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        (3*(-1 + z - zb)*h[1, 2]*(h[1, 1] + h[1, 2]))/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) + (-1616 + 99*h[1, 1]^2 - 216*L*h[1, 1]^2 - 
          216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          54*h[1, 2]^3)/108 + (-(ci*Pi) + (22 - 48*L + 21*h[1, 1] + 
            9*h[1, 2])/6)*Log[(mu2*s)/(s1*s2)]^2 - 3*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (-11*h[1, 1] + 24*L*h[1, 1] - 3*h[1, 1]^2 + 12*L*h[1, 2] - 
            3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/3 - 17*zeta[2]) + 
        (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + (1325*zeta[4])/16), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 
     6*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
     6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][1, "mmm", "ee"] -> 
  {0, 0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "ee", "upper"] -> 
  {0, 0, 0, 
   Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) - 
        h[1, 1]/6 + (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + (ci*Nf*Pi*((-h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/
        (6*(-1 + z)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
       (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*z^3) + (-4 + h[1, 1] + h[1, 2] + h[1, 3] + 
         h[1, 4])/(6*(1 - z)) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
         (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(12*(1 - zb)^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*(-1 + zb)^2) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*z^2) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*z) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*(1 - zb)) + 
       (16 + h[1, 2]^2 - h[1, 4]^2 + 8*h[2, 1])/3 + (8*zeta[2])/3))/Nc + 
    Nc^2*((ci*Pi*(-11 + 24*L - 15*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/12 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4)) + ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 
          198*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2)), 
   (ci*Nf*Pi*((((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
         (-1 - h[1, 2]))/(27*z^2) + (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) + 
       (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
       (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
       (-348 - 460*h[1, 2] - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + zb)^2) + (4 + 8/(3*(1 - zb)^3) + 4/(1 - zb) - 
         4/(-1 + zb)^2)*zeta[2]))/Nc^2 + 
    Nf*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*(-1 + z)*zb)/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 2]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-56 + 9*h[1, 2]^2 + 72*h[2, 1])/27 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (4*zeta[2])/3)) + Nc*((ci*Pi*(-22 + 36*L - 9*h[1, 1] - 9*h[1, 2])*
        Log[(mu2*s)/(s1*s2)]^2)/6 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s1]*(2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 
        2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       (-2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(6*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
            (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 12*L*h[1, 1] + 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
            6*h[1, 2]^2 + 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*(((-4*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
             (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
              (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb)))/z^2 - 
          9*(-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
            (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
             (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
            (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/
         54 + (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
        (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
          96*h[2, 2] - 96*h[2, 3])/(6*(1 - zb)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - zb)^3) + (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*(3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + zb)^2) + (7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] - 
          48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 154*h[1, 2]^2 - 
          3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          22*h[1, 3]*h[1, 4] + 6*h[1, 2]*h[1, 3]*h[1, 4] + 
          6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 6*h[1, 1]*h[1, 4]^2 + 
          3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 - 528*h[2, 1] + 192*L*h[2, 1] - 
          84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] - 
          176*h[2, 2] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] + 
          96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        (8/(3*(1 - zb)^3) + 16/(1 - zb) - 4/(-1 + zb)^2 + 
          (44 + 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] - 2*zeta[3])), 
   Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-1 + z)*zb)/(3*z*(-1 + zb)) - (2*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (2*(-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 - 72*h[2, 1])/
         27 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc^2 + 
    Nc*((ci*Pi*(22 - 36*L + 9*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (-11*h[1, 1] + 12*L*h[1, 1] + 12*L*h[1, 2] + 
            3*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 - 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
        (10*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) - 
        (26*(-1 + z)*(1 + z - zb)*zb*h[1, 2])/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - 
           (3*(-1 + z)*(-3 + 4*z))/(z^2*(-1 + zb)) - (54*(-1 + z)^3)/
            (-1 + z + zb)^3 + (81*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) + 
        (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) - 
        (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] + 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(-3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-63*h[1, 1]^3 + 32*h[1, 2] - 198*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] + 1386*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 189*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 4752*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] - 1080*h[3, 2] - 864*h[3, 4] - 864*h[3, 5] + 
          864*h[3, 7])/216 + (-8/(3*z^3) + 4/z^2 - 16/z + 
          (-44 - 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) - 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
       (3*zb) + (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 
        42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*z) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*z^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*z^2) + 
      (3232 - 63*h[1, 1]^3 + 32*h[1, 2] - 198*h[1, 1]*h[1, 2] + 
        432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
        198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 
        1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] - 
        864*h[3, 4] - 864*h[3, 5] + 864*h[3, 7])/108 + 
      (-16/(3*z^3) + 8/z^2 - 32/z - 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + (-24*h[1, 1]*h[1, 2]*zeta[2] - 
      24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
      24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 - 17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 - 32*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (88 + 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
      2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
         (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
         (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) + 
      (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) - 
      ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + (-12 + 7*(4 - 3*z)*z)/
          (z^2*(-1 + zb)) - (72*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (108*(-1 + z)^2)/(-1 + z + zb)^2 - (12*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/3 - 
      (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
         (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
          (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
        (1 + h[1, 2]))/(27*z^2) - (4*((-1 + z)^3 - zb^3)*h[1, 2]*
        (3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
      (2*(-1 + z - zb)*h[1, 2]*(-2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (-h[1, 1] - h[1, 3] - h[1, 4])/(3*(1 - z)) + 
      (h[1, 1] + h[1, 3] + h[1, 4])/(3*(-1 + z)^2) + 
      (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
        96*h[2, 2] - 96*h[2, 3])/(3*(1 - zb)) + 
      (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
       (6*(1 - zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
       (12*(-1 + zb)^2) + (-1392 + 63*h[1, 1]^3 - 1840*h[1, 2] - 
        198*h[1, 1]*h[1, 2] + 432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] - 
        990*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 + 
        54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 
        81*h[1, 2]^2*h[1, 4] + 198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
         h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
        54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
        1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
        540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 1584*h[2, 2] + 
        432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] + 
        864*h[3, 5] - 864*h[3, 7])/108 + (16/(3*(1 - zb)^3) + 32/(1 - zb) - 
        8/(-1 + zb)^2 + 4*(11 + 3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4]))*
       zeta[2]) + (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb)))/
         (27*z^2) + (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
        (2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
           (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
        (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
           (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
            (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
         (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
        (-920*h[1, 2] - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - zb)^3) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + zb)^2) + (16/3 + 8/(3*(1 - zb)^3) + 
          4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2])) + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 
            15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*
          (-1 + h[1, 2]))/(27*z^2) - (4*(-1 + z)*zb*h[1, 2])/
         (3*z*(-1 + zb)) + (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/
            (-1 + zb)^2 + (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/
            (-1 + z + zb))*h[1, 2])/(27*z^2) + 
        ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - z)) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + zb)^2) + 
        ((-1 + z - zb)*(-16*h[1, 2] + 9*h[1, 1]*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - zb)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - zb)) + (2784 - 63*h[1, 1]^3 + 3680*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 + 
          27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] - 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] - 
          864*h[3, 5] + 864*h[3, 7])/216 + (-8/(3*(1 - zb)^3) - 16/(1 - zb) + 
          4/(-1 + zb)^2 + (-88 - 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/3)*zeta[2] - 2*zeta[3])), 
   -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 8*ci*Pi*h[1, 2]*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 
      36*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
     (2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 8*h[2, 1]) - 
      24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) - 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*z^2) + 
      (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/(6*z^3) + 
      (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*z) + 
      (-3232 + 63*h[1, 1]^3 - 32*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
        432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 990*h[1, 2]^2 - 
        27*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
        198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] + 
        54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 1584*h[2, 1] + 1728*L*h[2, 1] - 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 
        1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 
        864*h[3, 4] + 864*h[3, 5] - 864*h[3, 7])/108 + 
      (16/(3*z^3) - 8/z^2 + 32/z + 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + (-24*h[1, 1]*h[1, 2]*zeta[2] - 
      24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
      24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 - 17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 - 32*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (88 + 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
         (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
         (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
      (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + 
      ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + (-12 + 7*(4 - 3*z)*z)/
          (z^2*(-1 + zb)) - (72*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (108*(-1 + z)^2)/(-1 + z + zb)^2 - (12*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/3 + 
      (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
         (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
          (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
        (1 + h[1, 2]))/(27*z^2) + (4*((-1 + z)^3 - zb^3)*h[1, 2]*
        (3 + h[1, 2]))/(3*(-1 + z + zb)^3) + 
      (2*(-1 + z - zb)*h[1, 2]*(-2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (-h[1, 1] - h[1, 3] - h[1, 4])/(3*(-1 + z)^2) + 
      (h[1, 1] + h[1, 3] + h[1, 4])/(3*(1 - z)) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*(-1 + zb)^2) + 
      (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*(1 - zb)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*(1 - zb)) + 
      (1392 - 63*h[1, 1]^3 + 1840*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
        432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 
        198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 
        1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] - 
        864*h[3, 4] - 864*h[3, 5] + 864*h[3, 7])/108 + 
      (-16/(3*(1 - zb)^3) - 32/(1 - zb) + 8/(-1 + zb)^2 - 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb)))/
         (27*z^2) + (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
        (2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
           (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
        (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
           (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
            (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
         (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
        (-920*h[1, 2] - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - zb)^3) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + zb)^2) + (16/3 + 8/(3*(1 - zb)^3) + 
          4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2])) + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 
            15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*
          (-1 + h[1, 2]))/(27*z^2) - (4*(-1 + z)*zb*h[1, 2])/
         (3*z*(-1 + zb)) + (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/
            (-1 + zb)^2 + (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/
            (-1 + z + zb))*h[1, 2])/(27*z^2) + 
        ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - z)) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + zb)^2) + 
        ((-1 + z - zb)*(-16*h[1, 2] + 9*h[1, 1]*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - zb)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - zb)) + (2784 - 63*h[1, 1]^3 + 3680*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 + 
          27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] - 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] - 
          864*h[3, 5] + 864*h[3, 7])/216 + (-8/(3*(1 - zb)^3) - 16/(1 - zb) + 
          4/(-1 + zb)^2 + (-88 - 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/3)*zeta[2] - 2*zeta[3])), 0, 0, 0, 0, 
   16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*(-1 + z)*zb)/(3*z*(-1 + zb)) - 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/(3*(-1 + z)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (-4 + h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(1 - z)) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*z^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
            (-1 + z + zb)^2) - (6*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
          (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 + 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*(-1 + z)*zb)/(3*z*(-1 + zb)) + 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (4 - h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(1 - z)) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb) + 
        (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(-1 + z)^2) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - zb)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - h[1, 3] - 
          3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(2*(-1 + z + zb)) + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 + 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 + 9*h[1, 4]^3 + 
          1728*L*h[2, 1] - 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] - 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((-2*(-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb) + 
      (2*(h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb^2) + 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*z^3) - (2*(-4 + h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(1 - z)) + (2*(h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(-1 + z)^2) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - zb)^3) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - zb)) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*z) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
        6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
        4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*z^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
        3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*(-1 + zb)^2) + 
      (-64 + 24*L*h[1, 1]^2 - 3*h[1, 1]^3 - 22*h[1, 2]^2 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 + 
        h[1, 4]^3 - 176*h[2, 1] + 192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 
        72*h[3, 1])/3 + (16*(-11 + 6*h[1, 4])*zeta[2])/3 - 64*zeta[3]), 
   -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*(-1 + z)*zb)/(3*z*(-1 + zb)) - 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/(3*(-1 + z)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (-4 + h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(1 - z)) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*z^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
            (-1 + z + zb)^2) - (6*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
          (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 + 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*(-1 + z)*zb)/(3*z*(-1 + zb)) + 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (4 - h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(1 - z)) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb) + 
        (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(-1 + z)^2) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - zb)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - h[1, 3] - 
          3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(2*(-1 + z + zb)) + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 + 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 + 9*h[1, 4]^3 + 
          1728*L*h[2, 1] - 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] - 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((2*(-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb) - 
      (2*(h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb^2) - 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*z^3) + (2*(-4 + h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(1 - z)) - (2*(h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(-1 + z)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - zb)^3) - 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - zb)) + (-20*h[1, 1] + 3*h[1, 1]^2 - 
        20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 4*h[1, 3] - 
        3*h[1, 3]^2 + 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/
       (6*(-1 + zb)^2) - (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
         6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2))/(3*z) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(6*z^2) + 
      (64 - 24*L*h[1, 1]^2 + 3*h[1, 1]^3 + 22*h[1, 2]^2 - 24*L*h[1, 2]^2 + 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 - 
        h[1, 4]^3 + 176*h[2, 1] - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] - 
        72*h[3, 1])/3 - (16*(-11 + 6*h[1, 4])*zeta[2])/3 + 64*zeta[3]), 0, 0, 
   0, 0, 0, 0}, H["gg"][2, "mmm", "ee", "lower"] -> 
  {0, 0, 0, 
   Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) - 
        h[1, 1]/6 + (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 9*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + (ci*Nf*Pi*((-h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/
        (6*(-1 + z)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
       (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*z^3) + (-4 + h[1, 1] + h[1, 2] + h[1, 3] + 
         h[1, 4])/(6*(1 - z)) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
         (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(12*(1 - zb)^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*(-1 + zb)^2) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*z^2) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*z) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*(1 - zb)) + 
       (16 + h[1, 2]^2 - h[1, 4]^2 + 8*h[2, 1])/3 + (8*zeta[2])/3))/Nc + 
    Nc^2*((ci*Pi*(-11 + 24*L - 15*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/12 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 36*L*h[1, 1] + 6*h[1, 1]^2 - 3*h[1, 2]^2)/12 + 
          (17*zeta[2])/4)) + ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 - 99*h[1, 1]^2 + 216*L*h[1, 1]^2 + 
          198*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 51*h[1, 1])*zeta[2])/12 - zeta[3]/2)), 
   (ci*Nf*Pi*((((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
         (-1 - h[1, 2]))/(27*z^2) + (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) + 
       (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
       (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
       (-348 - 460*h[1, 2] - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + zb)^2) + (4 + 8/(3*(1 - zb)^3) + 4/(1 - zb) - 
         4/(-1 + zb)^2)*zeta[2]))/Nc^2 + 
    Nf*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*(-1 + z)*zb)/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 2]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-56 + 9*h[1, 2]^2 + 72*h[2, 1])/27 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (4*zeta[2])/3)) + Nc*((ci*Pi*(-22 + 36*L - 9*h[1, 1] - 9*h[1, 2])*
        Log[(mu2*s)/(s1*s2)]^2)/6 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s1]*(2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 
        2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       (-2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(6*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
            (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 12*L*h[1, 1] + 12*L*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
            6*h[1, 2]^2 + 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*(((-4*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
             (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
              (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb)))/z^2 - 
          9*(-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
            (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
             (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
            (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/
         54 + (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
        (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
          96*h[2, 2] - 96*h[2, 3])/(6*(1 - zb)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - zb)^3) + (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*(3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + zb)^2) + (7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] - 
          48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 154*h[1, 2]^2 - 
          3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          22*h[1, 3]*h[1, 4] + 6*h[1, 2]*h[1, 3]*h[1, 4] + 
          6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 6*h[1, 1]*h[1, 4]^2 + 
          3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 - 528*h[2, 1] + 192*L*h[2, 1] - 
          84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] - 
          176*h[2, 2] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] + 
          96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        (8/(3*(1 - zb)^3) + 16/(1 - zb) - 4/(-1 + zb)^2 + 
          (44 + 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] - 2*zeta[3])), 
   Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-1 + z)*zb)/(3*z*(-1 + zb)) - (2*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (2*(-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 - 72*h[2, 1])/
         27 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc^2 + 
    Nc*((ci*Pi*(22 - 36*L + 9*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (-11*h[1, 1] + 12*L*h[1, 1] + 12*L*h[1, 2] + 
            3*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 - 24*h[2, 1])/3 - 17*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
        (10*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) - 
        (26*(-1 + z)*(1 + z - zb)*zb*h[1, 2])/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - 
           (3*(-1 + z)*(-3 + 4*z))/(z^2*(-1 + zb)) - (54*(-1 + z)^3)/
            (-1 + z + zb)^3 + (81*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) + 
        (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) - 
        (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] + 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(-3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-63*h[1, 1]^3 + 32*h[1, 2] - 198*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] + 1386*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 189*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 4752*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] - 1080*h[3, 2] - 864*h[3, 4] - 864*h[3, 5] + 
          864*h[3, 7])/216 + (-8/(3*z^3) + 4/z^2 - 16/z + 
          (-44 - 18*h[1, 1] + 51*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) - 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
       (3*zb) + (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 
        42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*z) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*z^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*z^2) + 
      (3232 - 63*h[1, 1]^3 + 32*h[1, 2] - 198*h[1, 1]*h[1, 2] + 
        432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
        198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 
        1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] - 
        864*h[3, 4] - 864*h[3, 5] + 864*h[3, 7])/108 + 
      (-16/(3*z^3) + 8/z^2 - 32/z - 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + (-24*h[1, 1]*h[1, 2]*zeta[2] - 
      24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
      24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 - 17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 - 32*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (88 + 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
      2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
         (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
         (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) + 
      (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) - 
      ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + (-12 + 7*(4 - 3*z)*z)/
          (z^2*(-1 + zb)) - (72*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (108*(-1 + z)^2)/(-1 + z + zb)^2 - (12*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/3 - 
      (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
         (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
          (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
        (1 + h[1, 2]))/(27*z^2) - (4*((-1 + z)^3 - zb^3)*h[1, 2]*
        (3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
      (2*(-1 + z - zb)*h[1, 2]*(-2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (-h[1, 1] - h[1, 3] - h[1, 4])/(3*(1 - z)) + 
      (h[1, 1] + h[1, 3] + h[1, 4])/(3*(-1 + z)^2) + 
      (-5*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 
        96*h[2, 2] - 96*h[2, 3])/(3*(1 - zb)) + 
      (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
       (6*(1 - zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
       (12*(-1 + zb)^2) + (-1392 + 63*h[1, 1]^3 - 1840*h[1, 2] - 
        198*h[1, 1]*h[1, 2] + 432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] - 
        990*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 + 
        54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 
        81*h[1, 2]^2*h[1, 4] + 198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
         h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
        54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
        1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
        540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 1584*h[2, 2] + 
        432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] + 
        864*h[3, 5] - 864*h[3, 7])/108 + (16/(3*(1 - zb)^3) + 32/(1 - zb) - 
        8/(-1 + zb)^2 + 4*(11 + 3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4]))*
       zeta[2]) + (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb)))/
         (27*z^2) + (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
        (2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
           (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
        (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
           (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
            (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
         (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
        (-920*h[1, 2] - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - zb)^3) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + zb)^2) + (16/3 + 8/(3*(1 - zb)^3) + 
          4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2])) + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 
            15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*
          (-1 + h[1, 2]))/(27*z^2) - (4*(-1 + z)*zb*h[1, 2])/
         (3*z*(-1 + zb)) + (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/
            (-1 + zb)^2 + (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/
            (-1 + z + zb))*h[1, 2])/(27*z^2) + 
        ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - z)) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + zb)^2) + 
        ((-1 + z - zb)*(-16*h[1, 2] + 9*h[1, 1]*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - zb)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - zb)) + (2784 - 63*h[1, 1]^3 + 3680*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 + 
          27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] - 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] - 
          864*h[3, 5] + 864*h[3, 7])/216 + (-8/(3*(1 - zb)^3) - 16/(1 - zb) + 
          4/(-1 + zb)^2 + (-88 - 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/3)*zeta[2] - 2*zeta[3])), 
   -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 8*ci*Pi*h[1, 2]*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 
      36*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
     (2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 8*h[2, 1]) - 
      24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) - 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*z^2) + 
      (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/(6*z^3) + 
      (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*z) + 
      (-3232 + 63*h[1, 1]^3 - 32*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
        432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 990*h[1, 2]^2 - 
        27*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
        198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] + 
        54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 1584*h[2, 1] + 1728*L*h[2, 1] - 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 
        1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 
        864*h[3, 4] + 864*h[3, 5] - 864*h[3, 7])/108 + 
      (16/(3*z^3) - 8/z^2 + 32/z + 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + (-24*h[1, 1]*h[1, 2]*zeta[2] - 
      24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
      24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*h[1, 1])/3 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(22 - 60*L + 15*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-11*h[1, 1] + 12*L*h[1, 1] + 36*L*h[1, 2] - 15*h[1, 1]*h[1, 2] + 
            24*h[2, 1])/3 - 17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 - 32*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] - 594*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (88 + 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/3)*
         zeta[2] + 2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
         (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
         (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
      (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + 
      ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + (-12 + 7*(4 - 3*z)*z)/
          (z^2*(-1 + zb)) - (72*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (108*(-1 + z)^2)/(-1 + z + zb)^2 - (12*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/3 + 
      (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
         (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
          (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
        (1 + h[1, 2]))/(27*z^2) + (4*((-1 + z)^3 - zb^3)*h[1, 2]*
        (3 + h[1, 2]))/(3*(-1 + z + zb)^3) + 
      (2*(-1 + z - zb)*h[1, 2]*(-2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (-h[1, 1] - h[1, 3] - h[1, 4])/(3*(-1 + z)^2) + 
      (h[1, 1] + h[1, 3] + h[1, 4])/(3*(1 - z)) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*(-1 + zb)^2) + 
      (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*(1 - zb)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*(1 - zb)) + 
      (1392 - 63*h[1, 1]^3 + 1840*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
        432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 
        198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 
        1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] - 
        864*h[3, 4] - 864*h[3, 5] + 864*h[3, 7])/108 + 
      (-16/(3*(1 - zb)^3) - 32/(1 - zb) + 8/(-1 + zb)^2 - 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4]))*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nf*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*h[1, 1])/3 + (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb)))/
         (27*z^2) + (4*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
        (2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
           (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
        (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
           (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
            (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
         (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
        (-920*h[1, 2] - 9*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
        (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*(1 - zb)^3) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*(-1 + zb)^2) + (16/3 + 8/(3*(1 - zb)^3) + 
          4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2])) + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-22 + 60*L - 15*h[1, 1] + 45*h[1, 2]))/
         6 - 12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (11*h[1, 1] - 12*L*h[1, 1] + 36*L*h[1, 2] - 
            15*h[1, 1]*h[1, 2] - 24*h[2, 1])/3 + 17*zeta[2])) + 
      ci*Pi*((2*((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/
            (-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/
            (-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*
          (-1 + h[1, 2]))/(27*z^2) - (4*(-1 + z)*zb*h[1, 2])/
         (3*z*(-1 + zb)) + (2*((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/
            (-1 + zb)^2 + (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/
            (-1 + z + zb))*h[1, 2])/(27*z^2) + 
        ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
           (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
            (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 + 
        (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] + h[1, 4])/(6*(1 - z)) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(-1 + zb)^2) + 
        ((-1 + z - zb)*(-16*h[1, 2] + 9*h[1, 1]*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-h[1, 1]^2 - 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*(1 - zb)^3) + (5*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (6*(1 - zb)) + (2784 - 63*h[1, 1]^3 + 3680*h[1, 2] + 
          198*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          135*h[1, 1]^2*h[1, 2] + 594*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          243*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 + 
          27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] - 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] - 
          864*h[3, 5] + 864*h[3, 7])/216 + (-8/(3*(1 - zb)^3) - 16/(1 - zb) + 
          4/(-1 + zb)^2 + (-88 - 18*h[1, 1] + 51*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/3)*zeta[2] - 2*zeta[3])), 0, 0, 0, 0, 
   16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*(-1 + z)*zb)/(3*z*(-1 + zb)) - 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/(3*(-1 + z)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (-4 + h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(1 - z)) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*z^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
            (-1 + z + zb)^2) - (6*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
          (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 + 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*(-1 + z)*zb)/(3*z*(-1 + zb)) + 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (4 - h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(1 - z)) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb) + 
        (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(-1 + z)^2) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - zb)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - h[1, 3] - 
          3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(2*(-1 + z + zb)) + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 + 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 + 9*h[1, 4]^3 + 
          1728*L*h[2, 1] - 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] - 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((-2*(-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb) + 
      (2*(h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb^2) + 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*z^3) - (2*(-4 + h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(1 - z)) + (2*(h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(-1 + z)^2) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - zb)^3) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - zb)) + 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*z) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
        6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
        4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*z^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
        3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(6*(-1 + zb)^2) + 
      (-64 + 24*L*h[1, 1]^2 - 3*h[1, 1]^3 - 22*h[1, 2]^2 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 + 
        h[1, 4]^3 - 176*h[2, 1] + 192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 
        72*h[3, 1])/3 + (16*(-11 + 6*h[1, 4])*zeta[2])/3 - 64*zeta[3]), 
   -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nf*(ci*Pi*((4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (4*h[1, 1])/3 + (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-4*(-1 + z)*zb)/(3*z*(-1 + zb)) - 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/(3*(-1 + z)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb) - 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (-4 + h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(1 - z)) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (2*(88 + 9*h[1, 1]^2 - 9*h[1, 2]^2 - 9*h[1, 4]^2))/27 + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(12*z^2) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z) + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(1 - zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        (8*zeta[2])/3)) + Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[mu2/s2]*(-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 
          8*h[2, 1]) + 4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       ((2*ci*Pi*(-11 + 36*L - 42*h[1, 1]))/3 - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*((-4*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
            (-1 + z + zb)^2) - (6*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
          (4*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (2*(11*h[1, 1] - 60*L*h[1, 1] + 18*h[1, 1]^2 + 3*h[1, 2]^2 + 
             48*h[2, 1]))/3 + 34*zeta[2])) + 
      ci*Pi*((4*(-1 + z)*zb)/(3*z*(-1 + zb)) + 
        (4*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (4 - h[1, 1] - h[1, 2] - h[1, 3] - h[1, 4])/
         (3*(1 - z)) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(3*zb) + 
        (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
        ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
           h[1, 3] + h[1, 4]))/(6*z^3) + (h[1, 1] + h[1, 2] + h[1, 3] + 
          h[1, 4])/(3*(-1 + z)^2) + ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
          (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(6*(1 - zb)^3) + 
        (12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2)/(3*(1 - zb)) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 
          5*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - h[1, 3] - 
          3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(3*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*z^2) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
          3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(12*(-1 + zb)^2) + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(3*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(2*(-1 + z + zb)) + 
        (1040 - 198*h[1, 1]^2 + 648*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 216*L*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 + 
          27*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 + 9*h[1, 4]^3 + 
          1728*L*h[2, 1] - 324*h[1, 1]*h[2, 1] + 648*h[3, 1])/54 - 
        (2*(22 + 51*h[1, 1] - 24*h[1, 4])*zeta[2])/3 - 36*zeta[3])) + 
    ci*Pi*((2*(-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb) - 
      (2*(h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4]))/(3*zb^2) - 
      ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - h[1, 3] + 
         h[1, 4]))/(3*z^3) + (2*(-4 + h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(1 - z)) - (2*(h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/
       (3*(-1 + z)^2) - ((h[1, 1] + h[1, 2] - h[1, 3] - h[1, 4])*
        (h[1, 1] + h[1, 2] + h[1, 3] + h[1, 4]))/(3*(1 - zb)^3) - 
      (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 - 5*h[1, 2] + 6*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2))/(3*(1 - zb)) + (-20*h[1, 1] + 3*h[1, 1]^2 - 
        20*h[1, 2] + 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 4*h[1, 3] - 
        3*h[1, 3]^2 + 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/
       (6*(-1 + zb)^2) - (2*(12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
         6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] + 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2))/(3*z) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        3*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(6*z^2) + 
      (64 - 24*L*h[1, 1]^2 + 3*h[1, 1]^3 + 22*h[1, 2]^2 - 24*L*h[1, 2]^2 + 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 - 
        h[1, 4]^3 + 176*h[2, 1] - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] - 
        72*h[3, 1])/3 - (16*(-11 + 6*h[1, 4])*zeta[2])/3 + 64*zeta[3]), 0, 0, 
   0, 0, 0, 0}, H["gg"][1, "mmm", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "eo", "upper"] -> 
  {0, Nc*Nf*(ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
           (-1 + z + zb)^2) + h[1, 1]/6 - (((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (2*(-1 + z + zb)) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (6*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 - 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc + 
    Nc^2*((ci*Pi*(11 - 24*L + 6*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (-11*h[1, 1] + 12*L*h[1, 1] + 24*L*h[1, 2] - 
            6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/12 - (17*zeta[2])/4) - 
        3*h[1, 2]*zeta[2]) + ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-808 - 216*L*h[1, 1]*h[1, 2] + 99*h[1, 2]^2 - 
          54*h[1, 2]^3 + 792*h[2, 1])/216 + (((-1 + z)^3 - zb^3)*
          (-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 
           8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 + 51*h[1, 2])*zeta[2])/12 + zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -24*h[1, 1]*h[1, 2]*zeta[2] + 
    24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] - 
    24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][2, "mmm", "eo", "lower"] -> 
  {0, Nc*Nf*(ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
           (-1 + z + zb)^2) + h[1, 1]/6 - (((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (2*(-1 + z + zb)) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (6*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 9*h[1, 2]^2 - 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc + 
    Nc^2*((ci*Pi*(11 - 24*L + 6*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (-11*h[1, 1] + 12*L*h[1, 1] + 24*L*h[1, 2] - 
            6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)/12 - (17*zeta[2])/4) - 
        3*h[1, 2]*zeta[2]) + ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-808 - 216*L*h[1, 1]*h[1, 2] + 99*h[1, 2]^2 - 
          54*h[1, 2]^3 + 792*h[2, 1])/216 + (((-1 + z)^3 - zb^3)*
          (-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 
           8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 + 51*h[1, 2])*zeta[2])/12 + zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -24*h[1, 1]*h[1, 2]*zeta[2] + 
    24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] - 
    24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][1, "mmm", "oe"] -> 
  {0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "oe", "upper"] -> 
  {0, 0, Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - h[1, 1]/6 + (((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 9*h[1, 2]^2 + 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        zeta[2]/3)) + 
    (ci*Nf*Pi*((((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
         (-1 - h[1, 2]))/(27*z^2) + (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) + 
       (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
       (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
       (-348 - 460*h[1, 2] - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + zb)^2) + (4 + 8/(3*(1 - zb)^3) + 4/(1 - zb) - 
         4/(-1 + zb)^2)*zeta[2]))/Nc + 
    Nc^2*((ci*Pi*(-11 + 24*L - 6*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 12*L*h[1, 1] + 24*L*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/12 + (17*zeta[2])/4)) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 - 216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 
          54*h[1, 2]^3 - 792*h[2, 1])/216 + 
        ((-1 + z - zb)*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 51*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["gg"][2, "mmm", "oe", "lower"] -> 
  {0, 0, Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - h[1, 1]/6 + (((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 9*h[1, 2]^2 + 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        zeta[2]/3)) + 
    (ci*Nf*Pi*((((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*
         (-1 - h[1, 2]))/(27*z^2) + (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) + 
       (-h[1, 1] - h[1, 3] - h[1, 4])/(6*(1 - z)) + 
       (h[1, 1] + h[1, 3] + h[1, 4])/(6*(-1 + z)^2) + 
       (-348 - 460*h[1, 2] - 9*h[1, 1]*h[1, 2] - 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] + 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*(1 - zb)) + 
       (h[1, 1]^2 + 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] - h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
        (12*(1 - zb)^3) + (20*h[1, 1] - 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*(-1 + zb)^2) + (4 + 8/(3*(1 - zb)^3) + 4/(1 - zb) - 
         4/(-1 + zb)^2)*zeta[2]))/Nc + 
    Nc^2*((ci*Pi*(-11 + 24*L - 6*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (11*h[1, 1] - 12*L*h[1, 1] + 24*L*h[1, 2] - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/12 + (17*zeta[2])/4)) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 - 216*L*h[1, 1]*h[1, 2] - 99*h[1, 2]^2 - 
          54*h[1, 2]^3 - 792*h[2, 1])/216 + 
        ((-1 + z - zb)*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 51*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["qg"][1, "ppp", "oo"] -> 
  {Nf*((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
      h[1, 2]/3 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3)) + 
    ((32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2)/
       8 + ((3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
      Log[(mu2*s)/(s1*s2)]^2/2 - zeta[2]/2)/Nc + 
    Nc*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) - 
      (ci*Pi*h[1, 1])/2 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
      (-72 + 18*h[1, 1] - 48*L*h[1, 1] + 3*h[1, 1]^2 + 26*h[1, 2] - 
        6*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)/24 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (-3 + 8*L - 3*h[1, 1] + h[1, 2])/2)*Log[(mu2*s)/(s1*s2)] + 
      2*Log[(mu2*s)/(s1*s2)]^2 + 10*zeta[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "ppp", "oo", "upper"] -> 
  {(z*(-1 + z - z*zb + zb^2)*(-32 + 6*h[1, 1] - h[1, 1]^2 - 6*h[1, 2] + 
       2*h[1, 1]*h[1, 2] - h[1, 2]^2))/(24*(-1 + z)*zb*(-1 + z + zb)^2) - 
    ((-z^3 + (-1 + zb)^3)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
       2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) - 
    (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 
       6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 + 
    (153112 - 35808*h[1, 1] - 41472*L*h[1, 1] + 6120*h[1, 1]^2 + 
      7776*L*h[1, 1]^2 - 396*h[1, 1]^3 - 1296*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      73824*h[1, 2] - 19368*h[1, 1]*h[1, 2] - 7776*L*h[1, 1]*h[1, 2] + 
      2376*h[1, 1]^2*h[1, 2] + 2592*L*h[1, 1]^2*h[1, 2] - 
      324*h[1, 1]^3*h[1, 2] + 2880*h[1, 2]^2 - 1620*h[1, 1]*h[1, 2]^2 - 
      1296*L*h[1, 1]*h[1, 2]^2 + 162*h[1, 1]^2*h[1, 2]^2 - 360*h[1, 2]^3 + 
      324*h[1, 1]*h[1, 2]^3 - 243*h[1, 2]^4)/5184 + 
    ((ci*Pi)/4 + (103 + 72*L - 63*h[1, 1] + 45*h[1, 2])/36)*
     Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]^4 + 
    Nf^2*((z*(-1 + z - z*zb + zb^2)*(-10 + 3*h[1, 1] - 3*h[1, 2]))/
       (27*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/27 - 
      ((-z^3 + (-1 + zb)^3)*h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/
       (27*(-1 + z + zb)^3) + ((-2*z*(-1 + z - z*zb + zb^2))/
         (9*(-1 + z)*zb*(-1 + z + zb)^2) + (2*h[1, 2])/9 - 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(9*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]) + Log[(mu2*s)/(s1*s2)]^2*
     (-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) - 
      ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3) - 
      (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
      (ci*Pi*(3 - 2*h[1, 1] + h[1, 2]))/4 + 
      (1544 + 864*L - 510*h[1, 1] - 432*L*h[1, 1] + 153*h[1, 1]^2 + 
        426*h[1, 2] + 288*L*h[1, 2] - 234*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/
       144 - 15*zeta[2]) + ((z*(-1 + z - z*zb + zb^2))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
      (5380 - 966*h[1, 1] + 144*L*h[1, 1] - 297*h[1, 1]^2 + 834*h[1, 2] - 
        270*h[1, 1]*h[1, 2] - 1989*h[1, 2]^2 - 6912*h[2, 1])/144)*zeta[2] + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      (3*(-2 + h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 12*h[1, 2] + 
          6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ((-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 + zeta[2])) + 
    Nc*Nf*(-1/6*(z*(-1 + zb)*h[1, 1])/((-1 + z)*zb) + 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) + 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(1588 - 66*h[1, 1] - 144*L*h[1, 1] + 
         9*h[1, 1]^2 + 102*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2))/
       (216*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((1 - (2*z)/(-1 + z + zb))*(-5*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/6 + 
      ((-z^3 + (-1 + zb)^3)*(1300*h[1, 2] - 318*h[1, 1]*h[1, 2] - 
         144*L*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] + 102*h[1, 2]^2 - 
         18*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 108*h[1, 3]*h[1, 4] + 
         9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 72*h[1, 1]*h[2, 2] + 
         864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + (2849 - 2688*L - 714*h[1, 1] + 
        1440*L*h[1, 1] - 9*h[1, 1]^2 - 216*L*h[1, 1]^2 + 27*h[1, 1]^3 - 
        3102*h[1, 2] + 648*h[1, 1]*h[1, 2] + 432*L*h[1, 1]*h[1, 2] - 
        54*h[1, 1]^2*h[1, 2] - 279*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
        72*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 27*h[1, 1]^2*h[1, 4] - 
        27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*h[1, 4] - 
        27*h[1, 3]^2*h[1, 4] + 9*h[1, 4]^3 + 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] - 864*h[3, 4] + 
        864*h[3, 5] + 432*h[3, 7])/648 + 
      (-1/6*(ci*Pi) + (2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-31 - 24*L + 21*h[1, 1] - 15*h[1, 2])/18 + 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 - 60*h[1, 2] - 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1]))/9 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s2]*
       ((z*(-1 + z - z*zb + zb^2)*(h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 + 60*h[1, 2] - 36*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2)/54 + ((-2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1] - 6*h[1, 2]))/9 - (2*(-z^3 + (-1 + zb)^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       ((1 - (2*z)/(-1 + z + zb))*h[1, 2] + (z*(-1 + z - z*zb + zb^2)*
          (17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z)*zb*
          (-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z + zb)^3) + 
        ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3)) + (42 - 160*L + 42*h[1, 1] + 48*L*h[1, 1] - 
          15*h[1, 1]^2 - 72*h[1, 2] - 48*L*h[1, 2] + 24*h[1, 1]*h[1, 2] - 
          9*h[1, 2]^2)/36 - (20*zeta[2])/3) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 + 
          72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3) + 
      ((10*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3 + 
        (-91 + 21*h[1, 1] - 21*h[1, 2] + 12*h[1, 4])/9)*zeta[2] - 
      (50*zeta[3])/9) + Log[(mu2*s)/(s1*s2)]*
     ((z*(-1 + z - z*zb + zb^2)*(-3 + h[1, 1] - h[1, 2]))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2]*
        (3 - h[1, 1] + h[1, 2]))/(6*(-1 + z + zb)^3) - 
      (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*(3 - h[1, 1] + h[1, 2]))/4 + 
      (2984 + 3456*L - 1884*h[1, 1] - 1296*L*h[1, 1] + 261*h[1, 1]^2 + 
        324*L*h[1, 1]^2 - 54*h[1, 1]^3 + 1614*h[1, 2] + 648*L*h[1, 2] - 
        558*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 
        135*h[1, 2]^2 + 108*L*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
        27*h[1, 2]^3)/216 + ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 
          6*h[1, 2] - 6*h[1, 1]*h[1, 2] + h[1, 2]^2)/16 - zeta[2]/4) + 
      ((161 - 24*L - 111*h[1, 1] + 405*h[1, 2])*zeta[2])/12 - zeta[3]) + 
    (Nf*(-((1 - (2*z)/(-1 + z + zb))*h[1, 2]) + 
       (z*(-1 + z - z*zb + zb^2)*(44 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z)*zb*(-1 + z + zb)^2) + 
       ((-z^3 + (-1 + zb)^3)*h[1, 2]*(44 - 6*h[1, 1] + h[1, 1]^2 + 
          6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) + 
       (-4085 + 1254*h[1, 1] - 171*h[1, 1]^2 + 9*h[1, 1]^3 - 1794*h[1, 2] + 
         504*h[1, 1]*h[1, 2] - 54*h[1, 1]^2*h[1, 2] - 333*h[1, 2]^2 + 
         81*h[1, 1]*h[1, 2]^2 - 36*h[1, 2]^3)/648 + 
       ((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
         (-19 + 3*h[1, 1] - 6*h[1, 2])/18 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       Log[(mu2*s)/(s1*s2)]^3/9 + Log[(mu2*s)/(s1*s2)]*
        ((z*(-1 + z - z*zb + zb^2)*(3 - h[1, 1] + h[1, 2]))/
          (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
           (3 - h[1, 1] + h[1, 2]))/(6*(-1 + z + zb)^3) + 
         (-418 + 114*h[1, 1] - 9*h[1, 1]^2 - 168*h[1, 2] + 
           36*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/108 - (2*zeta[2])/3) + 
       (-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
         (-23 + 6*h[1, 1] - 3*h[1, 2])/18 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*zeta[2] - zeta[3]/9))/Nc + 
    ((-205 + 9*h[1, 1] - 9*h[1, 2])*zeta[3])/18 + 
    ((1020 - 360*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        360*h[1, 2] - 200*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] - 
        4*h[1, 1]^3*h[1, 2] + 100*h[1, 2]^2 - 36*h[1, 1]*h[1, 2]^2 + 
        6*h[1, 1]^2*h[1, 2]^2 + 12*h[1, 2]^3 - 4*h[1, 1]*h[1, 2]^3 + 
        h[1, 2]^4)/128 + ((3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 - zeta[2]/4) + 
      ((84 - 18*h[1, 1] - h[1, 1]^2 + 18*h[1, 2] + 2*h[1, 1]*h[1, 2] - 
         h[1, 2]^2)*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       ((90 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 50*h[1, 2] - 
          18*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 9*h[1, 2]^2 - 
          3*h[1, 1]*h[1, 2]^2 + h[1, 2]^3)/16 + 
        ((9 + h[1, 1] - h[1, 2])*zeta[2])/4 - 6*zeta[3]) + 
      (3*(-5 + 2*h[1, 1] - 2*h[1, 2])*zeta[3])/2 - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*((z*(-1 + zb)*h[1, 1])/(6*(-1 + z)*zb) - 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) - 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(-1400 + 42*h[1, 1] + 144*L*h[1, 1] - 
         9*h[1, 1]^2 - 78*h[1, 2] + 18*h[1, 1]*h[1, 2] + 27*h[1, 2]^2))/
       (216*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((-z^3 + (-1 + zb)^3)*(-1112*h[1, 2] + 294*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 36*h[1, 1]^2*h[1, 2] - 78*h[1, 2]^2 + 
         18*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 108*h[1, 3]*h[1, 4] - 
         9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 72*h[1, 1]*h[2, 2] - 
         864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
        (-392*h[1, 2] + 30*h[1, 1]*h[1, 2] + 144*L*h[1, 1]*h[1, 2] - 
         36*h[1, 1]^2*h[1, 2] - 78*h[1, 2]^2 + 18*h[1, 1]*h[1, 2]^2 - 
         27*h[1, 2]^3 - 24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 
         192*h[2, 2] - 72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 
         72*h[1, 1]*h[2, 3] - 576*h[3, 6]))/48 + 
      (-437612 + 310272*L + 76584*h[1, 1] - 92160*L*h[1, 1] + 
        1548*h[1, 1]^2 + 3456*L*h[1, 1]^2 + 20736*L^2*h[1, 1]^2 - 
        1404*h[1, 1]^3 - 2592*L*h[1, 1]^3 + 81*h[1, 1]^4 + 135576*h[1, 2] - 
        23688*h[1, 1]*h[1, 2] - 22464*L*h[1, 1]*h[1, 2] + 
        1836*h[1, 1]^2*h[1, 2] + 5184*L*h[1, 1]^2*h[1, 2] - 
        324*h[1, 1]^3*h[1, 2] - 900*h[1, 2]^2 + 19008*L*h[1, 2]^2 - 
        972*h[1, 1]*h[1, 2]^2 + 7776*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 - 3420*h[1, 2]^3 + 972*h[1, 1]*h[1, 2]^3 + 
        729*h[1, 2]^4 + 4752*h[1, 1]*h[1, 2]*h[1, 3] - 
        2376*h[1, 1]^2*h[1, 4] + 2376*h[1, 2]^2*h[1, 4] - 
        7128*h[1, 2]*h[1, 3]*h[1, 4] + 2376*h[1, 3]^2*h[1, 4] - 
        792*h[1, 4]^3 - 38016*h[1, 1]*h[2, 1] - 57024*h[1, 2]*h[2, 2] + 
        57024*h[1, 2]*h[2, 3] + 76032*h[3, 4] - 76032*h[3, 5] - 
        38016*h[3, 7])/10368 + (ci*Pi + (17 + 72*L - 27*h[1, 1] + 9*h[1, 2])/
         9)*Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-10*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3 - 
        9*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (1555 - 246*h[1, 1] - 576*L*h[1, 1] - 18*h[1, 1]^2 + 246*h[1, 2] - 
          72*h[1, 1]*h[1, 2] - 162*h[1, 2]^2 - 264*h[1, 4])/36)*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-2*z*(-1 + z - z*zb + zb^2))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2]))/12 + 
        (523 + 96*L + 576*L^2 - 192*h[1, 1] - 720*L*h[1, 1] + 99*h[1, 1]^2 + 
          168*h[1, 2] + 144*L*h[1, 2] - 90*h[1, 1]*h[1, 2] - 45*h[1, 2]^2)/
         72 + 13*zeta[2]) + ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 
          432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 234*h[1, 1]*h[1, 2] + 
          54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 81*h[1, 1]*h[1, 2]^2 - 
          1584*h[2, 1])/432 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + 
           h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 
           24*h[2, 3]))/16 + ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2) + 
      ((577 - 72*L - 63*h[1, 1] + 45*h[1, 2])*zeta[3])/18 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((-z^3 + (-1 + zb)^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*
          (h[1, 1] - h[1, 2])*h[1, 2])/2 + (z*(-1 + z - z*zb + zb^2)*
          (-h[1, 1] + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 432*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 468*h[1, 1]*h[1, 2] + 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] - 432*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] - 9*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 + 24*h[1, 1] + 
            288*L*h[1, 1] - 63*h[1, 1]^2 - 156*h[1, 2] - 144*L*h[1, 2] + 
            90*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/36 - 16*zeta[2]) + 
        8*(h[1, 1] - h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(-h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (h[1, 1] + h[1, 2]))/2 + (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 
          432*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] + 3*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + (-320 + 24*h[1, 1] + 
            288*L*h[1, 1] - 63*h[1, 1]^2 + 144*L*h[1, 2] - 
            18*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/36 - 16*zeta[2]) + 
        8*(h[1, 1] + h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*((z*(-1 + z - z*zb + zb^2)*(-13 - 24*L + 
           9*h[1, 1] - 3*h[1, 2]))/(18*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/
         (18*(-1 + z + zb)^3) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/4 + 
        (-1050 + 2560*L - 726*h[1, 1] - 192*L*h[1, 1] - 1152*L^2*h[1, 1] + 
          141*h[1, 1]^2 + 504*L*h[1, 1]^2 - 27*h[1, 1]^3 + 658*h[1, 2] + 
          624*L*h[1, 2] - 258*h[1, 1]*h[1, 2] - 288*L*h[1, 1]*h[1, 2] + 
          63*h[1, 1]^2*h[1, 2] + 225*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
          63*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3)/144 + 
        ((74 + 96*L - 27*h[1, 1] + 12*h[1, 2])*zeta[2])/3 + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2]) + 
        6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["qg"][2, "ppp", "oo", "lower"] -> 
  {(z*(-1 + z - z*zb + zb^2)*(-32 + 6*h[1, 1] - h[1, 1]^2 - 6*h[1, 2] + 
       2*h[1, 1]*h[1, 2] - h[1, 2]^2))/(24*(-1 + z)*zb*(-1 + z + zb)^2) - 
    ((-z^3 + (-1 + zb)^3)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
       2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) - 
    (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 
       6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 + 
    (153112 - 35808*h[1, 1] - 41472*L*h[1, 1] + 6120*h[1, 1]^2 + 
      7776*L*h[1, 1]^2 - 396*h[1, 1]^3 - 1296*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      73824*h[1, 2] - 19368*h[1, 1]*h[1, 2] - 7776*L*h[1, 1]*h[1, 2] + 
      2376*h[1, 1]^2*h[1, 2] + 2592*L*h[1, 1]^2*h[1, 2] - 
      324*h[1, 1]^3*h[1, 2] + 2880*h[1, 2]^2 - 1620*h[1, 1]*h[1, 2]^2 - 
      1296*L*h[1, 1]*h[1, 2]^2 + 162*h[1, 1]^2*h[1, 2]^2 - 360*h[1, 2]^3 + 
      324*h[1, 1]*h[1, 2]^3 - 243*h[1, 2]^4)/5184 + 
    ((ci*Pi)/4 + (103 + 72*L - 63*h[1, 1] + 45*h[1, 2])/36)*
     Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]^4 + 
    Nf^2*((z*(-1 + z - z*zb + zb^2)*(-10 + 3*h[1, 1] - 3*h[1, 2]))/
       (27*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/27 - 
      ((-z^3 + (-1 + zb)^3)*h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/
       (27*(-1 + z + zb)^3) + ((-2*z*(-1 + z - z*zb + zb^2))/
         (9*(-1 + z)*zb*(-1 + z + zb)^2) + (2*h[1, 2])/9 - 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(9*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]) + Log[(mu2*s)/(s1*s2)]^2*
     (-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) - 
      ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3) - 
      (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
      (ci*Pi*(3 - 2*h[1, 1] + h[1, 2]))/4 + 
      (1544 + 864*L - 510*h[1, 1] - 432*L*h[1, 1] + 153*h[1, 1]^2 + 
        426*h[1, 2] + 288*L*h[1, 2] - 234*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/
       144 - 15*zeta[2]) + ((z*(-1 + z - z*zb + zb^2))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
      (5380 - 966*h[1, 1] + 144*L*h[1, 1] - 297*h[1, 1]^2 + 834*h[1, 2] - 
        270*h[1, 1]*h[1, 2] - 1989*h[1, 2]^2 - 6912*h[2, 1])/144)*zeta[2] + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      (3*(-2 + h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 12*h[1, 2] + 
          6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ((-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 + zeta[2])) + 
    Nc*Nf*(-1/6*(z*(-1 + zb)*h[1, 1])/((-1 + z)*zb) + 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) + 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(1588 - 66*h[1, 1] - 144*L*h[1, 1] + 
         9*h[1, 1]^2 + 102*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2))/
       (216*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((1 - (2*z)/(-1 + z + zb))*(-5*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/6 + 
      ((-z^3 + (-1 + zb)^3)*(1300*h[1, 2] - 318*h[1, 1]*h[1, 2] - 
         144*L*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] + 102*h[1, 2]^2 - 
         18*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 108*h[1, 3]*h[1, 4] + 
         9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 72*h[1, 1]*h[2, 2] + 
         864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + (2849 - 2688*L - 714*h[1, 1] + 
        1440*L*h[1, 1] - 9*h[1, 1]^2 - 216*L*h[1, 1]^2 + 27*h[1, 1]^3 - 
        3102*h[1, 2] + 648*h[1, 1]*h[1, 2] + 432*L*h[1, 1]*h[1, 2] - 
        54*h[1, 1]^2*h[1, 2] - 279*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
        72*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 27*h[1, 1]^2*h[1, 4] - 
        27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*h[1, 4] - 
        27*h[1, 3]^2*h[1, 4] + 9*h[1, 4]^3 + 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] - 864*h[3, 4] + 
        864*h[3, 5] + 432*h[3, 7])/648 + 
      (-1/6*(ci*Pi) + (2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-31 - 24*L + 21*h[1, 1] - 15*h[1, 2])/18 + 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 - 60*h[1, 2] - 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1]))/9 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s2]*
       ((z*(-1 + z - z*zb + zb^2)*(h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 + 60*h[1, 2] - 36*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2)/54 + ((-2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1] - 6*h[1, 2]))/9 - (2*(-z^3 + (-1 + zb)^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       ((1 - (2*z)/(-1 + z + zb))*h[1, 2] + (z*(-1 + z - z*zb + zb^2)*
          (17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z)*zb*
          (-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z + zb)^3) + 
        ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3)) + (42 - 160*L + 42*h[1, 1] + 48*L*h[1, 1] - 
          15*h[1, 1]^2 - 72*h[1, 2] - 48*L*h[1, 2] + 24*h[1, 1]*h[1, 2] - 
          9*h[1, 2]^2)/36 - (20*zeta[2])/3) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 + 
          72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3) + 
      ((10*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3 + 
        (-91 + 21*h[1, 1] - 21*h[1, 2] + 12*h[1, 4])/9)*zeta[2] - 
      (50*zeta[3])/9) + Log[(mu2*s)/(s1*s2)]*
     ((z*(-1 + z - z*zb + zb^2)*(-3 + h[1, 1] - h[1, 2]))/
       (6*(-1 + z)*zb*(-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2]*
        (3 - h[1, 1] + h[1, 2]))/(6*(-1 + z + zb)^3) - 
      (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*(3 - h[1, 1] + h[1, 2]))/4 + 
      (2984 + 3456*L - 1884*h[1, 1] - 1296*L*h[1, 1] + 261*h[1, 1]^2 + 
        324*L*h[1, 1]^2 - 54*h[1, 1]^3 + 1614*h[1, 2] + 648*L*h[1, 2] - 
        558*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] + 
        135*h[1, 2]^2 + 108*L*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
        27*h[1, 2]^3)/216 + ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 
          6*h[1, 2] - 6*h[1, 1]*h[1, 2] + h[1, 2]^2)/16 - zeta[2]/4) + 
      ((161 - 24*L - 111*h[1, 1] + 405*h[1, 2])*zeta[2])/12 - zeta[3]) + 
    (Nf*(-((1 - (2*z)/(-1 + z + zb))*h[1, 2]) + 
       (z*(-1 + z - z*zb + zb^2)*(44 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z)*zb*(-1 + z + zb)^2) + 
       ((-z^3 + (-1 + zb)^3)*h[1, 2]*(44 - 6*h[1, 1] + h[1, 1]^2 + 
          6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) + 
       (-4085 + 1254*h[1, 1] - 171*h[1, 1]^2 + 9*h[1, 1]^3 - 1794*h[1, 2] + 
         504*h[1, 1]*h[1, 2] - 54*h[1, 1]^2*h[1, 2] - 333*h[1, 2]^2 + 
         81*h[1, 1]*h[1, 2]^2 - 36*h[1, 2]^3)/648 + 
       ((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
         (-19 + 3*h[1, 1] - 6*h[1, 2])/18 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       Log[(mu2*s)/(s1*s2)]^3/9 + Log[(mu2*s)/(s1*s2)]*
        ((z*(-1 + z - z*zb + zb^2)*(3 - h[1, 1] + h[1, 2]))/
          (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
           (3 - h[1, 1] + h[1, 2]))/(6*(-1 + z + zb)^3) + 
         (-418 + 114*h[1, 1] - 9*h[1, 1]^2 - 168*h[1, 2] + 
           36*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/108 - (2*zeta[2])/3) + 
       (-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
         (-23 + 6*h[1, 1] - 3*h[1, 2])/18 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*zeta[2] - zeta[3]/9))/Nc + 
    ((-205 + 9*h[1, 1] - 9*h[1, 2])*zeta[3])/18 + 
    ((1020 - 360*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        360*h[1, 2] - 200*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] - 
        4*h[1, 1]^3*h[1, 2] + 100*h[1, 2]^2 - 36*h[1, 1]*h[1, 2]^2 + 
        6*h[1, 1]^2*h[1, 2]^2 + 12*h[1, 2]^3 - 4*h[1, 1]*h[1, 2]^3 + 
        h[1, 2]^4)/128 + ((3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 - zeta[2]/4) + 
      ((84 - 18*h[1, 1] - h[1, 1]^2 + 18*h[1, 2] + 2*h[1, 1]*h[1, 2] - 
         h[1, 2]^2)*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       ((90 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 50*h[1, 2] - 
          18*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 9*h[1, 2]^2 - 
          3*h[1, 1]*h[1, 2]^2 + h[1, 2]^3)/16 + 
        ((9 + h[1, 1] - h[1, 2])*zeta[2])/4 - 6*zeta[3]) + 
      (3*(-5 + 2*h[1, 1] - 2*h[1, 2])*zeta[3])/2 - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*((z*(-1 + zb)*h[1, 1])/(6*(-1 + z)*zb) - 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) - 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(-1400 + 42*h[1, 1] + 144*L*h[1, 1] - 
         9*h[1, 1]^2 - 78*h[1, 2] + 18*h[1, 1]*h[1, 2] + 27*h[1, 2]^2))/
       (216*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((-z^3 + (-1 + zb)^3)*(-1112*h[1, 2] + 294*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 36*h[1, 1]^2*h[1, 2] - 78*h[1, 2]^2 + 
         18*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 108*h[1, 3]*h[1, 4] - 
         9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 72*h[1, 1]*h[2, 2] - 
         864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
        (-392*h[1, 2] + 30*h[1, 1]*h[1, 2] + 144*L*h[1, 1]*h[1, 2] - 
         36*h[1, 1]^2*h[1, 2] - 78*h[1, 2]^2 + 18*h[1, 1]*h[1, 2]^2 - 
         27*h[1, 2]^3 - 24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 
         192*h[2, 2] - 72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 
         72*h[1, 1]*h[2, 3] - 576*h[3, 6]))/48 + 
      (-437612 + 310272*L + 76584*h[1, 1] - 92160*L*h[1, 1] + 
        1548*h[1, 1]^2 + 3456*L*h[1, 1]^2 + 20736*L^2*h[1, 1]^2 - 
        1404*h[1, 1]^3 - 2592*L*h[1, 1]^3 + 81*h[1, 1]^4 + 135576*h[1, 2] - 
        23688*h[1, 1]*h[1, 2] - 22464*L*h[1, 1]*h[1, 2] + 
        1836*h[1, 1]^2*h[1, 2] + 5184*L*h[1, 1]^2*h[1, 2] - 
        324*h[1, 1]^3*h[1, 2] - 900*h[1, 2]^2 + 19008*L*h[1, 2]^2 - 
        972*h[1, 1]*h[1, 2]^2 + 7776*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 - 3420*h[1, 2]^3 + 972*h[1, 1]*h[1, 2]^3 + 
        729*h[1, 2]^4 + 4752*h[1, 1]*h[1, 2]*h[1, 3] - 
        2376*h[1, 1]^2*h[1, 4] + 2376*h[1, 2]^2*h[1, 4] - 
        7128*h[1, 2]*h[1, 3]*h[1, 4] + 2376*h[1, 3]^2*h[1, 4] - 
        792*h[1, 4]^3 - 38016*h[1, 1]*h[2, 1] - 57024*h[1, 2]*h[2, 2] + 
        57024*h[1, 2]*h[2, 3] + 76032*h[3, 4] - 76032*h[3, 5] - 
        38016*h[3, 7])/10368 + (ci*Pi + (17 + 72*L - 27*h[1, 1] + 9*h[1, 2])/
         9)*Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-10*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3 - 
        9*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (1555 - 246*h[1, 1] - 576*L*h[1, 1] - 18*h[1, 1]^2 + 246*h[1, 2] - 
          72*h[1, 1]*h[1, 2] - 162*h[1, 2]^2 - 264*h[1, 4])/36)*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-2*z*(-1 + z - z*zb + zb^2))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2]))/12 + 
        (523 + 96*L + 576*L^2 - 192*h[1, 1] - 720*L*h[1, 1] + 99*h[1, 1]^2 + 
          168*h[1, 2] + 144*L*h[1, 2] - 90*h[1, 1]*h[1, 2] - 45*h[1, 2]^2)/
         72 + 13*zeta[2]) + ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 
          432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 234*h[1, 1]*h[1, 2] + 
          54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 81*h[1, 1]*h[1, 2]^2 - 
          1584*h[2, 1])/432 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + 
           h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 
           24*h[2, 3]))/16 + ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2) + 
      ((577 - 72*L - 63*h[1, 1] + 45*h[1, 2])*zeta[3])/18 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((-z^3 + (-1 + zb)^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*
          (h[1, 1] - h[1, 2])*h[1, 2])/2 + (z*(-1 + z - z*zb + zb^2)*
          (-h[1, 1] + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 432*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 468*h[1, 1]*h[1, 2] + 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] - 432*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] - 9*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 + 24*h[1, 1] + 
            288*L*h[1, 1] - 63*h[1, 1]^2 - 156*h[1, 2] - 144*L*h[1, 2] + 
            90*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/36 - 16*zeta[2]) + 
        8*(h[1, 1] - h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(-h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (h[1, 1] + h[1, 2]))/2 + (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 
          432*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] + 3*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + (-320 + 24*h[1, 1] + 
            288*L*h[1, 1] - 63*h[1, 1]^2 + 144*L*h[1, 2] - 
            18*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/36 - 16*zeta[2]) + 
        8*(h[1, 1] + h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*((z*(-1 + z - z*zb + zb^2)*(-13 - 24*L + 
           9*h[1, 1] - 3*h[1, 2]))/(18*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/
         (18*(-1 + z + zb)^3) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/4 + 
        (-1050 + 2560*L - 726*h[1, 1] - 192*L*h[1, 1] - 1152*L^2*h[1, 1] + 
          141*h[1, 1]^2 + 504*L*h[1, 1]^2 - 27*h[1, 1]^3 + 658*h[1, 2] + 
          624*L*h[1, 2] - 258*h[1, 1]*h[1, 2] - 288*L*h[1, 1]*h[1, 2] + 
          63*h[1, 1]^2*h[1, 2] + 225*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
          63*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3)/144 + 
        ((74 + 96*L - 27*h[1, 1] + 12*h[1, 2])*zeta[2])/3 + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2]) + 
        6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["qg"][1, "ppp", "ee"] -> 
  {0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 
   0, 0, 0, 0, 0}, H["qg"][2, "ppp", "ee", "upper"] -> 
  {0, 0, (ci*Pi*(3 - 2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 + 
          72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 6*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(6*z) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
         h[1, 4])/(6*z^2) + (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 
         6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*zb^2) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*zb) + 
       (16 - h[1, 1]*h[1, 2] + h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (4*zeta[2])/3))/Nc + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2])) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 1]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 
          234*h[1, 1]*h[1, 2] + 54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 
          81*h[1, 1]*h[1, 2]^2 - 1584*h[2, 1])/432 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "ppp", "ee", "lower"] -> 
  {0, 0, (ci*Pi*(3 - 2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 + 
          72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 6*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((-4 + h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])/(6*z) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*zb^3) + (-h[1, 1] + h[1, 2] - h[1, 3] + 
         h[1, 4])/(6*z^2) + (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 
         6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/(24*zb^2) + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 6*h[1, 1]*h[1, 2] - 
         3*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*zb) + 
       (16 - h[1, 1]*h[1, 2] + h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (4*zeta[2])/3))/Nc + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2])) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 1]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 
          234*h[1, 1]*h[1, 2] + 54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 
          81*h[1, 1]*h[1, 2]^2 - 1584*h[2, 1])/432 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][1, "ppp", "eo"] -> 
  {0, 0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "ppp", "eo", "upper"] -> 
  {0, 0, 0, (ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-10 - 9*h[1, 2])/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/
         108 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        5*h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 + (-4 + h[1, 2])/(6*(1 - zb)) - h[1, 2]/(6*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/6 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) - (2*(202 + 9*h[1, 2]^2))/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(6*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(3*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (6*(-1 + z)^2) + (8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 9*h[1, 1] + 15*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            288*L*h[1, 2] - 126*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/144 + 
          4*zeta[2])) + ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          54*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3 + 1584*h[2, 1])/432 + 
        ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 
           12*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/16 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-11 + 24*h[1, 2])*zeta[2])/6 - zeta[3]/2)), 
   Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-10 - 9*h[1, 2])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/
         54 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) - (z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
       (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
         (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
        27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/12 - ((-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (-202 - 9*h[1, 2]^2)/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(12*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (12*(-1 + z)^2) + (4/(3*(1 - z)^3) + 2/(1 - z) - 2/(-1 + z)^2)*
        zeta[2]))/Nc^2 + 
    ((ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          5*h[1, 2]^2)/8 - zeta[2]/2) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(4 + 36*L - 15*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            144*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 288*h[2, 1])/
           72 + 8*zeta[2])) + 
      ci*Pi*((-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
          (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
         27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
        (z*(-1 + z - z*zb + zb^2)*h[1, 2])/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/12 + (-48 + 9*h[1, 1]^2 + 20*h[1, 2] + 
          162*h[1, 1]*h[1, 2] + 105*h[1, 2]^2 - 9*h[1, 3]^2 + 
          30*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 384*h[2, 2] - 384*h[2, 3])/
         (48*(1 - z)) + ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 
           9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/8 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
          6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
         (12*(-1 + z)^2) + (21*h[1, 1]^3 + 640*h[1, 2] - 
          210*h[1, 1]*h[1, 2] - 144*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] - 294*h[1, 2]^2 - 45*h[1, 1]*h[1, 2]^2 - 
          45*h[1, 2]^3 - 18*h[1, 1]*h[1, 2]*h[1, 3] - 3*h[1, 3]^3 + 
          9*h[1, 1]^2*h[1, 4] - 27*h[1, 2]^2*h[1, 4] + 54*h[1, 3]*h[1, 4] + 
          18*h[1, 2]*h[1, 3]*h[1, 4] - 18*h[1, 3]^2*h[1, 4] + 54*h[1, 4]^2 - 
          18*h[1, 1]*h[1, 4]^2 - 9*h[1, 3]*h[1, 4]^2 + 18*h[1, 4]^3 + 
          1488*h[2, 1] - 576*L*h[2, 1] + 252*h[1, 1]*h[2, 1] - 
          180*h[1, 2]*h[2, 1] - 144*h[1, 4]*h[2, 1] - 432*h[2, 2] + 
          144*h[1, 2]*h[2, 2] + 504*h[3, 1] - 360*h[3, 2] - 288*h[3, 4] + 
          288*h[3, 5] + 288*h[3, 7])/144 + (4/(3*(1 - z)^3) + 8/(1 - z) - 
          2/(-1 + z)^2 + (16 + 9*h[1, 1] + 24*h[1, 2] - 6*h[1, 3] - 
            18*h[1, 4])/3)*zeta[2] - zeta[3])), 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "ppp", "eo", "lower"] -> 
  {0, 0, 0, (ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-10 - 9*h[1, 2])/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/
         108 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        5*h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 + (-4 + h[1, 2])/(6*(1 - zb)) - h[1, 2]/(6*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/6 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) - (2*(202 + 9*h[1, 2]^2))/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(6*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(3*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (6*(-1 + z)^2) + (8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 9*h[1, 1] + 15*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            288*L*h[1, 2] - 126*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/144 + 
          4*zeta[2])) + ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          54*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3 + 1584*h[2, 1])/432 + 
        ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 
           12*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/16 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-11 + 24*h[1, 2])*zeta[2])/6 - zeta[3]/2)), 
   Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-10 - 9*h[1, 2])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/
         54 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) - (z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
       (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
         (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
        27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/12 - ((-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (-202 - 9*h[1, 2]^2)/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(12*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (12*(-1 + z)^2) + (4/(3*(1 - z)^3) + 2/(1 - z) - 2/(-1 + z)^2)*
        zeta[2]))/Nc^2 + 
    ((ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          5*h[1, 2]^2)/8 - zeta[2]/2) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(4 + 36*L - 15*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            144*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 288*h[2, 1])/
           72 + 8*zeta[2])) + 
      ci*Pi*((-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
          (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
         27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
        (z*(-1 + z - z*zb + zb^2)*h[1, 2])/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/12 + (-48 + 9*h[1, 1]^2 + 20*h[1, 2] + 
          162*h[1, 1]*h[1, 2] + 105*h[1, 2]^2 - 9*h[1, 3]^2 + 
          30*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 384*h[2, 2] - 384*h[2, 3])/
         (48*(1 - z)) + ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 
           9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/8 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
          6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
         (12*(-1 + z)^2) + (21*h[1, 1]^3 + 640*h[1, 2] - 
          210*h[1, 1]*h[1, 2] - 144*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] - 294*h[1, 2]^2 - 45*h[1, 1]*h[1, 2]^2 - 
          45*h[1, 2]^3 - 18*h[1, 1]*h[1, 2]*h[1, 3] - 3*h[1, 3]^3 + 
          9*h[1, 1]^2*h[1, 4] - 27*h[1, 2]^2*h[1, 4] + 54*h[1, 3]*h[1, 4] + 
          18*h[1, 2]*h[1, 3]*h[1, 4] - 18*h[1, 3]^2*h[1, 4] + 54*h[1, 4]^2 - 
          18*h[1, 1]*h[1, 4]^2 - 9*h[1, 3]*h[1, 4]^2 + 18*h[1, 4]^3 + 
          1488*h[2, 1] - 576*L*h[2, 1] + 252*h[1, 1]*h[2, 1] - 
          180*h[1, 2]*h[2, 1] - 144*h[1, 4]*h[2, 1] - 432*h[2, 2] + 
          144*h[1, 2]*h[2, 2] + 504*h[3, 1] - 360*h[3, 2] - 288*h[3, 4] + 
          288*h[3, 5] + 288*h[3, 7])/144 + (4/(3*(1 - z)^3) + 8/(1 - z) - 
          2/(-1 + z)^2 + (16 + 9*h[1, 1] + 24*h[1, 2] - 6*h[1, 3] - 
            18*h[1, 4])/3)*zeta[2] - zeta[3])), 0, 0, 0, 0, 0, 0}, 
 H["qg"][1, "ppp", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qg"][2, "ppp", "oe", "upper"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
           (-1 + z + zb)^2) + (10 - 3*h[1, 2])/18 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) - 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - zeta[2]/3)) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-3 + h[1, 1]))/4 + 6*zeta[2]) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 + zeta[2]/4) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-2 - 24*L + 9*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            288*L*h[1, 2] - 90*h[1, 1]*h[1, 2] + 63*h[1, 2]^2)/144 - 
          4*zeta[2]) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 - h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 432*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 - 1584*h[2, 1])/432 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/16 + ((11 + 24*h[1, 2])*zeta[2])/6 + 
        zeta[3]/2)), 0, 0, 0, Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 
     3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] - 
     3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
        (2*(-10 + 3*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*z*(-1 + zb))/(3*(-1 + z)*zb) - 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + (2*z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 72*h[2, 1])/
         27 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-4 - 36*L + 15*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            144*L*h[1, 2] + 18*h[1, 1]*h[1, 2] + 99*h[1, 2]^2 + 288*h[2, 1])/
           36 - 16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*(-2 - h[1, 2]))/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - (2*z*(-1 + zb)*h[1, 2])/
         (3*(-1 + z)*zb) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
            zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
              (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/4 + (-20*h[1, 1] + 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*zb^2) + (-63*h[1, 1]^3 + 5152*h[1, 2] - 
          666*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          81*h[1, 1]^2*h[1, 2] + 1854*h[1, 2]^2 - 81*h[1, 1]*h[1, 2]^2 - 
          135*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4752*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] - 
          864*h[3, 5] - 864*h[3, 7])/216 + (-8/(3*zb^3) + 4/zb^2 - 16/zb - 
          (2*(22 + 9*h[1, 1] - 24*h[1, 2] + 6*h[1, 3] - 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 0, 0, 
   2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 - 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - 
      h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 
      12*zeta[2]) + ci*Pi*((4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
         z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) + ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) + (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) + 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z) + (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/
       (12*zb^2) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
        h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*zb) + 
      (7*h[1, 1]^3 + 22*h[1, 1]*h[1, 2] - 48*L*h[1, 1]*h[1, 2] + 
        15*h[1, 1]^2*h[1, 2] - 110*h[1, 2]^2 - 3*h[1, 1]*h[1, 2]^2 - 
        3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + h[1, 3]^3 + 
        3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 22*h[1, 3]*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 + 
        176*h[2, 1] - 192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 
        60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] + 176*h[2, 2] + 
        48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 96*h[3, 4] + 
        96*h[3, 5] + 96*h[3, 7])/12 + (16/(3*zb^3) - 8/zb^2 + 32/zb + 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 928*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 - 54*h[1, 1] + 
            144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 432*L*h[1, 2] - 
            198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 288*h[2, 1])/36 - 
          16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z^2) + 
        (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 5152*h[1, 2] - 270*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 189*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*
           h[1, 3] + 9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 
          81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
           h[1, 4] - 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 
          864*h[3, 5] + 864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] + 6*h[1, 3] - 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 
   -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 - 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 
      3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
         z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*zb) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*zb^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*zb^2) + 
      (-7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] + 48*L*h[1, 1]*h[1, 2] - 
        15*h[1, 1]^2*h[1, 2] + 110*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 
        3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - h[1, 3]^3 - 
        3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 22*h[1, 3]*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 - 
        176*h[2, 1] + 192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 
        60*h[1, 2]*h[2, 1] + 48*h[1, 4]*h[2, 1] - 176*h[2, 2] - 
        48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 96*h[3, 4] - 
        96*h[3, 5] - 96*h[3, 7])/12 + (-16/(3*zb^3) + 8/zb^2 - 32/zb - 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 928*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 - 54*h[1, 1] + 
            144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 432*L*h[1, 2] - 
            198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 288*h[2, 1])/36 - 
          16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z^2) + 
        (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 5152*h[1, 2] - 270*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 189*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*
           h[1, 3] + 9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 
          81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
           h[1, 4] - 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 
          864*h[3, 5] + 864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] + 6*h[1, 3] - 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3]))}, H["qg"][2, "ppp", "oe", "lower"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
           (-1 + z + zb)^2) + (10 - 3*h[1, 2])/18 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) - 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - zeta[2]/3)) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-3 + h[1, 1]))/4 + 6*zeta[2]) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 + zeta[2]/4) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-2 - 24*L + 9*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            288*L*h[1, 2] - 90*h[1, 1]*h[1, 2] + 63*h[1, 2]^2)/144 - 
          4*zeta[2]) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 - h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 432*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 - 1584*h[2, 1])/432 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/16 + ((11 + 24*h[1, 2])*zeta[2])/6 + 
        zeta[3]/2)), 0, 0, 0, Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 
     3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] - 
     3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
        (2*(-10 + 3*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*z*(-1 + zb))/(3*(-1 + z)*zb) - 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + (2*z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 72*h[2, 1])/
         27 + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
          z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
          z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
         (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
           zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
             (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + 
       (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z^2) + 
       (-(h[1, 1]*h[1, 2]) + 5*h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 - 
         8*h[2, 1] - 8*h[2, 2])/6 + (20*h[1, 1] - 3*h[1, 1]^2 + 
         42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 
         4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
         96*h[2, 3])/(24*zb) + (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 
         9*h[1, 2]^2 + h[1, 3]^2 + 2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 
         32*h[2, 2] - 32*h[2, 3])/(12*zb^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
         3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
       (-4 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-4 - 36*L + 15*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            144*L*h[1, 2] + 18*h[1, 1]*h[1, 2] + 99*h[1, 2]^2 + 288*h[2, 1])/
           36 - 16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*(-2 - h[1, 2]))/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - (2*z*(-1 + zb)*h[1, 2])/
         (3*(-1 + z)*zb) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
            zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*
              (17 + 6*zb)) + z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           8*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/4 + (-20*h[1, 1] + 3*h[1, 1]^2 - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 4*h[1, 3] - 3*h[1, 3]^2 - 
          4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(24*zb^2) + (-63*h[1, 1]^3 + 5152*h[1, 2] - 
          666*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          81*h[1, 1]^2*h[1, 2] + 1854*h[1, 2]^2 - 81*h[1, 1]*h[1, 2]^2 - 
          135*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 198*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4752*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] - 
          864*h[3, 5] - 864*h[3, 7])/216 + (-8/(3*zb^3) + 4/zb^2 - 16/zb - 
          (2*(22 + 9*h[1, 1] - 24*h[1, 2] + 6*h[1, 3] - 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 0, 0, 
   2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 - 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + 
      h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 
      12*zeta[2]) + ci*Pi*((4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
         z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) + ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) + (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) + 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z^2) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z) + (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - 4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/
       (12*zb^2) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
        h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
       (6*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*zb) + 
      (7*h[1, 1]^3 + 22*h[1, 1]*h[1, 2] - 48*L*h[1, 1]*h[1, 2] + 
        15*h[1, 1]^2*h[1, 2] - 110*h[1, 2]^2 - 3*h[1, 1]*h[1, 2]^2 - 
        3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + h[1, 3]^3 + 
        3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 22*h[1, 3]*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 22*h[1, 4]^2 - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 + 
        176*h[2, 1] - 192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 
        60*h[1, 2]*h[2, 1] - 48*h[1, 4]*h[2, 1] + 176*h[2, 2] + 
        48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 96*h[3, 4] + 
        96*h[3, 5] + 96*h[3, 7])/12 + (16/(3*zb^3) - 8/zb^2 + 32/zb + 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 928*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 - 54*h[1, 1] + 
            144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 432*L*h[1, 2] - 
            198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 288*h[2, 1])/36 - 
          16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z^2) + 
        (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 5152*h[1, 2] - 270*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 189*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*
           h[1, 3] + 9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 
          81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
           h[1, 4] - 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 
          864*h[3, 5] + 864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] + 6*h[1, 3] - 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 
   -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 - 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 
      3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-4*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + 
         z*(-1 + zb)*zb*(3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
         z^2*(4 + zb*(-1 + zb*(-15 + 11*zb)))))/(3*(-1 + z)*z*zb^2*
        (-1 + z + zb)^2) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*
          zb^2 - (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
         z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
         z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
       (3*z^2*zb^2*(-1 + z + zb)^3) - (4*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
       (3*(-1 + z + zb)^3) - 6*(1 - (2*z)/(-1 + z + zb))*h[1, 2]^2 + 
      (h[1, 1] + h[1, 3] - h[1, 4])/(3*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
       (3*z^2) + (5*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 - h[1, 3] + 3*h[1, 3]^2 + h[1, 4] + 6*h[1, 3]*h[1, 4] + 
        3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*zb) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*zb^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
        4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*zb^2) + 
      (-7*h[1, 1]^3 - 22*h[1, 1]*h[1, 2] + 48*L*h[1, 1]*h[1, 2] - 
        15*h[1, 1]^2*h[1, 2] + 110*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 
        3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - h[1, 3]^3 - 
        3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 22*h[1, 3]*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 22*h[1, 4]^2 + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 - 
        176*h[2, 1] + 192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 
        60*h[1, 2]*h[2, 1] + 48*h[1, 4]*h[2, 1] - 176*h[2, 2] - 
        48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 96*h[3, 4] - 
        96*h[3, 5] - 96*h[3, 7])/12 + (-16/(3*zb^3) + 8/zb^2 - 32/zb - 
        4*(11 + 3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) - (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) - 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z) + (-h[1, 1] - h[1, 3] + h[1, 4])/
         (6*z^2) + (-696 - 928*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/
         (12*zb^3) + ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
          4*h[1, 3] - 3*h[1, 3]^2 - 4*h[1, 4] - 6*h[1, 3]*h[1, 4] - 
          3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(24*zb^2) + 
        (-16/3 - 8/(3*zb^3) + 4/zb^2 - 4/zb)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 - 54*h[1, 1] + 
            144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 432*L*h[1, 2] - 
            198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - 288*h[2, 1])/36 - 
          16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*z*(-1 + zb)*h[1, 2])/(3*(-1 + z)*zb) - 
        (2*(-((-1 + zb)^2*zb^2) + z^4*(4 + 3*zb) + z*(-1 + zb)*zb*
            (3 + (-6 + zb)*zb) + z^3*(-8 + zb + zb^2) + 
           z^2*(4 + zb*(-1 + zb*(-15 + 11*zb))))*h[1, 2])/
         (3*(-1 + z)*z*zb^2*(-1 + z + zb)^2) + 
        ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
           (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
           z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
           z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
         (6*z^2*zb^2*(-1 + z + zb)^3) + (2*(-220 + 9/z + 404*z - 193*z^2 + 
           (36*(-1 + z)*z)/zb^2 + (9*(3 + 2*(-2 + z)*z))/zb - 
           (90*(-1 + z)*z^2)/(-1 + z + zb)^2 + (9*z*(-6 + 5*z))/
            (-1 + z + zb))*(1 + h[1, 2]))/(27*(-1 + z)^2) + 
        (h[1, 1] + h[1, 3] - h[1, 4])/(6*z^2) + 
        (-h[1, 1] - h[1, 3] + h[1, 4])/(6*z) + 
        (20*h[1, 1] - 3*h[1, 1]^2 + 42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 
          4*h[1, 3] + 3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 
          3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*zb^2) + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/4 + 
        (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
          2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/
         (12*zb^3) + (-5*h[1, 1] + 3*h[1, 1]^2 - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 + h[1, 3] - 3*h[1, 3]^2 - h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(6*zb) + 
        (63*h[1, 1]^3 + 5152*h[1, 2] - 270*h[1, 1]*h[1, 2] - 
          1296*L*h[1, 1]*h[1, 2] + 189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 189*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*
           h[1, 3] + 9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 
          81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
           h[1, 4] - 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 - 
          1584*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] - 864*h[3, 4] + 
          864*h[3, 5] + 864*h[3, 7])/216 + (8/(3*zb^3) - 4/zb^2 + 16/zb + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] + 6*h[1, 3] - 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3]))}, H["qg"][1, "mmm", "oo"] -> 
  {Nf*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
      h[1, 2]/3 + (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3)) + 
    ((32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2)/
       8 + ((3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
      Log[(mu2*s)/(s1*s2)]^2/2 - zeta[2]/2)/Nc + 
    Nc*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) - 
      (ci*Pi*h[1, 1])/2 - (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (-72 + 18*h[1, 1] - 48*L*h[1, 1] + 3*h[1, 1]^2 + 26*h[1, 2] - 
        6*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)/24 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (-3 + 8*L - 3*h[1, 1] + h[1, 2])/2)*Log[(mu2*s)/(s1*s2)] + 
      2*Log[(mu2*s)/(s1*s2)]^2 + 10*zeta[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "mmm", "oo", "upper"] -> 
  {((-1 + z)*(1 + z - zb)*zb*(-32 + 6*h[1, 1] - h[1, 1]^2 - 6*h[1, 2] + 
       2*h[1, 1]*h[1, 2] - h[1, 2]^2))/(24*z*(-1 + zb)*(-1 + z + zb)^2) - 
    (3*(-1 + z - zb)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
       2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(16*(-1 + z + zb)) - 
    (((-1 + z)^3 - zb^3)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
       2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) + 
    (153112 - 35808*h[1, 1] - 41472*L*h[1, 1] + 6120*h[1, 1]^2 + 
      7776*L*h[1, 1]^2 - 396*h[1, 1]^3 - 1296*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      73824*h[1, 2] - 19368*h[1, 1]*h[1, 2] - 7776*L*h[1, 1]*h[1, 2] + 
      2376*h[1, 1]^2*h[1, 2] + 2592*L*h[1, 1]^2*h[1, 2] - 
      324*h[1, 1]^3*h[1, 2] + 2880*h[1, 2]^2 - 1620*h[1, 1]*h[1, 2]^2 - 
      1296*L*h[1, 1]*h[1, 2]^2 + 162*h[1, 1]^2*h[1, 2]^2 - 360*h[1, 2]^3 + 
      324*h[1, 1]*h[1, 2]^3 - 243*h[1, 2]^4)/5184 + 
    ((ci*Pi)/4 + (103 + 72*L - 63*h[1, 1] + 45*h[1, 2])/36)*
     Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]^4 + 
    Nf^2*(((-1 + z)*(1 + z - zb)*zb*(-10 + 3*h[1, 1] - 3*h[1, 2]))/
       (27*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/27 - 
      (((-1 + z)^3 - zb^3)*h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/
       (27*(-1 + z + zb)^3) + ((-2*(-1 + z)*(1 + z - zb)*zb)/
         (9*z*(-1 + zb)*(-1 + z + zb)^2) + (2*h[1, 2])/9 - 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(9*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]) + Log[(mu2*s)/(s1*s2)]^2*
     (-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) - 
      (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
      (ci*Pi*(3 - 2*h[1, 1] + h[1, 2]))/4 + 
      (1544 + 864*L - 510*h[1, 1] - 432*L*h[1, 1] + 153*h[1, 1]^2 + 
        426*h[1, 2] + 288*L*h[1, 2] - 234*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/
       144 - 15*zeta[2]) + (((-1 + z)*(1 + z - zb)*zb)/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
       (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
       (6*(-1 + z + zb)^3) + (5380 - 966*h[1, 1] + 144*L*h[1, 1] - 
        297*h[1, 1]^2 + 834*h[1, 2] - 270*h[1, 1]*h[1, 2] - 1989*h[1, 2]^2 + 
        6912*h[2, 1])/144)*zeta[2] + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      (3*(-2 + h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 12*h[1, 2] + 
          6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ((-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 + zeta[2])) + 
    Nc*Nf*(-1/6*((-1 + z)*zb*h[1, 1])/(z*(-1 + zb)) - 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) + 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(1588 - 66*h[1, 1] - 144*L*h[1, 1] + 
         9*h[1, 1]^2 + 102*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2))/
       (216*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(-5*h[1, 2] + 3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(6*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(1300*h[1, 2] - 318*h[1, 1]*h[1, 2] - 
         144*L*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] + 102*h[1, 2]^2 - 
         18*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 108*h[1, 3]*h[1, 4] + 
         9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 72*h[1, 1]*h[2, 2] + 
         864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + (2849 - 2688*L - 714*h[1, 1] + 
        1440*L*h[1, 1] - 9*h[1, 1]^2 - 216*L*h[1, 1]^2 + 27*h[1, 1]^3 - 
        3102*h[1, 2] + 648*h[1, 1]*h[1, 2] + 432*L*h[1, 1]*h[1, 2] - 
        54*h[1, 1]^2*h[1, 2] - 279*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
        72*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 27*h[1, 1]^2*h[1, 4] + 
        27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*h[1, 4] + 
        27*h[1, 3]^2*h[1, 4] - 9*h[1, 4]^3 - 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] + 864*h[3, 4] + 
        864*h[3, 5] - 432*h[3, 7])/648 + 
      (-1/6*(ci*Pi) + (2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-31 - 24*L + 21*h[1, 1] - 15*h[1, 2])/18 + 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(h[1, 1] + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 - 60*h[1, 2] - 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1]))/9 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s2]*
       (((-1 + z)*(1 + z - zb)*zb*(h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 + 60*h[1, 2] - 36*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2)/54 + ((-2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1] - 6*h[1, 2]))/9 - (2*((-1 + z)^3 - zb^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        ((-1 + z)*(1 + z - zb)*zb*(17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/
         (18*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z + zb)^3) + 
        ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3)) + (42 - 160*L + 42*h[1, 1] + 48*L*h[1, 1] - 
          15*h[1, 1]^2 - 72*h[1, 2] - 48*L*h[1, 2] + 24*h[1, 1]*h[1, 2] - 
          9*h[1, 2]^2)/36 - (20*zeta[2])/3) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 - 
          72*h[2, 1])/108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3) + 
      ((10*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3 + 
        (-91 + 21*h[1, 1] - 21*h[1, 2] - 12*h[1, 4])/9)*zeta[2] - 
      (50*zeta[3])/9) + Log[(mu2*s)/(s1*s2)]*
     (((-1 + z)*(1 + z - zb)*zb*(-3 + h[1, 1] - h[1, 2]))/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2]*
        (3 - h[1, 1] + h[1, 2]))/(4*(-1 + z + zb)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2]*(3 - h[1, 1] + h[1, 2]))/
       (6*(-1 + z + zb)^3) + (2984 + 3456*L - 1884*h[1, 1] - 1296*L*h[1, 1] + 
        261*h[1, 1]^2 + 324*L*h[1, 1]^2 - 54*h[1, 1]^3 + 1614*h[1, 2] + 
        648*L*h[1, 2] - 558*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
        135*h[1, 1]^2*h[1, 2] + 135*h[1, 2]^2 + 108*L*h[1, 2]^2 - 
        54*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3)/216 + 
      ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 6*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/16 - zeta[2]/4) + 
      ((161 - 24*L - 111*h[1, 1] + 405*h[1, 2])*zeta[2])/12 - zeta[3]) + 
    (Nf*(-(((-1 + z - zb)*h[1, 2])/(-1 + z + zb)) + 
       ((-1 + z)*(1 + z - zb)*zb*(44 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*z*(-1 + zb)*(-1 + z + zb)^2) + 
       (((-1 + z)^3 - zb^3)*h[1, 2]*(44 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) + 
       (-4085 + 1254*h[1, 1] - 171*h[1, 1]^2 + 9*h[1, 1]^3 - 1794*h[1, 2] + 
         504*h[1, 1]*h[1, 2] - 54*h[1, 1]^2*h[1, 2] - 333*h[1, 2]^2 + 
         81*h[1, 1]*h[1, 2]^2 - 36*h[1, 2]^3)/648 + 
       (((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-19 + 3*h[1, 1] - 6*h[1, 2])/18 + (((-1 + z)^3 - zb^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       Log[(mu2*s)/(s1*s2)]^3/9 + Log[(mu2*s)/(s1*s2)]*
        (((-1 + z)*(1 + z - zb)*zb*(3 - h[1, 1] + h[1, 2]))/
          (6*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
           (3 - h[1, 1] + h[1, 2]))/(6*(-1 + z + zb)^3) + 
         (-418 + 114*h[1, 1] - 9*h[1, 1]^2 - 168*h[1, 2] + 
           36*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/108 - (2*zeta[2])/3) + 
       (-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-23 + 6*h[1, 1] - 3*h[1, 2])/18 - (((-1 + z)^3 - zb^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*zeta[2] - zeta[3]/9))/Nc + 
    ((-205 + 9*h[1, 1] - 9*h[1, 2])*zeta[3])/18 + 
    ((1020 - 360*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        360*h[1, 2] - 200*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] - 
        4*h[1, 1]^3*h[1, 2] + 100*h[1, 2]^2 - 36*h[1, 1]*h[1, 2]^2 + 
        6*h[1, 1]^2*h[1, 2]^2 + 12*h[1, 2]^3 - 4*h[1, 1]*h[1, 2]^3 + 
        h[1, 2]^4)/128 + ((3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 - zeta[2]/4) + 
      ((84 - 18*h[1, 1] - h[1, 1]^2 + 18*h[1, 2] + 2*h[1, 1]*h[1, 2] - 
         h[1, 2]^2)*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       ((90 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 50*h[1, 2] - 
          18*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 9*h[1, 2]^2 - 
          3*h[1, 1]*h[1, 2]^2 + h[1, 2]^3)/16 + 
        ((9 + h[1, 1] - h[1, 2])*zeta[2])/4 - 6*zeta[3]) + 
      (3*(-5 + 2*h[1, 1] - 2*h[1, 2])*zeta[3])/2 - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*(((-1 + z)*zb*h[1, 1])/(6*z*(-1 + zb)) + 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) - 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(-1400 + 42*h[1, 1] + 144*L*h[1, 1] - 
         9*h[1, 1]^2 - 78*h[1, 2] + 18*h[1, 1]*h[1, 2] + 27*h[1, 2]^2))/
       (216*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (((-1 + z)^3 - zb^3)*(-1112*h[1, 2] + 294*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 36*h[1, 1]^2*h[1, 2] - 78*h[1, 2]^2 + 
         18*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 108*h[1, 3]*h[1, 4] - 
         9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 72*h[1, 1]*h[2, 2] - 
         864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + ((-1 + z - zb)*(-392*h[1, 2] + 
         30*h[1, 1]*h[1, 2] + 144*L*h[1, 1]*h[1, 2] - 36*h[1, 1]^2*h[1, 2] - 
         78*h[1, 2]^2 + 18*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 
         24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 192*h[2, 2] - 
         72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(48*(-1 + z + zb)) + 
      (-437612 + 310272*L + 76584*h[1, 1] - 92160*L*h[1, 1] + 
        1548*h[1, 1]^2 + 3456*L*h[1, 1]^2 + 20736*L^2*h[1, 1]^2 - 
        1404*h[1, 1]^3 - 2592*L*h[1, 1]^3 + 81*h[1, 1]^4 + 135576*h[1, 2] - 
        23688*h[1, 1]*h[1, 2] - 22464*L*h[1, 1]*h[1, 2] + 
        1836*h[1, 1]^2*h[1, 2] + 5184*L*h[1, 1]^2*h[1, 2] - 
        324*h[1, 1]^3*h[1, 2] - 900*h[1, 2]^2 + 19008*L*h[1, 2]^2 - 
        972*h[1, 1]*h[1, 2]^2 + 7776*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 - 3420*h[1, 2]^3 + 972*h[1, 1]*h[1, 2]^3 + 
        729*h[1, 2]^4 - 4752*h[1, 1]*h[1, 2]*h[1, 3] + 
        2376*h[1, 1]^2*h[1, 4] - 2376*h[1, 2]^2*h[1, 4] - 
        7128*h[1, 2]*h[1, 3]*h[1, 4] - 2376*h[1, 3]^2*h[1, 4] + 
        792*h[1, 4]^3 + 38016*h[1, 1]*h[2, 1] - 57024*h[1, 2]*h[2, 2] + 
        57024*h[1, 2]*h[2, 3] - 76032*h[3, 4] - 76032*h[3, 5] + 
        38016*h[3, 7])/10368 + (ci*Pi + (17 + 72*L - 27*h[1, 1] + 9*h[1, 2])/
         9)*Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-10*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (9*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3 + 
        (1555 - 246*h[1, 1] - 576*L*h[1, 1] - 18*h[1, 1]^2 + 246*h[1, 2] - 
          72*h[1, 1]*h[1, 2] - 162*h[1, 2]^2 + 264*h[1, 4])/36)*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-2*(-1 + z)*(1 + z - zb)*zb)/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) + (ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2]))/
         12 + (523 + 96*L + 576*L^2 - 192*h[1, 1] - 720*L*h[1, 1] + 
          99*h[1, 1]^2 + 168*h[1, 2] + 144*L*h[1, 2] - 90*h[1, 1]*h[1, 2] - 
          45*h[1, 2]^2)/72 + 13*zeta[2]) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 
          234*h[1, 1]*h[1, 2] + 54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 
          81*h[1, 1]*h[1, 2]^2 + 1584*h[2, 1])/432 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2) + 
      ((577 - 72*L - 63*h[1, 1] + 45*h[1, 2])*zeta[3])/18 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        (3*(-1 + z - zb)*(h[1, 1] - h[1, 2])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ((-1 + z)*(1 + z - zb)*zb*
          (-h[1, 1] + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 432*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 468*h[1, 1]*h[1, 2] + 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] - 432*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] - 9*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 + 24*h[1, 1] + 288*L*h[1, 1] - 63*h[1, 1]^2 - 156*h[1, 2] - 
            144*L*h[1, 2] + 90*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/36 - 
          16*zeta[2]) + 8*(h[1, 1] - h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(-h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        (3*(-1 + z - zb)*h[1, 2]*(h[1, 1] + h[1, 2]))/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) + (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 
          432*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] + 3*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (-320 + 24*h[1, 1] + 288*L*h[1, 1] - 63*h[1, 1]^2 + 144*L*h[1, 2] - 
            18*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/36 - 16*zeta[2]) + 
        8*(h[1, 1] + h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*(((-1 + z)*(1 + z - zb)*zb*(-13 - 24*L + 
           9*h[1, 1] - 3*h[1, 2]))/(18*z*(-1 + zb)*(-1 + z + zb)^2) - 
        ((-1 + z - zb)*h[1, 2]*(13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/
         (4*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2]*
          (13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z + zb)^3) + 
        (-1050 + 2560*L - 726*h[1, 1] - 192*L*h[1, 1] - 1152*L^2*h[1, 1] + 
          141*h[1, 1]^2 + 504*L*h[1, 1]^2 - 27*h[1, 1]^3 + 658*h[1, 2] + 
          624*L*h[1, 2] - 258*h[1, 1]*h[1, 2] - 288*L*h[1, 1]*h[1, 2] + 
          63*h[1, 1]^2*h[1, 2] + 225*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
          63*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3)/144 + 
        ((74 + 96*L - 27*h[1, 1] + 12*h[1, 2])*zeta[2])/3 + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2]) + 
        6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["qg"][2, "mmm", "oo", "lower"] -> 
  {((-1 + z)*(1 + z - zb)*zb*(-32 + 6*h[1, 1] - h[1, 1]^2 - 6*h[1, 2] + 
       2*h[1, 1]*h[1, 2] - h[1, 2]^2))/(24*z*(-1 + zb)*(-1 + z + zb)^2) - 
    (3*(-1 + z - zb)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
       2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(16*(-1 + z + zb)) - 
    (((-1 + z)^3 - zb^3)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
       2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) + 
    (153112 - 35808*h[1, 1] - 41472*L*h[1, 1] + 6120*h[1, 1]^2 + 
      7776*L*h[1, 1]^2 - 396*h[1, 1]^3 - 1296*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      73824*h[1, 2] - 19368*h[1, 1]*h[1, 2] - 7776*L*h[1, 1]*h[1, 2] + 
      2376*h[1, 1]^2*h[1, 2] + 2592*L*h[1, 1]^2*h[1, 2] - 
      324*h[1, 1]^3*h[1, 2] + 2880*h[1, 2]^2 - 1620*h[1, 1]*h[1, 2]^2 - 
      1296*L*h[1, 1]*h[1, 2]^2 + 162*h[1, 1]^2*h[1, 2]^2 - 360*h[1, 2]^3 + 
      324*h[1, 1]*h[1, 2]^3 - 243*h[1, 2]^4)/5184 + 
    ((ci*Pi)/4 + (103 + 72*L - 63*h[1, 1] + 45*h[1, 2])/36)*
     Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]^4 + 
    Nf^2*(((-1 + z)*(1 + z - zb)*zb*(-10 + 3*h[1, 1] - 3*h[1, 2]))/
       (27*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/27 - 
      (((-1 + z)^3 - zb^3)*h[1, 2]*(10 - 3*h[1, 1] + 3*h[1, 2]))/
       (27*(-1 + z + zb)^3) + ((-2*(-1 + z)*(1 + z - zb)*zb)/
         (9*z*(-1 + zb)*(-1 + z + zb)^2) + (2*h[1, 2])/9 - 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(9*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]) + Log[(mu2*s)/(s1*s2)]^2*
     (-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) - 
      (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
      (ci*Pi*(3 - 2*h[1, 1] + h[1, 2]))/4 + 
      (1544 + 864*L - 510*h[1, 1] - 432*L*h[1, 1] + 153*h[1, 1]^2 + 
        426*h[1, 2] + 288*L*h[1, 2] - 234*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/
       144 - 15*zeta[2]) + (((-1 + z)*(1 + z - zb)*zb)/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
       (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
       (6*(-1 + z + zb)^3) + (5380 - 966*h[1, 1] + 144*L*h[1, 1] - 
        297*h[1, 1]^2 + 834*h[1, 2] - 270*h[1, 1]*h[1, 2] - 1989*h[1, 2]^2 + 
        6912*h[2, 1])/144)*zeta[2] + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      (3*(-2 + h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 12*h[1, 2] + 
          6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         6*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ((-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 + zeta[2])) + 
    Nc*Nf*(-1/6*((-1 + z)*zb*h[1, 1])/(z*(-1 + zb)) - 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) + 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(1588 - 66*h[1, 1] - 144*L*h[1, 1] + 
         9*h[1, 1]^2 + 102*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2))/
       (216*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(-5*h[1, 2] + 3*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(6*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(1300*h[1, 2] - 318*h[1, 1]*h[1, 2] - 
         144*L*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] + 102*h[1, 2]^2 - 
         18*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 108*h[1, 3]*h[1, 4] + 
         9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 72*h[1, 1]*h[2, 2] + 
         864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + (2849 - 2688*L - 714*h[1, 1] + 
        1440*L*h[1, 1] - 9*h[1, 1]^2 - 216*L*h[1, 1]^2 + 27*h[1, 1]^3 - 
        3102*h[1, 2] + 648*h[1, 1]*h[1, 2] + 432*L*h[1, 1]*h[1, 2] - 
        54*h[1, 1]^2*h[1, 2] - 279*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
        72*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 27*h[1, 1]^2*h[1, 4] + 
        27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*h[1, 4] + 
        27*h[1, 3]^2*h[1, 4] - 9*h[1, 4]^3 - 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] + 864*h[3, 4] + 
        864*h[3, 5] - 432*h[3, 7])/648 + 
      (-1/6*(ci*Pi) + (2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-31 - 24*L + 21*h[1, 1] - 15*h[1, 2])/18 + 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/9 + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(h[1, 1] + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 - 60*h[1, 2] - 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1]))/9 - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[mu2/s2]*
       (((-1 + z)*(1 + z - zb)*zb*(h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 60*h[1, 1] + 9*h[1, 1]^2 + 60*h[1, 2] - 36*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2)/54 + ((-2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*(-10 + 3*h[1, 1] - 6*h[1, 2]))/9 - (2*((-1 + z)^3 - zb^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        (2*Log[(mu2*s)/(s1*s2)]^2)/3) + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        ((-1 + z)*(1 + z - zb)*zb*(17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/
         (18*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (17 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z + zb)^3) + 
        ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3)) + (42 - 160*L + 42*h[1, 1] + 48*L*h[1, 1] - 
          15*h[1, 1]^2 - 72*h[1, 2] - 48*L*h[1, 2] + 24*h[1, 1]*h[1, 2] - 
          9*h[1, 2]^2)/36 - (20*zeta[2])/3) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 - 
          72*h[2, 1])/108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3) + 
      ((10*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3 + 
        (-91 + 21*h[1, 1] - 21*h[1, 2] - 12*h[1, 4])/9)*zeta[2] - 
      (50*zeta[3])/9) + Log[(mu2*s)/(s1*s2)]*
     (((-1 + z)*(1 + z - zb)*zb*(-3 + h[1, 1] - h[1, 2]))/
       (6*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2]*
        (3 - h[1, 1] + h[1, 2]))/(4*(-1 + z + zb)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2]*(3 - h[1, 1] + h[1, 2]))/
       (6*(-1 + z + zb)^3) + (2984 + 3456*L - 1884*h[1, 1] - 1296*L*h[1, 1] + 
        261*h[1, 1]^2 + 324*L*h[1, 1]^2 - 54*h[1, 1]^3 + 1614*h[1, 2] + 
        648*L*h[1, 2] - 558*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
        135*h[1, 1]^2*h[1, 2] + 135*h[1, 2]^2 + 108*L*h[1, 2]^2 - 
        54*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3)/216 + 
      ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 6*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/16 - zeta[2]/4) + 
      ((161 - 24*L - 111*h[1, 1] + 405*h[1, 2])*zeta[2])/12 - zeta[3]) + 
    (Nf*(-(((-1 + z - zb)*h[1, 2])/(-1 + z + zb)) + 
       ((-1 + z)*(1 + z - zb)*zb*(44 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*z*(-1 + zb)*(-1 + z + zb)^2) + 
       (((-1 + z)^3 - zb^3)*h[1, 2]*(44 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] + h[1, 2]^2))/(24*(-1 + z + zb)^3) + 
       (-4085 + 1254*h[1, 1] - 171*h[1, 1]^2 + 9*h[1, 1]^3 - 1794*h[1, 2] + 
         504*h[1, 1]*h[1, 2] - 54*h[1, 1]^2*h[1, 2] - 333*h[1, 2]^2 + 
         81*h[1, 1]*h[1, 2]^2 - 36*h[1, 2]^3)/648 + 
       (((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-19 + 3*h[1, 1] - 6*h[1, 2])/18 + (((-1 + z)^3 - zb^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       Log[(mu2*s)/(s1*s2)]^3/9 + Log[(mu2*s)/(s1*s2)]*
        (((-1 + z)*(1 + z - zb)*zb*(3 - h[1, 1] + h[1, 2]))/
          (6*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
           (3 - h[1, 1] + h[1, 2]))/(6*(-1 + z + zb)^3) + 
         (-418 + 114*h[1, 1] - 9*h[1, 1]^2 - 168*h[1, 2] + 
           36*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/108 - (2*zeta[2])/3) + 
       (-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-23 + 6*h[1, 1] - 3*h[1, 2])/18 - (((-1 + z)^3 - zb^3)*h[1, 2])/
          (6*(-1 + z + zb)^3))*zeta[2] - zeta[3]/9))/Nc + 
    ((-205 + 9*h[1, 1] - 9*h[1, 2])*zeta[3])/18 + 
    ((1020 - 360*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        360*h[1, 2] - 200*h[1, 1]*h[1, 2] + 36*h[1, 1]^2*h[1, 2] - 
        4*h[1, 1]^3*h[1, 2] + 100*h[1, 2]^2 - 36*h[1, 1]*h[1, 2]^2 + 
        6*h[1, 1]^2*h[1, 2]^2 + 12*h[1, 2]^3 - 4*h[1, 1]*h[1, 2]^3 + 
        h[1, 2]^4)/128 + ((3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 - zeta[2]/4) + 
      ((84 - 18*h[1, 1] - h[1, 1]^2 + 18*h[1, 2] + 2*h[1, 1]*h[1, 2] - 
         h[1, 2]^2)*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       ((90 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 50*h[1, 2] - 
          18*h[1, 1]*h[1, 2] + 3*h[1, 1]^2*h[1, 2] + 9*h[1, 2]^2 - 
          3*h[1, 1]*h[1, 2]^2 + h[1, 2]^3)/16 + 
        ((9 + h[1, 1] - h[1, 2])*zeta[2])/4 - 6*zeta[3]) + 
      (3*(-5 + 2*h[1, 1] - 2*h[1, 2])*zeta[3])/2 - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*(((-1 + z)*zb*h[1, 1])/(6*z*(-1 + zb)) + 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) - 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(-1400 + 42*h[1, 1] + 144*L*h[1, 1] - 
         9*h[1, 1]^2 - 78*h[1, 2] + 18*h[1, 1]*h[1, 2] + 27*h[1, 2]^2))/
       (216*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (((-1 + z)^3 - zb^3)*(-1112*h[1, 2] + 294*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 36*h[1, 1]^2*h[1, 2] - 78*h[1, 2]^2 + 
         18*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 108*h[1, 3]*h[1, 4] - 
         9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 72*h[1, 1]*h[2, 2] - 
         864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + ((-1 + z - zb)*(-392*h[1, 2] + 
         30*h[1, 1]*h[1, 2] + 144*L*h[1, 1]*h[1, 2] - 36*h[1, 1]^2*h[1, 2] - 
         78*h[1, 2]^2 + 18*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 
         24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 192*h[2, 2] - 
         72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(48*(-1 + z + zb)) + 
      (-437612 + 310272*L + 76584*h[1, 1] - 92160*L*h[1, 1] + 
        1548*h[1, 1]^2 + 3456*L*h[1, 1]^2 + 20736*L^2*h[1, 1]^2 - 
        1404*h[1, 1]^3 - 2592*L*h[1, 1]^3 + 81*h[1, 1]^4 + 135576*h[1, 2] - 
        23688*h[1, 1]*h[1, 2] - 22464*L*h[1, 1]*h[1, 2] + 
        1836*h[1, 1]^2*h[1, 2] + 5184*L*h[1, 1]^2*h[1, 2] - 
        324*h[1, 1]^3*h[1, 2] - 900*h[1, 2]^2 + 19008*L*h[1, 2]^2 - 
        972*h[1, 1]*h[1, 2]^2 + 7776*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 - 3420*h[1, 2]^3 + 972*h[1, 1]*h[1, 2]^3 + 
        729*h[1, 2]^4 - 4752*h[1, 1]*h[1, 2]*h[1, 3] + 
        2376*h[1, 1]^2*h[1, 4] - 2376*h[1, 2]^2*h[1, 4] - 
        7128*h[1, 2]*h[1, 3]*h[1, 4] - 2376*h[1, 3]^2*h[1, 4] + 
        792*h[1, 4]^3 + 38016*h[1, 1]*h[2, 1] - 57024*h[1, 2]*h[2, 2] + 
        57024*h[1, 2]*h[2, 3] - 76032*h[3, 4] - 76032*h[3, 5] + 
        38016*h[3, 7])/10368 + (ci*Pi + (17 + 72*L - 27*h[1, 1] + 9*h[1, 2])/
         9)*Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-10*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (9*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3 + 
        (1555 - 246*h[1, 1] - 576*L*h[1, 1] - 18*h[1, 1]^2 + 246*h[1, 2] - 
          72*h[1, 1]*h[1, 2] - 162*h[1, 2]^2 + 264*h[1, 4])/36)*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-2*(-1 + z)*(1 + z - zb)*zb)/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) + (ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2]))/
         12 + (523 + 96*L + 576*L^2 - 192*h[1, 1] - 720*L*h[1, 1] + 
          99*h[1, 1]^2 + 168*h[1, 2] + 144*L*h[1, 2] - 90*h[1, 1]*h[1, 2] - 
          45*h[1, 2]^2)/72 + 13*zeta[2]) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 
          234*h[1, 1]*h[1, 2] + 54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 
          81*h[1, 1]*h[1, 2]^2 + 1584*h[2, 1])/432 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2) + 
      ((577 - 72*L - 63*h[1, 1] + 45*h[1, 2])*zeta[3])/18 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        (3*(-1 + z - zb)*(h[1, 1] - h[1, 2])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ((-1 + z)*(1 + z - zb)*zb*
          (-h[1, 1] + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 432*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 468*h[1, 1]*h[1, 2] + 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] - 432*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] - 9*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 + 24*h[1, 1] + 288*L*h[1, 1] - 63*h[1, 1]^2 - 156*h[1, 2] - 
            144*L*h[1, 2] + 90*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/36 - 
          16*zeta[2]) + 8*(h[1, 1] - h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(-h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        (3*(-1 + z - zb)*h[1, 2]*(h[1, 1] + h[1, 2]))/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) + (-3232 + 960*h[1, 1] - 36*h[1, 1]^2 - 
          432*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3)/216 + 
        (-(ci*Pi) + (-2 - 24*L + 15*h[1, 1] + 3*h[1, 2])/3)*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (-320 + 24*h[1, 1] + 288*L*h[1, 1] - 63*h[1, 1]^2 + 144*L*h[1, 2] - 
            18*h[1, 1]*h[1, 2] + 45*h[1, 2]^2)/36 - 16*zeta[2]) + 
        8*(h[1, 1] + h[1, 2])*zeta[2] + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*(((-1 + z)*(1 + z - zb)*zb*(-13 - 24*L + 
           9*h[1, 1] - 3*h[1, 2]))/(18*z*(-1 + zb)*(-1 + z + zb)^2) - 
        ((-1 + z - zb)*h[1, 2]*(13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/
         (4*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2]*
          (13 + 24*L - 9*h[1, 1] + 3*h[1, 2]))/(18*(-1 + z + zb)^3) + 
        (-1050 + 2560*L - 726*h[1, 1] - 192*L*h[1, 1] - 1152*L^2*h[1, 1] + 
          141*h[1, 1]^2 + 504*L*h[1, 1]^2 - 27*h[1, 1]^3 + 658*h[1, 2] + 
          624*L*h[1, 2] - 258*h[1, 1]*h[1, 2] - 288*L*h[1, 1]*h[1, 2] + 
          63*h[1, 1]^2*h[1, 2] + 225*h[1, 2]^2 - 216*L*h[1, 2]^2 + 
          63*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3)/144 + 
        ((74 + 96*L - 27*h[1, 1] + 12*h[1, 2])*zeta[2])/3 + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2]) + 
        6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["qg"][1, "mmm", "ee"] -> 
  {0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 
   0, 0, 0, 0, 0}, H["qg"][2, "mmm", "ee", "upper"] -> 
  {0, 0, (ci*Pi*(3 - 2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 - 
          72*h[2, 1])/108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 6*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
       (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*z^3) + (-20*h[1, 1] + 3*h[1, 1]^2 + 
         20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 4*h[1, 3] - 
         3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/
        (24*z^2) + (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
         6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
         4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*z) + 
       (16 - h[1, 1]*h[1, 2] + h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 + 
         8*h[2, 1] - 8*h[2, 2])/6 + (4*zeta[2])/3))/Nc + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2])) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 
          234*h[1, 1]*h[1, 2] + 54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 
          81*h[1, 1]*h[1, 2]^2 + 1584*h[2, 1])/432 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "mmm", "ee", "lower"] -> 
  {0, 0, (ci*Pi*(3 - 2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-10 + 6*h[1, 1] - 3*h[1, 2])/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 60*h[1, 1] - 9*h[1, 1]^2 + 18*h[1, 1]*h[1, 2] - 18*h[1, 2]^2 - 
          72*h[2, 1])/108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] - 
           h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 18*h[1, 1] + 5*h[1, 1]^2 + 6*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
       (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) - 
       ((h[1, 1] - h[1, 2] + h[1, 3] - h[1, 4])*(h[1, 1] - h[1, 2] - 
          h[1, 3] + h[1, 4]))/(12*z^3) + (-20*h[1, 1] + 3*h[1, 1]^2 + 
         20*h[1, 2] - 6*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 4*h[1, 3] - 
         3*h[1, 3]^2 + 4*h[1, 4] + 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2)/
        (24*z^2) + (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
         6*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
         4*h[1, 4] - 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2)/(24*z) + 
       (16 - h[1, 1]*h[1, 2] + h[1, 2]^2 + h[1, 3]*h[1, 4] - h[1, 4]^2 + 
         8*h[2, 1] - 8*h[2, 2])/6 + (4*zeta[2])/3))/Nc + 
    ci*Pi*(-1/16*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2)) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 21*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 102*h[1, 1] - 432*L*h[1, 1] + 117*h[1, 1]^2 + 78*h[1, 2] - 
            54*h[1, 1]*h[1, 2] - 27*h[1, 2]^2)/144 + 4*zeta[2])) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (1616 - 960*h[1, 1] + 36*h[1, 1]^2 + 432*L*h[1, 1]^2 - 27*h[1, 1]^3 - 
          234*h[1, 1]*h[1, 2] + 54*h[1, 1]^2*h[1, 2] + 396*h[1, 2]^2 + 
          81*h[1, 1]*h[1, 2]^2 + 1584*h[2, 1])/432 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((11 - 24*h[1, 1])*zeta[2])/6 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][1, "mmm", "eo"] -> 
  {0, 0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "mmm", "eo", "upper"] -> 
  {0, 0, 0, (ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-10 - 9*h[1, 2])/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        5*h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(6*(1 - z)) - h[1, 2]/(6*(-1 + z)^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       (((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
          (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
          (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (2*h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (6*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(3*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(6*(-1 + zb)^2) + 
       (8/(3*(1 - zb)^3) + 4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 9*h[1, 1] + 15*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            288*L*h[1, 2] - 126*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/144 + 
          4*zeta[2])) + ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          54*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3 - 1584*h[2, 1])/432 + 
        ((-1 + z - zb)*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-11 + 24*h[1, 2])*zeta[2])/6 - zeta[3]/2)), 
   Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-10 - 9*h[1, 2])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*(((-1 + z)*zb)/(3*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 72*h[2, 1])/
         54 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(12*(1 - z)) - h[1, 2]/(12*(-1 + z)^2) + 
       ((-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + ((-1 + z - zb)*h[1, 2])/
        (-1 + z + zb) - (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*h[1, 2])/(54*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (54*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/12 - 
       (((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (12*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(6*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(12*(-1 + zb)^2) + 
       (4/(3*(1 - zb)^3) + 2/(1 - zb) - 2/(-1 + zb)^2)*zeta[2]))/Nc^2 + 
    ((ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          5*h[1, 2]^2)/8 - zeta[2]/2) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(4 + 36*L - 15*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            144*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 288*h[2, 1])/
           72 + 8*zeta[2])) + ci*Pi*(-1/3*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb)))/
         (3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] + 35*h[1, 2]^2 - 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*(1 - zb)) + (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(8*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - zb)^3) + (-3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
          h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3])/(4*(-1 + zb)^2) + 
        (3232 + 63*h[1, 1]^3 - 1920*h[1, 2] - 630*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] - 882*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 135*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*
           h[1, 3] + 9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 
          81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
           h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 162*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4464*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/432 + (4/(3*(1 - zb)^3) + 8/(1 - zb) - 
          2/(-1 + zb)^2 + (16 + 9*h[1, 1] + 24*h[1, 2] + 6*h[1, 3] + 
            18*h[1, 4])/3)*zeta[2] - zeta[3])), 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "mmm", "eo", "lower"] -> 
  {0, 0, 0, (ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-10 - 9*h[1, 2])/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
        5*h[1, 2]^2)/16 - zeta[2]/4) + 
    (ci*Nf*Pi*((4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(6*(1 - z)) - h[1, 2]/(6*(-1 + z)^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       (((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
          (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
          (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (2*h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (6*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(3*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(6*(-1 + zb)^2) + 
       (8/(3*(1 - zb)^3) + 4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(2 + 24*L - 9*h[1, 1] + 15*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            288*L*h[1, 2] - 126*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/144 + 
          4*zeta[2])) + ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^2 - 
          54*h[1, 1]*h[1, 2]^2 - 81*h[1, 2]^3 - 1584*h[2, 1])/432 + 
        ((-1 + z - zb)*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-11 + 24*h[1, 2])*zeta[2])/6 - zeta[3]/2)), 
   Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-10 - 9*h[1, 2])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*(((-1 + z)*zb)/(3*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 72*h[2, 1])/
         54 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(12*(1 - z)) - h[1, 2]/(12*(-1 + z)^2) + 
       ((-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + ((-1 + z - zb)*h[1, 2])/
        (-1 + z + zb) - (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*h[1, 2])/(54*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (54*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/12 - 
       (((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (12*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(6*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(12*(-1 + zb)^2) + 
       (4/(3*(1 - zb)^3) + 2/(1 - zb) - 2/(-1 + zb)^2)*zeta[2]))/Nc^2 + 
    ((ci*Pi*(3 - h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((32 - 6*h[1, 1] + h[1, 1]^2 + 18*h[1, 2] - 6*h[1, 1]*h[1, 2] + 
          5*h[1, 2]^2)/8 - zeta[2]/2) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(4 + 36*L - 15*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (320 + 54*h[1, 1] - 144*L*h[1, 1] + 9*h[1, 1]^2 + 234*h[1, 2] + 
            144*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 288*h[2, 1])/
           72 + 8*zeta[2])) + ci*Pi*(-1/3*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb)))/
         (3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] + 35*h[1, 2]^2 - 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*(1 - zb)) + (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(8*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - zb)^3) + (-3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
          h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3])/(4*(-1 + zb)^2) + 
        (3232 + 63*h[1, 1]^3 - 1920*h[1, 2] - 630*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] - 882*h[1, 2]^2 - 
          135*h[1, 1]*h[1, 2]^2 - 135*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*
           h[1, 3] + 9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 
          81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*
           h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 162*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4464*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/432 + (4/(3*(1 - zb)^3) + 8/(1 - zb) - 
          2/(-1 + zb)^2 + (16 + 9*h[1, 1] + 24*h[1, 2] + 6*h[1, 3] + 
            18*h[1, 4])/3)*zeta[2] - zeta[3])), 0, 0, 0, 0, 0, 0}, 
 H["qg"][1, "mmm", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qg"][2, "mmm", "oe", "upper"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
           (-1 + z + zb)^2) + (10 - 3*h[1, 2])/18 - 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (2*(-1 + z + zb)) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-3 + h[1, 1]))/4 + 6*zeta[2]) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 + zeta[2]/4) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-2 - 24*L + 9*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 
            9*h[1, 1]^2 + 78*h[1, 2] + 288*L*h[1, 2] - 90*h[1, 1]*h[1, 2] + 
            63*h[1, 2]^2)/144 - 4*zeta[2]) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 - h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 432*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 + 1584*h[2, 1])/432 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((11 + 24*h[1, 2])*zeta[2])/6 + zeta[3]/2)), 0, 0, 0, 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
      zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
        (2*(-10 + 3*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-1 + z)*zb)/(3*z*(-1 + zb)) - (2*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (2*(-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 72*h[2, 1])/
         27 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-4 - 36*L + 15*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 
            9*h[1, 1]^2 + 78*h[1, 2] + 144*L*h[1, 2] + 18*h[1, 1]*h[1, 2] + 
            99*h[1, 2]^2 - 288*h[2, 1])/36 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
        (10*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) - 
        (26*(-1 + z)*(1 + z - zb)*zb*h[1, 2])/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - 
           (3*(-1 + z)*(-3 + 4*z))/(z^2*(-1 + zb)) - (54*(-1 + z)^3)/
            (-1 + z + zb)^3 + (81*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) + 
        (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) - 
        (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] + 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(-3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-63*h[1, 1]^3 + 1952*h[1, 2] - 666*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] + 1854*h[1, 2]^2 - 
          81*h[1, 1]*h[1, 2]^2 - 135*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 4752*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] - 1080*h[3, 2] - 864*h[3, 4] - 864*h[3, 5] + 
          864*h[3, 7])/216 + (-8/(3*z^3) + 4/z^2 - 16/z - 
          (2*(22 + 9*h[1, 1] - 24*h[1, 2] - 6*h[1, 3] + 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 0, 0, 
   2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + 
      h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 
      12*zeta[2]) + 
    ci*Pi*((4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) - 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*z^2) + 
      (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/(6*z^3) + 
      (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*z) + 
      (-3232 + 63*h[1, 1]^3 - 32*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
        432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 990*h[1, 2]^2 - 
        27*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
        198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] + 
        54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 1584*h[2, 1] + 1728*L*h[2, 1] - 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 
        1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 
        864*h[3, 4] + 864*h[3, 5] - 864*h[3, 7])/108 + 
      (16/(3*z^3) - 8/z^2 + 32/z + 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 - 112*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            432*L*h[1, 2] - 198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 288*h[2, 1])/
           36 - 16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 + 1888*h[1, 2] - 
          270*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 135*h[1, 1]*h[1, 2]^2 - 
          189*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] - 6*h[1, 3] + 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 
   -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 
      3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) - 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
       (3*zb) + (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 
        42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*z) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*z^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*z^2) + 
      (3232 - 63*h[1, 1]^3 + 32*h[1, 2] - 198*h[1, 1]*h[1, 2] + 
        432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
        198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 
        1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] - 
        864*h[3, 4] - 864*h[3, 5] + 864*h[3, 7])/108 + 
      (-16/(3*z^3) + 8/z^2 - 32/z - 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 - 112*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            432*L*h[1, 2] - 198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 288*h[2, 1])/
           36 - 16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 + 1888*h[1, 2] - 
          270*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 135*h[1, 1]*h[1, 2]^2 - 
          189*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] - 6*h[1, 3] + 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3]))}, H["qg"][2, "mmm", "oe", "lower"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
           (-1 + z + zb)^2) + (10 - 3*h[1, 2])/18 - 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/6 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (2*(-1 + z + zb)) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) - zeta[2]/3)) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-3 + h[1, 1]))/4 + 6*zeta[2]) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/16 + zeta[2]/4) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
         2*h[1, 1]*h[1, 2] + h[1, 2]^2))/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-2 - 24*L + 9*h[1, 1] + 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       12 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 
            9*h[1, 1]^2 + 78*h[1, 2] + 288*L*h[1, 2] - 90*h[1, 1]*h[1, 2] + 
            63*h[1, 2]^2)/144 - 4*zeta[2]) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 - h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 432*h[1, 2]^2 - 54*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 + 1584*h[2, 1])/432 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((11 + 24*h[1, 2])*zeta[2])/6 + zeta[3]/2)), 0, 0, 0, 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
      zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
        (2*(-10 + 3*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
      (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-1 + z)*zb)/(3*z*(-1 + zb)) - (2*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (2*(-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (56 - 60*h[1, 2] + 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 72*h[2, 1])/
         27 + (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) - (4*zeta[2])/3)) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
         h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
        (6*zb) + (808 + 8*h[1, 2] - 9*h[1, 1]*h[1, 2] + 45*h[1, 2]^2 + 
         9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 72*h[2, 1] - 72*h[2, 2])/54 + 
       (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
         27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
         6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
       (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
         2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
       (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
         27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
         6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
        (24*z^2) + (-4 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-4 - 36*L + 15*h[1, 1] - 9*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       6 - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 
            9*h[1, 1]^2 + 78*h[1, 2] + 144*L*h[1, 2] + 18*h[1, 1]*h[1, 2] + 
            99*h[1, 2]^2 - 288*h[2, 1])/36 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
        (10*(-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) - 
        (26*(-1 + z)*(1 + z - zb)*zb*h[1, 2])/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - 
           (3*(-1 + z)*(-3 + 4*z))/(z^2*(-1 + zb)) - (54*(-1 + z)^3)/
            (-1 + z + zb)^3 + (81*(-1 + z)^2)/(-1 + z + zb)^2 - 
           (9*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (-h[1, 1] + h[1, 2] + h[1, 3] - h[1, 4])/(6*zb^2) + 
        (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(6*zb) + 
        (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(6*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) - 
        (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] + 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(4*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(-3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-63*h[1, 1]^3 + 1952*h[1, 2] - 666*h[1, 1]*h[1, 2] - 
          432*L*h[1, 1]*h[1, 2] - 81*h[1, 1]^2*h[1, 2] + 1854*h[1, 2]^2 - 
          81*h[1, 1]*h[1, 2]^2 - 135*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
          9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
          198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
          54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
          27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 4752*h[2, 1] - 
          1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 
          432*h[1, 4]*h[2, 1] - 1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 
          1512*h[3, 1] - 1080*h[3, 2] - 864*h[3, 4] - 864*h[3, 5] + 
          864*h[3, 7])/216 + (-8/(3*z^3) + 4/z^2 - 16/z - 
          (2*(22 + 9*h[1, 1] - 24*h[1, 2] - 6*h[1, 3] + 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 0, 0, 
   2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - 
      h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 
      12*zeta[2]) + 
    ci*Pi*((4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) - 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/(3*zb^2) + 
      (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
        27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(12*z^2) + 
      (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - h[1, 3]^2 - 
        2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 32*h[2, 3])/(6*z^3) + 
      (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + h[1, 4] - 6*h[1, 3]*h[1, 4] - 
        3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(3*z) + 
      (-3232 + 63*h[1, 1]^3 - 32*h[1, 2] + 198*h[1, 1]*h[1, 2] - 
        432*L*h[1, 1]*h[1, 2] + 135*h[1, 1]^2*h[1, 2] - 990*h[1, 2]^2 - 
        27*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        9*h[1, 3]^3 - 27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 
        198*h[1, 3]*h[1, 4] + 54*h[1, 2]*h[1, 3]*h[1, 4] + 
        54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 54*h[1, 1]*h[1, 4]^2 - 
        27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 1584*h[2, 1] + 1728*L*h[2, 1] - 
        756*h[1, 1]*h[2, 1] - 540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 
        1584*h[2, 2] + 432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 
        864*h[3, 4] + 864*h[3, 5] - 864*h[3, 7])/108 + 
      (16/(3*z^3) - 8/z^2 + 32/z + 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 - 112*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            432*L*h[1, 2] - 198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 288*h[2, 1])/
           36 - 16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 + 1888*h[1, 2] - 
          270*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 135*h[1, 1]*h[1, 2]^2 - 
          189*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] - 6*h[1, 3] + 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3])), 
   -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 8*h[2, 1])*
     Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 
      3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-4*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
         (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
          (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) + 
      (4*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
          (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
         (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
          (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
      (8*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
        h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
      (4*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) - 
      (2*(-1 + z - zb)*h[1, 2]*(2 + 3*h[1, 2]))/(-1 + z + zb) + 
      (4*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
      (4*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
        h[1, 4])/(3*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
       (3*zb) + (-12 + 5*h[1, 1] - 3*h[1, 1]^2 - 5*h[1, 2] + 
        42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + h[1, 3] + 3*h[1, 3]^2 - h[1, 4] + 
        6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(3*z) + 
      (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
        2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(6*z^3) + 
      (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
        27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
        6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/(12*z^2) + 
      (3232 - 63*h[1, 1]^3 + 32*h[1, 2] - 198*h[1, 1]*h[1, 2] + 
        432*L*h[1, 1]*h[1, 2] - 135*h[1, 1]^2*h[1, 2] + 990*h[1, 2]^2 + 
        27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 
        9*h[1, 3]^3 + 27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 
        198*h[1, 3]*h[1, 4] - 54*h[1, 2]*h[1, 3]*h[1, 4] - 
        54*h[1, 3]^2*h[1, 4] - 198*h[1, 4]^2 + 54*h[1, 1]*h[1, 4]^2 + 
        27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 1584*h[2, 1] - 1728*L*h[2, 1] + 
        756*h[1, 1]*h[2, 1] + 540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 
        1584*h[2, 2] - 432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] - 
        864*h[3, 4] - 864*h[3, 5] + 864*h[3, 7])/108 + 
      (-16/(3*z^3) + 8/z^2 - 32/z - 4*(11 + 3*h[1, 1] - 2*h[1, 3] + 
          6*h[1, 4]))*zeta[2]) + 
    Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) - (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) - (2*(-10 + 3*h[1, 2]))/9)*
       Log[(mu2*s)/(s1*s2)] + (2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/3 + 
      ci*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (4*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (-h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb^2) + (-4 + h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb) + (920 - 112*h[1, 2] + 27*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 
          9*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 - 72*h[2, 1] - 72*h[2, 2])/54 + 
        (-48 + 20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 42*h[1, 1]*h[1, 2] - 
          27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 4*h[1, 4] + 
          6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 96*h[2, 3])/(24*z) + 
        (-h[1, 1]^2 + 14*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + h[1, 3]^2 + 
          2*h[1, 3]*h[1, 4] + h[1, 4]^2 + 32*h[2, 2] - 32*h[2, 3])/(12*z^3) + 
        (((-1 + z)^3 - zb^3)*(24*h[1, 2] + 3*h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
        (-20*h[1, 1] + 3*h[1, 1]^2 + 20*h[1, 2] - 42*h[1, 1]*h[1, 2] + 
          27*h[1, 2]^2 - 4*h[1, 3] - 3*h[1, 3]^2 + 4*h[1, 4] - 
          6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 96*h[2, 3])/
         (24*z^2) + (-16/3 - 8/(3*z^3) + 4/z^2 - 4/z)*zeta[2])) + 
    (ci*Pi*(-3 + h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 6*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
          3*h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + 6*h[1, 2] - 
           2*h[1, 1]*h[1, 2] + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-4 - 60*L + 21*h[1, 1] + 45*h[1, 2]))/
         6 + 12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 - 54*h[1, 1] + 144*L*h[1, 1] - 9*h[1, 1]^2 + 78*h[1, 2] + 
            432*L*h[1, 2] - 198*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 288*h[2, 1])/
           36 - 16*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
        (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 - 
        (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        (2*(-1 + z)*zb*(-2 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
        (2*(-1 + z)*(1 + z - zb)*zb*(-2 + 11*h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (4 - h[1, 1] + h[1, 2] + h[1, 3] - 
          h[1, 4])/(6*zb) + (h[1, 1] - h[1, 2] - h[1, 3] + h[1, 4])/
         (6*zb^2) + (20*h[1, 1] - 3*h[1, 1]^2 - 20*h[1, 2] + 
          42*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 4*h[1, 3] + 3*h[1, 3]^2 - 
          4*h[1, 4] + 6*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 96*h[2, 2] - 
          96*h[2, 3])/(24*z^2) + (((-1 + z)^3 - zb^3)*(-24*h[1, 2] - 
           3*h[1, 1]*h[1, 2] - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (6*(-1 + z + zb)^3) + ((-1 + z - zb)*(16*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/
         (4*(-1 + z + zb)) + (h[1, 1]^2 - 14*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 
          h[1, 3]^2 - 2*h[1, 3]*h[1, 4] - h[1, 4]^2 - 32*h[2, 2] + 
          32*h[2, 3])/(12*z^3) + (12 - 5*h[1, 1] + 3*h[1, 1]^2 + 5*h[1, 2] - 
          42*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 - h[1, 3] - 3*h[1, 3]^2 + 
          h[1, 4] - 6*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 - 96*h[2, 2] + 
          96*h[2, 3])/(6*z) + (-6464 + 63*h[1, 1]^3 + 1888*h[1, 2] - 
          270*h[1, 1]*h[1, 2] - 1296*L*h[1, 1]*h[1, 2] + 
          189*h[1, 1]^2*h[1, 2] - 126*h[1, 2]^2 - 135*h[1, 1]*h[1, 2]^2 - 
          189*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] - 198*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 198*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 + 
          1584*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] + 1584*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] + 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/216 + (8/(3*z^3) - 4/z^2 + 16/z + 
          (2*(44 + 9*h[1, 1] + 24*h[1, 2] - 6*h[1, 3] + 18*h[1, 4]))/3)*
         zeta[2] + 2*zeta[3]))}, H["qQ"][1, "ppp", "oo"] -> 
  {Nf*((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (-10 + 3*h[1, 1])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) - (2*Log[(mu2*s)/(s1*s2)])/3) + 
    ((32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2)/4 + 
      (3 - h[1, 1])*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]^2 - zeta[2])/
     Nc + Nc*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) - 
      (ci*Pi*h[1, 1])/2 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
      (52 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 - 9*h[1, 2]^2)/36 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (2*(1 + 6*L - 3*h[1, 1]))/3)*Log[(mu2*s)/(s1*s2)] + 
      (5*Log[(mu2*s)/(s1*s2)]^2)/2 + (19*zeta[2])/2), 0, 0, 0}, 
 H["qQ"][2, "ppp", "oo", "upper"] -> 
  {(z*(-1 + z - z*zb + zb^2)*(-32 + 6*h[1, 1] - h[1, 1]^2 - h[1, 2]^2))/
     (12*(-1 + z)*zb*(-1 + z + zb)^2) - 
    ((-z^3 + (-1 + zb)^3)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
     (12*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
      (32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 + 
    (122636 - 37776*h[1, 1] - 20736*L*h[1, 1] + 7902*h[1, 1]^2 + 
      3888*L*h[1, 1]^2 - 792*h[1, 1]^3 - 648*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      2070*h[1, 2]^2 - 216*h[1, 1]*h[1, 2]^2 - 648*L*h[1, 1]*h[1, 2]^2 - 
      81*h[1, 2]^4)/1296 + ((ci*Pi)/2 + (169 + 72*L - 81*h[1, 1])/18)*
     Log[(mu2*s)/(s1*s2)]^3 + (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    Nf^2*((2*z*(-1 + z - z*zb + zb^2)*(-10 + 3*h[1, 1]))/
       (27*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (2*(-z^3 + (-1 + zb)^3)*(-10 + 3*h[1, 1])*h[1, 2])/
       (27*(-1 + z + zb)^3) + (100 - 60*h[1, 1] + 9*h[1, 1]^2 + 9*h[1, 2]^2)/
       81 + ((-4*z*(-1 + z - z*zb + zb^2))/(9*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (4*(-10 + 3*h[1, 1]))/27 - (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (9*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (4*Log[(mu2*s)/(s1*s2)]^2)/9) + 
    ((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
      (4772 - 834*h[1, 1] + 144*L*h[1, 1] + 333*h[1, 1]^2 - 63*h[1, 2]^2 - 
        1728*h[2, 1])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
      (ci*Pi*(3 - 2*h[1, 1]))/2 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
      (2620 + 864*L - 906*h[1, 1] - 432*L*h[1, 1] + 207*h[1, 1]^2 + 
        27*h[1, 2]^2)/72 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2)) + 
      (h[1, 1]*zeta[2])/2) + Log[mu2/s1]*
     (((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 + 
      (-6 + 3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         h[1, 2]^2))/4 + (-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 6*h[1, 2] + 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Nc*Nf*(-1/6*(z*(-1 + zb)*h[1, 1])/((-1 + z)*zb) + 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) + 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(994 - 84*h[1, 1] - 72*L*h[1, 1] + 
         9*h[1, 1]^2 - 9*h[1, 2]^2))/(108*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((1 - (2*z)/(-1 + z + zb))*(5*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3]))/6 + ((-z^3 + (-1 + zb)^3)*
        (1700*h[1, 2] - 420*h[1, 1]*h[1, 2] - 144*L*h[1, 1]*h[1, 2] + 
         45*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^3 - 108*h[1, 3]*h[1, 4] + 
         9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 72*h[1, 1]*h[2, 2] + 
         864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + (-10660 - 2688*L + 3588*h[1, 1] + 
        2880*L*h[1, 1] - 666*h[1, 1]^2 - 648*L*h[1, 1]^2 + 90*h[1, 1]^3 - 
        270*h[1, 2]^2 - 216*L*h[1, 2]^2 - 81*h[1, 1]*h[1, 2]^2 - 
        54*h[1, 1]*h[1, 2]*h[1, 3] + 27*h[1, 1]^2*h[1, 4] - 
        27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*h[1, 4] - 
        27*h[1, 3]^2*h[1, 4] + 9*h[1, 4]^3 + 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] - 864*h[3, 4] + 
        864*h[3, 5] + 432*h[3, 7])/648 + 
      (-1/2*(ci*Pi) + (5*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-134 - 72*L + 63*h[1, 1])/18 + 
        (5*(-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/3 + 
      Log[mu2/s2]*((z*(-1 + z - z*zb + zb^2)*(h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 + 120*h[1, 2] - 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-20 + 9*h[1, 1] - 6*h[1, 2]))/9 - (2*(-z^3 + (-1 + zb)^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((z*(-1 + z - z*zb + zb^2)*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
          (2*(-20 + 9*h[1, 1] + 6*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]*
       ((z*(-1 + z - z*zb + zb^2)*(17 + 12*L - 6*h[1, 1]))/
         (9*(-1 + z)*zb*(-1 + z + zb)^2) + (-109 - 80*L + 57*h[1, 1] + 
          36*L*h[1, 1] - 12*h[1, 1]^2)/9 + 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + ((-z^3 + (-1 + zb)^3)*(17 + 12*L - 6*h[1, 1])*h[1, 2])/
         (9*(-1 + z + zb)^3) + ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + (5*(-4 + 3*h[1, 1]))/18 + 
          ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3)) - 11*zeta[2]) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((19*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (11*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-319 + 81*h[1, 1] + 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/3) + (Nf*(-((1 - (2*z)/(-1 + z + zb))*h[1, 2]) + 
       (z*(-1 + z - z*zb + zb^2)*(38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
        (12*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
         (38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/(12*(-1 + z + zb)^3) + 
       (-5480 + 2496*h[1, 1] - 423*h[1, 1]^2 + 36*h[1, 1]^3 - 261*h[1, 2]^2 + 
         54*h[1, 1]*h[1, 2]^2)/324 + 
       ((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
         (-47 + 12*h[1, 1])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       (8*Log[(mu2*s)/(s1*s2)]^3)/9 + Log[(mu2*s)/(s1*s2)]*
        ((z*(-1 + z - z*zb + zb^2)*(3 - h[1, 1]))/(3*(-1 + z)*zb*
           (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*(-3 + h[1, 1])*h[1, 2])/
          (3*(-1 + z + zb)^3) + (-416 + 141*h[1, 1] - 18*h[1, 1]^2 - 
           9*h[1, 2]^2)/27 - (2*zeta[2])/3) + 
       (-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
         (-13 + 3*h[1, 1])/9 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*zeta[2] - (38*zeta[3])/9))/Nc + 
    Log[(mu2*s)/(s1*s2)]*((z*(-1 + z - z*zb + zb^2)*(-3 + h[1, 1]))/
       (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*(-3 + h[1, 1])*
        h[1, 2])/(3*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*
        (-3 + h[1, 1])*h[1, 2])/2 + (6296 + 3456*L - 3498*h[1, 1] - 
        1296*L*h[1, 1] + 558*h[1, 1]^2 + 324*L*h[1, 1]^2 - 81*h[1, 1]^3 + 
        36*h[1, 2]^2 + 108*L*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2)/108 + 
      ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((139 - 24*L - 105*h[1, 1])*zeta[2])/6 - 2*zeta[3]) + 
    ((-205 + 9*h[1, 1])*zeta[3])/9 + 
    ((1022 - 372*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        64*h[1, 2]^2 - 12*h[1, 1]*h[1, 2]^2 + 2*h[1, 1]^2*h[1, 2]^2 + 
        h[1, 2]^4)/32 + (3 - h[1, 1])*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((26 - 6*h[1, 1] - 37*h[1, 1]^2 - 13*h[1, 2]^2 + 96*h[2, 1])*zeta[2])/
       4 + Log[(mu2*s)/(s1*s2)]*((93 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 
          3*h[1, 2]^2 - h[1, 1]*h[1, 2]^2)/4 + (3 + 25*h[1, 1])*zeta[2] - 
        12*zeta[3]) + 3*(-5 + 2*h[1, 1])*zeta[3] - (39*zeta[4])/4)/Nc^2 - 
    (107*zeta[4])/4 + Nc^2*((z*(-1 + zb)*h[1, 1])/(6*(-1 + z)*zb) - 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) - 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(-860 + 60*h[1, 1] + 72*L*h[1, 1] - 
         9*h[1, 1]^2 + 9*h[1, 2]^2))/(108*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((-z^3 + (-1 + zb)^3)*(-1432*h[1, 2] + 372*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 + 
         108*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 
         72*h[1, 1]*h[2, 2] - 864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(216*(-1 + z + zb)^3) + 
      ((1 - (2*z)/(-1 + z + zb))*(-712*h[1, 2] + 108*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 - 
         24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 192*h[2, 2] - 
         72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/48 + (28154 + 77568*L - 18588*h[1, 1] - 
        46080*L*h[1, 1] + 6696*h[1, 1]^2 + 6480*L*h[1, 1]^2 + 
        5184*L^2*h[1, 1]^2 - 1008*h[1, 1]^3 - 1296*L*h[1, 1]^3 + 
        81*h[1, 1]^4 - 612*h[1, 2]^2 + 4752*L*h[1, 2]^2 + 
        810*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 + 81*h[1, 2]^4 + 1188*h[1, 1]*h[1, 2]*
         h[1, 3] - 594*h[1, 1]^2*h[1, 4] + 594*h[1, 2]^2*h[1, 4] - 
        1782*h[1, 2]*h[1, 3]*h[1, 4] + 594*h[1, 3]^2*h[1, 4] - 
        198*h[1, 4]^3 - 9504*h[1, 1]*h[2, 1] - 14256*h[1, 2]*h[2, 2] + 
        14256*h[1, 2]*h[2, 3] + 19008*h[3, 4] - 19008*h[3, 5] - 9504*h[3, 7])/
       2592 + ((5*ci*Pi)/4 + (43 + 60*L - 30*h[1, 1])/6)*
       Log[(mu2*s)/(s1*s2)]^3 + (25*Log[(mu2*s)/(s1*s2)]^4)/8 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-19*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (11*(-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3) - 
        (33*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (5230 - 972*h[1, 1] - 1080*L*h[1, 1] + 27*h[1, 1]^2 - 243*h[1, 2]^2 - 
          528*h[1, 4])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       ((-5*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (ci*Pi*(5 + 8*L - 9*h[1, 1]))/4 - (5*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) - (15*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (568 + 240*L + 192*L^2 - 228*h[1, 1] - 312*L*h[1, 1] + 63*h[1, 1]^2 - 
          15*h[1, 2]^2)/24 + (63*zeta[2])/4) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 1]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((161 - 24*L - 36*h[1, 1])*zeta[3])/6 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((-z^3 + (-1 + zb)^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*
          (h[1, 1] - h[1, 2])*h[1, 2])/2 + (z*(-1 + z - z*zb + zb^2)*
          (-h[1, 1] + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 216*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 234*h[1, 1]*h[1, 2] + 
          216*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] - 5*h[1, 2])/2)*
         Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 + 90*h[1, 1] + 
            144*L*h[1, 1] - 45*h[1, 1]^2 - 78*h[1, 2] - 72*L*h[1, 2] + 
            36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 15*zeta[2]) + 
        (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(-h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (h[1, 1] + h[1, 2]))/2 + (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 
          216*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 2]^3)/108 + (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] + 
            5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + (-320 + 90*h[1, 1] + 
            144*L*h[1, 1] - 45*h[1, 1]^2 + 78*h[1, 2] + 72*L*h[1, 2] - 
            36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 15*zeta[2]) + 
        (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*((z*(-1 + z - z*zb + zb^2)*(-13 - 12*L + 
           6*h[1, 1]))/(9*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-z^3 + (-1 + zb)^3)*(13 + 12*L - 6*h[1, 1])*h[1, 2])/
         (9*(-1 + z + zb)^3) - ((1 - (2*z)/(-1 + z + zb))*
          (13 + 12*L - 6*h[1, 1])*h[1, 2])/2 + 
        (2357 + 3840*L - 2076*h[1, 1] - 1080*L*h[1, 1] - 864*L^2*h[1, 1] + 
          387*h[1, 1]^2 + 540*L*h[1, 1]^2 - 54*h[1, 1]^3 + 81*h[1, 2]^2 - 
          108*L*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]^2)/108 + 
        2*(19 + 15*L - 6*h[1, 1])*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][2, "ppp", "oo", "lower"] -> 
  {(z*(-1 + z - z*zb + zb^2)*(-32 + 6*h[1, 1] - h[1, 1]^2 - h[1, 2]^2))/
     (12*(-1 + z)*zb*(-1 + z + zb)^2) - 
    ((-z^3 + (-1 + zb)^3)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
     (12*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
      (32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 + 
    (122636 - 37776*h[1, 1] - 20736*L*h[1, 1] + 7902*h[1, 1]^2 + 
      3888*L*h[1, 1]^2 - 792*h[1, 1]^3 - 648*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      2070*h[1, 2]^2 - 216*h[1, 1]*h[1, 2]^2 - 648*L*h[1, 1]*h[1, 2]^2 - 
      81*h[1, 2]^4)/1296 + ((ci*Pi)/2 + (169 + 72*L - 81*h[1, 1])/18)*
     Log[(mu2*s)/(s1*s2)]^3 + (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    Nf^2*((2*z*(-1 + z - z*zb + zb^2)*(-10 + 3*h[1, 1]))/
       (27*(-1 + z)*zb*(-1 + z + zb)^2) + 
      (2*(-z^3 + (-1 + zb)^3)*(-10 + 3*h[1, 1])*h[1, 2])/
       (27*(-1 + z + zb)^3) + (100 - 60*h[1, 1] + 9*h[1, 1]^2 + 9*h[1, 2]^2)/
       81 + ((-4*z*(-1 + z - z*zb + zb^2))/(9*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (4*(-10 + 3*h[1, 1]))/27 - (4*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (9*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (4*Log[(mu2*s)/(s1*s2)]^2)/9) + 
    ((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
      (4772 - 834*h[1, 1] + 144*L*h[1, 1] + 333*h[1, 1]^2 - 63*h[1, 2]^2 - 
        1728*h[2, 1])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
      (ci*Pi*(3 - 2*h[1, 1]))/2 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
      (2620 + 864*L - 906*h[1, 1] - 432*L*h[1, 1] + 207*h[1, 1]^2 + 
        27*h[1, 2]^2)/72 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2)) + 
      (h[1, 1]*zeta[2])/2) + Log[mu2/s1]*
     (((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 + 
      (-6 + 3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         h[1, 2]^2))/4 + (-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 6*h[1, 2] + 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Nc*Nf*(-1/6*(z*(-1 + zb)*h[1, 1])/((-1 + z)*zb) + 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) + 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(994 - 84*h[1, 1] - 72*L*h[1, 1] + 
         9*h[1, 1]^2 - 9*h[1, 2]^2))/(108*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((1 - (2*z)/(-1 + z + zb))*(5*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3]))/6 + ((-z^3 + (-1 + zb)^3)*
        (1700*h[1, 2] - 420*h[1, 1]*h[1, 2] - 144*L*h[1, 1]*h[1, 2] + 
         45*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^3 - 108*h[1, 3]*h[1, 4] + 
         9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 72*h[1, 1]*h[2, 2] + 
         864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 576*h[3, 6]))/
       (216*(-1 + z + zb)^3) + (-10660 - 2688*L + 3588*h[1, 1] + 
        2880*L*h[1, 1] - 666*h[1, 1]^2 - 648*L*h[1, 1]^2 + 90*h[1, 1]^3 - 
        270*h[1, 2]^2 - 216*L*h[1, 2]^2 - 81*h[1, 1]*h[1, 2]^2 - 
        54*h[1, 1]*h[1, 2]*h[1, 3] + 27*h[1, 1]^2*h[1, 4] - 
        27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*h[1, 4] - 
        27*h[1, 3]^2*h[1, 4] + 9*h[1, 4]^3 + 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] - 864*h[3, 4] + 
        864*h[3, 5] + 432*h[3, 7])/648 + 
      (-1/2*(ci*Pi) + (5*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-134 - 72*L + 63*h[1, 1])/18 + 
        (5*(-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/3 + 
      Log[mu2/s2]*((z*(-1 + z - z*zb + zb^2)*(h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 + 120*h[1, 2] - 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-20 + 9*h[1, 1] - 6*h[1, 2]))/9 - (2*(-z^3 + (-1 + zb)^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((z*(-1 + z - z*zb + zb^2)*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
          (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
          (2*(-20 + 9*h[1, 1] + 6*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]*
       ((z*(-1 + z - z*zb + zb^2)*(17 + 12*L - 6*h[1, 1]))/
         (9*(-1 + z)*zb*(-1 + z + zb)^2) + (-109 - 80*L + 57*h[1, 1] + 
          36*L*h[1, 1] - 12*h[1, 1]^2)/9 + 2*(1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + ((-z^3 + (-1 + zb)^3)*(17 + 12*L - 6*h[1, 1])*h[1, 2])/
         (9*(-1 + z + zb)^3) + ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + (5*(-4 + 3*h[1, 1]))/18 + 
          ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3)) - 11*zeta[2]) + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((19*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (11*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-319 + 81*h[1, 1] + 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/3) + (Nf*(-((1 - (2*z)/(-1 + z + zb))*h[1, 2]) + 
       (z*(-1 + z - z*zb + zb^2)*(38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
        (12*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2]*
         (38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/(12*(-1 + z + zb)^3) + 
       (-5480 + 2496*h[1, 1] - 423*h[1, 1]^2 + 36*h[1, 1]^3 - 261*h[1, 2]^2 + 
         54*h[1, 1]*h[1, 2]^2)/324 + 
       ((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
         (-47 + 12*h[1, 1])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       (8*Log[(mu2*s)/(s1*s2)]^3)/9 + Log[(mu2*s)/(s1*s2)]*
        ((z*(-1 + z - z*zb + zb^2)*(3 - h[1, 1]))/(3*(-1 + z)*zb*
           (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*(-3 + h[1, 1])*h[1, 2])/
          (3*(-1 + z + zb)^3) + (-416 + 141*h[1, 1] - 18*h[1, 1]^2 - 
           9*h[1, 2]^2)/27 - (2*zeta[2])/3) + 
       (-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
         (-13 + 3*h[1, 1])/9 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*zeta[2] - (38*zeta[3])/9))/Nc + 
    Log[(mu2*s)/(s1*s2)]*((z*(-1 + z - z*zb + zb^2)*(-3 + h[1, 1]))/
       (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*(-3 + h[1, 1])*
        h[1, 2])/(3*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*
        (-3 + h[1, 1])*h[1, 2])/2 + (6296 + 3456*L - 3498*h[1, 1] - 
        1296*L*h[1, 1] + 558*h[1, 1]^2 + 324*L*h[1, 1]^2 - 81*h[1, 1]^3 + 
        36*h[1, 2]^2 + 108*L*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2)/108 + 
      ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((139 - 24*L - 105*h[1, 1])*zeta[2])/6 - 2*zeta[3]) + 
    ((-205 + 9*h[1, 1])*zeta[3])/9 + 
    ((1022 - 372*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        64*h[1, 2]^2 - 12*h[1, 1]*h[1, 2]^2 + 2*h[1, 1]^2*h[1, 2]^2 + 
        h[1, 2]^4)/32 + (3 - h[1, 1])*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((26 - 6*h[1, 1] - 37*h[1, 1]^2 - 13*h[1, 2]^2 + 96*h[2, 1])*zeta[2])/
       4 + Log[(mu2*s)/(s1*s2)]*((93 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 
          3*h[1, 2]^2 - h[1, 1]*h[1, 2]^2)/4 + (3 + 25*h[1, 1])*zeta[2] - 
        12*zeta[3]) + 3*(-5 + 2*h[1, 1])*zeta[3] - (39*zeta[4])/4)/Nc^2 - 
    (107*zeta[4])/4 + Nc^2*((z*(-1 + zb)*h[1, 1])/(6*(-1 + z)*zb) - 
      (z*(z - zb)*(-1 + zb)*h[1, 2])/(6*(-1 + z)*zb*(-1 + z + zb)) - 
      ((z - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      (z*(-1 + z - z*zb + zb^2)*(-860 + 60*h[1, 1] + 72*L*h[1, 1] - 
         9*h[1, 1]^2 + 9*h[1, 2]^2))/(108*(-1 + z)*zb*(-1 + z + zb)^2) + 
      ((-z^3 + (-1 + zb)^3)*(-1432*h[1, 2] + 372*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 + 
         108*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 
         72*h[1, 1]*h[2, 2] - 864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(216*(-1 + z + zb)^3) + 
      ((1 - (2*z)/(-1 + z + zb))*(-712*h[1, 2] + 108*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 - 
         24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 192*h[2, 2] - 
         72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/48 + (28154 + 77568*L - 18588*h[1, 1] - 
        46080*L*h[1, 1] + 6696*h[1, 1]^2 + 6480*L*h[1, 1]^2 + 
        5184*L^2*h[1, 1]^2 - 1008*h[1, 1]^3 - 1296*L*h[1, 1]^3 + 
        81*h[1, 1]^4 - 612*h[1, 2]^2 + 4752*L*h[1, 2]^2 + 
        810*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 + 81*h[1, 2]^4 + 1188*h[1, 1]*h[1, 2]*
         h[1, 3] - 594*h[1, 1]^2*h[1, 4] + 594*h[1, 2]^2*h[1, 4] - 
        1782*h[1, 2]*h[1, 3]*h[1, 4] + 594*h[1, 3]^2*h[1, 4] - 
        198*h[1, 4]^3 - 9504*h[1, 1]*h[2, 1] - 14256*h[1, 2]*h[2, 2] + 
        14256*h[1, 2]*h[2, 3] + 19008*h[3, 4] - 19008*h[3, 5] - 9504*h[3, 7])/
       2592 + ((5*ci*Pi)/4 + (43 + 60*L - 30*h[1, 1])/6)*
       Log[(mu2*s)/(s1*s2)]^3 + (25*Log[(mu2*s)/(s1*s2)]^4)/8 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-19*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (11*(-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3) - 
        (33*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (5230 - 972*h[1, 1] - 1080*L*h[1, 1] + 27*h[1, 1]^2 - 243*h[1, 2]^2 - 
          528*h[1, 4])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       ((-5*z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (ci*Pi*(5 + 8*L - 9*h[1, 1]))/4 - (5*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) - (15*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
        (568 + 240*L + 192*L^2 - 228*h[1, 1] - 312*L*h[1, 1] + 63*h[1, 1]^2 - 
          15*h[1, 2]^2)/24 + (63*zeta[2])/4) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 1]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((161 - 24*L - 36*h[1, 1])*zeta[3])/6 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((-z^3 + (-1 + zb)^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*
          (h[1, 1] - h[1, 2])*h[1, 2])/2 + (z*(-1 + z - z*zb + zb^2)*
          (-h[1, 1] + h[1, 2]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 216*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 234*h[1, 1]*h[1, 2] + 
          216*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] - 5*h[1, 2])/2)*
         Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + (-320 + 90*h[1, 1] + 
            144*L*h[1, 1] - 45*h[1, 1]^2 - 78*h[1, 2] - 72*L*h[1, 2] + 
            36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 15*zeta[2]) + 
        (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*((z*(-1 + z - z*zb + zb^2)*(-h[1, 1] - h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2]*
          (h[1, 1] + h[1, 2]))/2 + (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 
          216*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 2]^3)/108 + (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] + 
            5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
          (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + (-320 + 90*h[1, 1] + 
            144*L*h[1, 1] - 45*h[1, 1]^2 + 78*h[1, 2] + 72*L*h[1, 2] - 
            36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 15*zeta[2]) + 
        (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*((z*(-1 + z - z*zb + zb^2)*(-13 - 12*L + 
           6*h[1, 1]))/(9*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-z^3 + (-1 + zb)^3)*(13 + 12*L - 6*h[1, 1])*h[1, 2])/
         (9*(-1 + z + zb)^3) - ((1 - (2*z)/(-1 + z + zb))*
          (13 + 12*L - 6*h[1, 1])*h[1, 2])/2 + 
        (2357 + 3840*L - 2076*h[1, 1] - 1080*L*h[1, 1] - 864*L^2*h[1, 1] + 
          387*h[1, 1]^2 + 540*L*h[1, 1]^2 - 54*h[1, 1]^3 + 81*h[1, 2]^2 - 
          108*L*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]^2)/108 + 
        2*(19 + 15*L - 6*h[1, 1])*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][1, "ppp", "ee"] -> 
  {(2*ci*Pi*h[1, 1] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)])/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0}, 
 H["qQ"][2, "ppp", "ee", "upper"] -> 
  {(ci*Pi*(-7 - 16*L + 16*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (5*(-4 + 3*h[1, 1]))/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + 6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-992 + 510*h[1, 1] + 864*L*h[1, 1] - 279*h[1, 1]^2 + 45*h[1, 2]^2)/
         72 - (31*zeta[2])/2) - 12*h[1, 1]*zeta[2]) + 
    (Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
           (-1 + z + zb)^2) - (10*(-4 + 3*h[1, 1]))/9 - 
         (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
        Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
       ci*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) + (2*z*(-1 + z - z*zb + zb^2)*
           (-1 + h[1, 1]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
         2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
         (56 - 120*h[1, 1] + 27*h[1, 1]^2 + 18*h[1, 2]^2 - 72*h[2, 1])/27 + 
         ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
            h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
         (4*zeta[2])/3)))/Nc + 
    (2*ci*Pi*(-3 + 2*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 18*h[1, 1] - 5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/2 - 
        2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(5 + 8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4)) + ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 
          216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 198*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2)) + 
    ci*Pi*((-2*z*(-1 + zb))/(3*(-1 + z)*zb) - 
      (2*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
        (-1 + z + zb)^2) + (-3232 + 2976*h[1, 1] - 378*h[1, 1]^2 - 
        864*L*h[1, 1]^2 + 81*h[1, 1]^3 - 792*h[1, 2]^2 - 
        135*h[1, 1]*h[1, 2]^2 + 3168*h[2, 1])/216 + 
      ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/4 + 
      ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
      ((-44 + 93*h[1, 1])*zeta[2])/6 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][2, "ppp", "ee", "lower"] -> 
  {(ci*Pi*(-7 - 16*L + 16*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (5*(-4 + 3*h[1, 1]))/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) - ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 + 72*h[2, 1])/108 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + 6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*z*(-1 + z - z*zb + zb^2))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) + 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-992 + 510*h[1, 1] + 864*L*h[1, 1] - 279*h[1, 1]^2 + 45*h[1, 2]^2)/
         72 - (31*zeta[2])/2) - 12*h[1, 1]*zeta[2]) + 
    (Nf*(ci*Pi*((-2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*
           (-1 + z + zb)^2) - (10*(-4 + 3*h[1, 1]))/9 - 
         (2*(-z^3 + (-1 + zb)^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
        Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
       ci*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) + (2*z*(-1 + z - z*zb + zb^2)*
           (-1 + h[1, 1]))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
         2*(1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
         (56 - 120*h[1, 1] + 27*h[1, 1]^2 + 18*h[1, 2]^2 - 72*h[2, 1])/27 + 
         ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
            h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
         (4*zeta[2])/3)))/Nc + 
    (2*ci*Pi*(-3 + 2*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 18*h[1, 1] - 5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/2 - 
        2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(5 + 8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4)) + ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 
          216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 198*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 - 792*h[2, 1])/216 + 
        ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((1 - (2*z)/(-1 + z + zb))*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 
           3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3]))/16 + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2)) + 
    ci*Pi*((-2*z*(-1 + zb))/(3*(-1 + z)*zb) - 
      (2*z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 1]))/(3*(-1 + z)*zb*
        (-1 + z + zb)^2) + (-3232 + 2976*h[1, 1] - 378*h[1, 1]^2 - 
        864*L*h[1, 1]^2 + 81*h[1, 1]^3 - 792*h[1, 2]^2 - 
        135*h[1, 1]*h[1, 2]^2 + 3168*h[2, 1])/216 + 
      ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/4 + 
      ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
      ((-44 + 93*h[1, 1])*zeta[2])/6 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][1, "ppp", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qQ"][2, "ppp", "eo", "upper"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-20 + 3*h[1, 1] - 12*h[1, 2])/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 72*h[2, 1])/
         108 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(3 - h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - 
       (2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 + (-4 + h[1, 2])/(6*(1 - zb)) - h[1, 2]/(6*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/6 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) - (2*(202 + 9*h[1, 2]^2))/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(6*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(3*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (6*(-1 + z)^2) + (8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/8 - zeta[2]/2) + 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(5 + 8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 + (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)/72 + 
          (15*zeta[2])/4)) + ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          216*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 2]^3 + 792*h[2, 1])/216 + ((1 - (2*z)/(-1 + z + zb))*
          (-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/16 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 45*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-20 + 3*h[1, 1] - 12*h[1, 2])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + ci*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 2]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 72*h[2, 1])/
         54 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) - (z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
       (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
         (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
        27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/12 - ((-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (-202 - 9*h[1, 2]^2)/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(12*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (12*(-1 + z)^2) + (4/(3*(1 - z)^3) + 2/(1 - z) - 2/(-1 + z)^2)*
        zeta[2]))/Nc^2 + (ci*Pi*(3 - h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^2 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 
          4*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(10 + 12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 144*h[2, 1])/
           36 + (15*zeta[2])/2)) + 
      ci*Pi*((-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
          (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
         27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
        (z*(-1 + z - z*zb + zb^2)*h[1, 2])/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/12 + (-48 + 9*h[1, 1]^2 + 20*h[1, 2] + 
          162*h[1, 1]*h[1, 2] + 105*h[1, 2]^2 - 9*h[1, 3]^2 + 
          30*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 384*h[2, 2] - 384*h[2, 3])/
         (48*(1 - z)) + ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 
           9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/8 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
          6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
         (12*(-1 + z)^2) + (21*h[1, 1]^3 + 1280*h[1, 2] - 
          366*h[1, 1]*h[1, 2] - 144*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          450*h[1, 2]^2 - 9*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 
          18*h[1, 1]*h[1, 2]*h[1, 3] - 3*h[1, 3]^3 + 9*h[1, 1]^2*h[1, 4] - 
          27*h[1, 2]^2*h[1, 4] + 54*h[1, 3]*h[1, 4] + 18*h[1, 2]*h[1, 3]*
           h[1, 4] - 18*h[1, 3]^2*h[1, 4] + 54*h[1, 4]^2 - 
          18*h[1, 1]*h[1, 4]^2 - 9*h[1, 3]*h[1, 4]^2 + 18*h[1, 4]^3 + 
          1488*h[2, 1] - 576*L*h[2, 1] + 252*h[1, 1]*h[2, 1] - 
          180*h[1, 2]*h[2, 1] - 144*h[1, 4]*h[2, 1] - 432*h[2, 2] + 
          144*h[1, 2]*h[2, 2] + 504*h[3, 1] - 360*h[3, 2] - 288*h[3, 4] + 
          288*h[3, 5] + 288*h[3, 7])/144 + (4/(3*(1 - z)^3) + 8/(1 - z) - 
          2/(-1 + z)^2 + (32 + 18*h[1, 1] + 45*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/6)*zeta[2] - zeta[3]))}, 
 H["qQ"][2, "ppp", "eo", "lower"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Nc*Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (-20 + 3*h[1, 1] - 12*h[1, 2])/18 + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 + h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 72*h[2, 1])/
         108 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(3 - h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + (ci*Nf*Pi*((2*z*(-1 + zb))/(3*(-1 + z)*zb) - 
       (2*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 + (-4 + h[1, 2])/(6*(1 - zb)) - h[1, 2]/(6*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/6 - (2*(-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) - (2*(202 + 9*h[1, 2]^2))/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(6*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(3*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (6*(-1 + z)^2) + (8/(3*(1 - z)^3) + 4/(1 - z) - 4/(-1 + z)^2)*
        zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/8 - zeta[2]/2) + 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(5 + 8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 + (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)/72 + 
          (15*zeta[2])/4)) + ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(1 - h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          216*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 2]^3 + 792*h[2, 1])/216 + ((1 - (2*z)/(-1 + z + zb))*
          (-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/16 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 45*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-20 + 3*h[1, 1] - 12*h[1, 2])/9 + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + ci*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) + 
        (z*(-1 + z - z*zb + zb^2)*(-1 + h[1, 2]))/(3*(-1 + z)*zb*
          (-1 + z + zb)^2) + (1 - (2*z)/(-1 + z + zb))*h[1, 2] + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 - 72*h[2, 1])/
         54 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((z*(-1 + zb))/(3*(-1 + z)*zb) - (z*(-1 + z - z*zb + zb^2))/
        (3*(-1 + z)*zb*(-1 + z + zb)^2) + 
       (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
         (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
        27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
       ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
            (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
            (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
            (-1 + z + zb)))*h[1, 2])/12 - ((-z^3 + (-1 + zb)^3)*h[1, 2]^2)/
        (3*(-1 + z + zb)^3) + (-202 - 9*h[1, 2]^2)/27 + 
       (-12 + 5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 + 
         3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/(12*(1 - z)) + 
       (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (12*(-1 + z)^2) + (4/(3*(1 - z)^3) + 2/(1 - z) - 2/(-1 + z)^2)*
        zeta[2]))/Nc^2 + (ci*Pi*(3 - h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^2 + ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 
          4*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(10 + 12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) - (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 - 144*h[2, 1])/
           36 + (15*zeta[2])/2)) + 
      ci*Pi*((-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
          (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
         27 + (-4 + h[1, 2])/(12*(1 - zb)) - h[1, 2]/(12*(-1 + zb)^2) - 
        (z*(-1 + z - z*zb + zb^2)*h[1, 2])/(3*(-1 + z)*zb*(-1 + z + zb)^2) - 
        ((-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/((-1 + z)^2*
             (-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/((-1 + z)^2*
             (-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/((-1 + z)^2*
             (-1 + z + zb)))*h[1, 2])/12 + (-48 + 9*h[1, 1]^2 + 20*h[1, 2] + 
          162*h[1, 1]*h[1, 2] + 105*h[1, 2]^2 - 9*h[1, 3]^2 + 
          30*h[1, 3]*h[1, 4] - 9*h[1, 4]^2 + 384*h[2, 2] - 384*h[2, 3])/
         (48*(1 - z)) + ((1 - (2*z)/(-1 + z + zb))*(-8*h[1, 2] + 
           9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
           24*h[2, 2] - 24*h[2, 3]))/8 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - z)^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 
          6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
         (12*(-1 + z)^2) + (21*h[1, 1]^3 + 1280*h[1, 2] - 
          366*h[1, 1]*h[1, 2] - 144*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          450*h[1, 2]^2 - 9*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 
          18*h[1, 1]*h[1, 2]*h[1, 3] - 3*h[1, 3]^3 + 9*h[1, 1]^2*h[1, 4] - 
          27*h[1, 2]^2*h[1, 4] + 54*h[1, 3]*h[1, 4] + 18*h[1, 2]*h[1, 3]*
           h[1, 4] - 18*h[1, 3]^2*h[1, 4] + 54*h[1, 4]^2 - 
          18*h[1, 1]*h[1, 4]^2 - 9*h[1, 3]*h[1, 4]^2 + 18*h[1, 4]^3 + 
          1488*h[2, 1] - 576*L*h[2, 1] + 252*h[1, 1]*h[2, 1] - 
          180*h[1, 2]*h[2, 1] - 144*h[1, 4]*h[2, 1] - 432*h[2, 2] + 
          144*h[1, 2]*h[2, 2] + 504*h[3, 1] - 360*h[3, 2] - 288*h[3, 4] + 
          288*h[3, 5] + 288*h[3, 7])/144 + (4/(3*(1 - z)^3) + 8/(1 - z) - 
          2/(-1 + z)^2 + (32 + 18*h[1, 1] + 45*h[1, 2] - 12*h[1, 3] - 
            36*h[1, 4])/6)*zeta[2] - zeta[3]))}, 
 H["qQ"][1, "ppp", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] - ci*Pi*Log[(mu2*s)/(s1*s2)], 0}, 
 H["qQ"][2, "ppp", "oe", "upper"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
           (-1 + z + zb)^2) + (20 - 3*h[1, 1] - 12*h[1, 2])/18 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) - 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] - 
          9*h[1, 2]^2 + 72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - zeta[2]/3)) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-3 + h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    (ci*Nf*Pi*(-17/(6*(1 - z)) + 5/(6*(-1 + z)^2) - 5/(6*(1 - zb)) + 
       1/(6*(-1 + zb)^2) + (10*z*(-1 + zb))/(3*(-1 + z)*zb) - 
       (8*z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
       2*(1 - (2*z)/(-1 + z + zb)) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 + (-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))/6 - 
       (2*(80 + (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
             24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + 
             (-10 + 9*z)*zb^4))/((-1 + z)*zb^2*(-1 + z + zb)^3)))/9 - 
       h[1, 2]/(6*z^2) + h[1, 2]/(6*z) - 
       ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - (-1 + zb)^3*zb^2 + 
          z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + z^2*(-1 + zb)*
           (-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*
         (3 + h[1, 2]^2))/(3*(-1 + z + zb)^3) + (2*(2 + 9*h[1, 2]^2))/27 + 
       (5*h[1, 2] + 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3])/(6*zb) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
         h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3])/(3*zb^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(6*zb^2) + (-8/(3*zb^3) + 4/zb^2 - 4/zb)*
        zeta[2]))/Nc + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-5 - 8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 - (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 9*h[1, 1]^2 + 156*h[1, 2] + 
            144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/72 - 
          (15*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 - h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 99*h[1, 2]^2 - 27*h[1, 2]^3 - 792*h[2, 1])/
         216 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/16 + ((22 + 45*h[1, 2])*zeta[2])/12 + 
        zeta[3]/2)), 
   Nf*(ci*Pi*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
        (20 - 3*h[1, 1] - 12*h[1, 2])/9 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*(-1/3*(z*(-1 + zb))/((-1 + z)*zb) - (1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + (56 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 72*h[2, 1])/54 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) - 
        (2*zeta[2])/3)) + (ci*Nf*Pi*(1 - 17/(12*(1 - z)) + 
       5/(12*(-1 + z)^2) - 5/(12*(1 - zb)) + 1/(12*(-1 + zb)^2) + 
       (5*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z)/(-1 + z + zb) - 
       (4*z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
       (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
         (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
        27 + (-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))/12 + 
       (-80 - (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
            24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + (-10 + 9*z)*zb^4))/
          ((-1 + z)*zb^2*(-1 + z + zb)^3))/9 - h[1, 2]/(12*z^2) + 
       h[1, 2]/(12*z) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
          (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
          z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (12*z^2*zb^2*(-1 + z + zb)^3) + ((-z^3 + (-1 + zb)^3)*
         (-3 - h[1, 2]^2))/(3*(-1 + z + zb)^3) + (2 + 9*h[1, 2]^2)/27 + 
       (5*h[1, 2] + 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3])/(12*zb) + 
       (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*zb^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (12*zb^2) + (-4/(3*zb^3) + 2/zb^2 - 2/zb)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-10 - 12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
          (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 9*h[1, 1]^2 + 156*h[1, 2] + 
            72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 144*h[2, 1])/
           36 - (15*zeta[2])/2) - 3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*(-17/(12*(1 - z)) + 5/(12*(-1 + z)^2) - 5/(12*(1 - zb)) + 
        1/(12*(-1 + zb)^2) + (2*z*(-1 + zb))/((-1 + z)*zb) - 
        (13*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
          (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
         27 + (-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
           ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
           ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
           ((-1 + z)^2*(-1 + z + zb)))/12 + 
        (-80 - (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
             24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + 
             (-10 + 9*z)*zb^4))/((-1 + z)*zb^2*(-1 + z + zb)^3))/9 + 
        ((80 + (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
              24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + (-10 + 9*z)*zb^
                4))/((-1 + z)*zb^2*(-1 + z + zb)^3))*h[1, 2])/9 + 
        (-3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] - 35*h[1, 2]^2 + 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*zb) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
          8*h[2, 2] - 8*h[2, 3])/(6*zb^3) + ((-z^3 + (-1 + zb)^3)*
          (-12 - 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - h[1, 3]*h[1, 4] - 
           8*h[2, 2] + 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
          8*h[2, 3])/(4*zb^2) + ((1 - (2*z)/(-1 + z + zb))*
          (8 - 9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/8 + (-3200 - 63*h[1, 1]^3 - 
          1098*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] + 1350*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 162*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4464*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] - 
          864*h[3, 5] - 864*h[3, 7])/432 + (-4/(3*zb^3) + 2/zb^2 - 8/zb + 
          (-32 - 18*h[1, 1] + 45*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/6)*
         zeta[2] + zeta[3])), 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}, 
 H["qQ"][2, "ppp", "oe", "lower"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
           (-1 + z + zb)^2) + (20 - 3*h[1, 1] - 12*h[1, 2])/18 - 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*(z*(-1 + zb))/((-1 + z)*zb) - 
        ((1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
        (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/(6*(-1 + z)*zb*
          (-1 + z + zb)^2) + (56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] - 
          9*h[1, 2]^2 + 72*h[2, 1])/108 + ((-z^3 + (-1 + zb)^3)*
          (12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - zeta[2]/3)) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-3 + h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    (ci*Nf*Pi*(-17/(6*(1 - z)) + 5/(6*(-1 + z)^2) - 5/(6*(1 - zb)) + 
       1/(6*(-1 + zb)^2) + (10*z*(-1 + zb))/(3*(-1 + z)*zb) - 
       (8*z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
       2*(1 - (2*z)/(-1 + z + zb)) - 
       (2*((-265 + (422 - 193*z)*z)/(-1 + z)^2 + 9/(-1 + zb) - 
          (9*z*(6 + z))/((-1 + z)^2*zb) + (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) + (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb))))/
        27 + (-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))/6 - 
       (2*(80 + (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
             24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + 
             (-10 + 9*z)*zb^4))/((-1 + z)*zb^2*(-1 + z + zb)^3)))/9 - 
       h[1, 2]/(6*z^2) + h[1, 2]/(6*z) - 
       ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - (-1 + zb)^3*zb^2 + 
          z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + z^2*(-1 + zb)*
           (-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (6*z^2*zb^2*(-1 + z + zb)^3) - (2*(-z^3 + (-1 + zb)^3)*
         (3 + h[1, 2]^2))/(3*(-1 + z + zb)^3) + (2*(2 + 9*h[1, 2]^2))/27 + 
       (5*h[1, 2] + 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3])/(6*zb) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
         h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3])/(3*zb^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] + 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(6*zb^2) + (-8/(3*zb^3) + 4/zb^2 - 4/zb)*
        zeta[2]))/Nc + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-5 - 8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 - (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (6*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
          (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 9*h[1, 1]^2 + 156*h[1, 2] + 
            144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/72 - 
          (15*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*((z*(-1 + zb))/(6*(-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
          (-1 - h[1, 2]))/(6*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 99*h[1, 2]^2 - 27*h[1, 2]^3 - 792*h[2, 1])/
         216 + ((-z^3 + (-1 + zb)^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((1 - (2*z)/(-1 + z + zb))*
          (8*h[1, 2] - 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/16 + ((22 + 45*h[1, 2])*zeta[2])/12 + 
        zeta[3]/2)), 
   Nf*(ci*Pi*(-1/3*(z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
        (20 - 3*h[1, 1] - 12*h[1, 2])/9 - ((-z^3 + (-1 + zb)^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*(-1/3*(z*(-1 + zb))/((-1 + z)*zb) - (1 - (2*z)/(-1 + z + zb))*
         h[1, 2] + (z*(-1 + z - z*zb + zb^2)*(1 + h[1, 2]))/
         (3*(-1 + z)*zb*(-1 + z + zb)^2) + (56 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 + 72*h[2, 1])/54 + 
        ((-z^3 + (-1 + zb)^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) - 
        (2*zeta[2])/3)) + (ci*Nf*Pi*(1 - 17/(12*(1 - z)) + 
       5/(12*(-1 + z)^2) - 5/(12*(1 - zb)) + 1/(12*(-1 + zb)^2) + 
       (5*z*(-1 + zb))/(3*(-1 + z)*zb) - (2*z)/(-1 + z + zb) - 
       (4*z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
       (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
         (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
           (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
        27 + (-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
          ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
          ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
          ((-1 + z)^2*(-1 + z + zb)))/12 + 
       (-80 - (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
            24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + (-10 + 9*z)*zb^4))/
          ((-1 + z)*zb^2*(-1 + z + zb)^3))/9 - h[1, 2]/(12*z^2) + 
       h[1, 2]/(12*z) - ((21*z^5*(-1 + zb) + z*(-4 + zb)*(-1 + zb)^2*zb^2 - 
          (-1 + zb)^3*zb^2 + z^4*(47 + 2*zb*(-3 + 2*zb)*(17 + 6*zb)) + 
          z^2*(-1 + zb)*(-5 + zb*(15 + zb*(-21 + 8*zb))) + 
          z^3*(-31 + zb*(101 + zb*(-137 + 6*(15 - 4*zb)*zb))))*h[1, 2])/
        (12*z^2*zb^2*(-1 + z + zb)^3) + ((-z^3 + (-1 + zb)^3)*
         (-3 - h[1, 2]^2))/(3*(-1 + z + zb)^3) + (2 + 9*h[1, 2]^2)/27 + 
       (5*h[1, 2] + 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3])/(12*zb) + 
       (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*zb^3) + (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 24*h[2, 2] + 24*h[2, 3])/
        (12*zb^2) + (-4/(3*zb^3) + 2/zb^2 - 2/zb)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-10 - 12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((z*(-1 + z - z*zb + zb^2))/
           (3*(-1 + z)*zb*(-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (3*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/2 + 
          (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 9*h[1, 1]^2 + 156*h[1, 2] + 
            72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 144*h[2, 1])/
           36 - (15*zeta[2])/2) - 3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*(-17/(12*(1 - z)) + 5/(12*(-1 + z)^2) - 5/(12*(1 - zb)) + 
        1/(12*(-1 + zb)^2) + (2*z*(-1 + zb))/((-1 + z)*zb) - 
        (13*z*(-1 + z - z*zb + zb^2))/(3*(-1 + z)*zb*(-1 + z + zb)^2) + 
        (-((-265 + (422 - 193*z)*z)/(-1 + z)^2) - 9/(-1 + zb) + 
          (9*z*(6 + z))/((-1 + z)^2*zb) - (126*z^2)/((-1 + z)*
            (-1 + z + zb)^2) - (9*(18 - 7*z)*z)/((-1 + z)^2*(-1 + z + zb)))/
         27 + (-(zb/(-1 + zb)^2) + (24*z^3*zb*(1 - z + zb))/
           ((-1 + z)^2*(-1 + z + zb)^3) + (40*z^2*(-1 + z - zb))/
           ((-1 + z)^2*(-1 + z + zb)^2) + (z*(53 - 21*z - 21*zb))/
           ((-1 + z)^2*(-1 + z + zb)))/12 + 
        (-80 - (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
             24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + 
             (-10 + 9*z)*zb^4))/((-1 + z)*zb^2*(-1 + z + zb)^3))/9 + 
        ((80 + (3*z*(4*(-1 + z)^3 - (-1 + z)^2*(-13 + 4*z)*zb + 
              24*(-1 + z)*zb^2 + (25 - 3*z*(5 + 3*z))*zb^3 + (-10 + 9*z)*zb^
                4))/((-1 + z)*zb^2*(-1 + z + zb)^3))*h[1, 2])/9 + 
        (-3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] - 35*h[1, 2]^2 + 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*zb) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
          8*h[2, 2] - 8*h[2, 3])/(6*zb^3) + ((-z^3 + (-1 + zb)^3)*
          (-12 - 3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - h[1, 3]*h[1, 4] - 
           8*h[2, 2] + 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
          8*h[2, 3])/(4*zb^2) + ((1 - (2*z)/(-1 + z + zb))*
          (8 - 9*h[1, 1]*h[1, 2] - 24*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/8 + (-3200 - 63*h[1, 1]^3 - 
          1098*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] + 1350*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] - 162*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 - 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4464*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] - 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] - 
          864*h[3, 5] - 864*h[3, 7])/432 + (-4/(3*zb^3) + 2/zb^2 - 8/zb + 
          (-32 - 18*h[1, 1] + 45*h[1, 2] - 12*h[1, 3] + 36*h[1, 4])/6)*
         zeta[2] + zeta[3])), 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}, 
 H["qQ"][1, "mmm", "oo"] -> 
  {Nf*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (-10 + 3*h[1, 1])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) - (2*Log[(mu2*s)/(s1*s2)])/3) + 
    ((32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2)/4 + 
      (3 - h[1, 1])*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]^2 - zeta[2])/
     Nc + Nc*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) - 
      (ci*Pi*h[1, 1])/2 - (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (52 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 - 9*h[1, 2]^2)/36 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (2*(1 + 6*L - 3*h[1, 1]))/3)*Log[(mu2*s)/(s1*s2)] + 
      (5*Log[(mu2*s)/(s1*s2)]^2)/2 + (19*zeta[2])/2), 0, 0, 0}, 
 H["qQ"][2, "mmm", "oo", "upper"] -> 
  {((-1 + z)*(1 + z - zb)*zb*(-32 + 6*h[1, 1] - h[1, 1]^2 - h[1, 2]^2))/
     (12*z*(-1 + zb)*(-1 + z + zb)^2) - 
    (3*(-1 + z - zb)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
     (8*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2]*
      (32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/(12*(-1 + z + zb)^3) + 
    (122636 - 37776*h[1, 1] - 20736*L*h[1, 1] + 7902*h[1, 1]^2 + 
      3888*L*h[1, 1]^2 - 792*h[1, 1]^3 - 648*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      2070*h[1, 2]^2 - 216*h[1, 1]*h[1, 2]^2 - 648*L*h[1, 1]*h[1, 2]^2 - 
      81*h[1, 2]^4)/1296 + ((ci*Pi)/2 + (169 + 72*L - 81*h[1, 1])/18)*
     Log[(mu2*s)/(s1*s2)]^3 + (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    Nf^2*((2*(-1 + z)*(1 + z - zb)*zb*(-10 + 3*h[1, 1]))/
       (27*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (2*((-1 + z)^3 - zb^3)*(-10 + 3*h[1, 1])*h[1, 2])/
       (27*(-1 + z + zb)^3) + (100 - 60*h[1, 1] + 9*h[1, 1]^2 + 9*h[1, 2]^2)/
       81 + ((-4*(-1 + z)*(1 + z - zb)*zb)/(9*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (4*(-10 + 3*h[1, 1]))/27 - (4*((-1 + z)^3 - zb^3)*h[1, 2])/
         (9*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (4*Log[(mu2*s)/(s1*s2)]^2)/9) + 
    (((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (4772 - 834*h[1, 1] + 144*L*h[1, 1] + 333*h[1, 1]^2 - 63*h[1, 2]^2 + 
        1728*h[2, 1])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
      (ci*Pi*(3 - 2*h[1, 1]))/2 - (3*(-1 + z - zb)*h[1, 2])/
       (2*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) + (2620 + 864*L - 906*h[1, 1] - 432*L*h[1, 1] + 
        207*h[1, 1]^2 + 27*h[1, 2]^2)/72 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2)) + 
      (h[1, 1]*zeta[2])/2) + Log[mu2/s1]*
     (((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 + 
      (-6 + 3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         h[1, 2]^2))/4 + (-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 6*h[1, 2] + 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Nc*Nf*(-1/6*((-1 + z)*zb*h[1, 1])/(z*(-1 + zb)) - 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) + 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(994 - 84*h[1, 1] - 72*L*h[1, 1] + 
         9*h[1, 1]^2 - 9*h[1, 2]^2))/(108*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(5*h[1, 2] + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 
         24*h[2, 3]))/(6*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(1700*h[1, 2] - 420*h[1, 1]*h[1, 2] - 
         144*L*h[1, 1]*h[1, 2] + 45*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^3 - 
         108*h[1, 3]*h[1, 4] + 9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 
         72*h[1, 1]*h[2, 2] + 864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 
         576*h[3, 6]))/(216*(-1 + z + zb)^3) + 
      (-10660 - 2688*L + 3588*h[1, 1] + 2880*L*h[1, 1] - 666*h[1, 1]^2 - 
        648*L*h[1, 1]^2 + 90*h[1, 1]^3 - 270*h[1, 2]^2 - 216*L*h[1, 2]^2 - 
        81*h[1, 1]*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        27*h[1, 1]^2*h[1, 4] + 27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*
         h[1, 4] + 27*h[1, 3]^2*h[1, 4] - 9*h[1, 4]^3 - 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] + 864*h[3, 4] + 
        864*h[3, 5] - 432*h[3, 7])/648 + 
      (-1/2*(ci*Pi) + (5*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-134 - 72*L + 63*h[1, 1])/18 + 
        (5*((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/3 + 
      Log[mu2/s2]*(((-1 + z)*(1 + z - zb)*zb*(h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 + 120*h[1, 2] - 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*(-20 + 9*h[1, 1] - 6*h[1, 2]))/9 - (2*((-1 + z)^3 - zb^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (((-1 + z)*(1 + z - zb)*zb*(h[1, 1] + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
          (2*(-20 + 9*h[1, 1] + 6*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z)*(1 + z - zb)*zb*(17 + 12*L - 6*h[1, 1]))/
         (9*z*(-1 + zb)*(-1 + z + zb)^2) + (-109 - 80*L + 57*h[1, 1] + 
          36*L*h[1, 1] - 12*h[1, 1]^2)/9 + (2*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (((-1 + z)^3 - zb^3)*(17 + 12*L - 6*h[1, 1])*
          h[1, 2])/(9*(-1 + z + zb)^3) + 
        ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (5*(-4 + 3*h[1, 1]))/18 + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3)) - 11*zeta[2]) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((19*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (11*((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-319 + 81*h[1, 1] - 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/3) + (Nf*(-(((-1 + z - zb)*h[1, 2])/(-1 + z + zb)) + 
       ((-1 + z)*(1 + z - zb)*zb*(38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
        (12*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
         (38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/(12*(-1 + z + zb)^3) + 
       (-5480 + 2496*h[1, 1] - 423*h[1, 1]^2 + 36*h[1, 1]^3 - 261*h[1, 2]^2 + 
         54*h[1, 1]*h[1, 2]^2)/324 + 
       (((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-47 + 12*h[1, 1])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       (8*Log[(mu2*s)/(s1*s2)]^3)/9 + Log[(mu2*s)/(s1*s2)]*
        (((-1 + z)*(1 + z - zb)*zb*(3 - h[1, 1]))/(3*z*(-1 + zb)*
           (-1 + z + zb)^2) - (((-1 + z)^3 - zb^3)*(-3 + h[1, 1])*h[1, 2])/
          (3*(-1 + z + zb)^3) + (-416 + 141*h[1, 1] - 18*h[1, 1]^2 - 
           9*h[1, 2]^2)/27 - (2*zeta[2])/3) + 
       (-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-13 + 3*h[1, 1])/9 - (((-1 + z)^3 - zb^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*zeta[2] - (38*zeta[3])/9))/Nc + 
    Log[(mu2*s)/(s1*s2)]*(((-1 + z)*(1 + z - zb)*zb*(-3 + h[1, 1]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*(-3 + h[1, 1])*
        h[1, 2])/(2*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*(-3 + h[1, 1])*
        h[1, 2])/(3*(-1 + z + zb)^3) + (6296 + 3456*L - 3498*h[1, 1] - 
        1296*L*h[1, 1] + 558*h[1, 1]^2 + 324*L*h[1, 1]^2 - 81*h[1, 1]^3 + 
        36*h[1, 2]^2 + 108*L*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2)/108 + 
      ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((139 - 24*L - 105*h[1, 1])*zeta[2])/6 - 2*zeta[3]) + 
    ((-205 + 9*h[1, 1])*zeta[3])/9 + 
    ((1022 - 372*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        64*h[1, 2]^2 - 12*h[1, 1]*h[1, 2]^2 + 2*h[1, 1]^2*h[1, 2]^2 + 
        h[1, 2]^4)/32 + (3 - h[1, 1])*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((26 - 6*h[1, 1] - 37*h[1, 1]^2 - 13*h[1, 2]^2 - 96*h[2, 1])*zeta[2])/
       4 + Log[(mu2*s)/(s1*s2)]*((93 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 
          3*h[1, 2]^2 - h[1, 1]*h[1, 2]^2)/4 + (3 + 25*h[1, 1])*zeta[2] - 
        12*zeta[3]) + 3*(-5 + 2*h[1, 1])*zeta[3] - (39*zeta[4])/4)/Nc^2 - 
    (107*zeta[4])/4 + Nc^2*(((-1 + z)*zb*h[1, 1])/(6*z*(-1 + zb)) + 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) - 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(-860 + 60*h[1, 1] + 72*L*h[1, 1] - 
         9*h[1, 1]^2 + 9*h[1, 2]^2))/(108*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (((-1 + z)^3 - zb^3)*(-1432*h[1, 2] + 372*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 + 
         108*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 
         72*h[1, 1]*h[2, 2] - 864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(216*(-1 + z + zb)^3) + 
      ((-1 + z - zb)*(-712*h[1, 2] + 108*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 - 
         24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 192*h[2, 2] - 
         72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(48*(-1 + z + zb)) + 
      (28154 + 77568*L - 18588*h[1, 1] - 46080*L*h[1, 1] + 6696*h[1, 1]^2 + 
        6480*L*h[1, 1]^2 + 5184*L^2*h[1, 1]^2 - 1008*h[1, 1]^3 - 
        1296*L*h[1, 1]^3 + 81*h[1, 1]^4 - 612*h[1, 2]^2 + 4752*L*h[1, 2]^2 + 
        810*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 + 81*h[1, 2]^4 - 1188*h[1, 1]*h[1, 2]*
         h[1, 3] + 594*h[1, 1]^2*h[1, 4] - 594*h[1, 2]^2*h[1, 4] - 
        1782*h[1, 2]*h[1, 3]*h[1, 4] - 594*h[1, 3]^2*h[1, 4] + 
        198*h[1, 4]^3 + 9504*h[1, 1]*h[2, 1] - 14256*h[1, 2]*h[2, 2] + 
        14256*h[1, 2]*h[2, 3] - 19008*h[3, 4] - 19008*h[3, 5] + 9504*h[3, 7])/
       2592 + ((5*ci*Pi)/4 + (43 + 60*L - 30*h[1, 1])/6)*
       Log[(mu2*s)/(s1*s2)]^3 + (25*Log[(mu2*s)/(s1*s2)]^4)/8 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-19*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (33*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
        (11*((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
        (5230 - 972*h[1, 1] - 1080*L*h[1, 1] + 27*h[1, 1]^2 - 243*h[1, 2]^2 + 
          528*h[1, 4])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       ((-5*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (ci*Pi*(5 + 8*L - 9*h[1, 1]))/4 - (15*(-1 + z - zb)*h[1, 2])/
         (4*(-1 + z + zb)) - (5*((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (568 + 240*L + 192*L^2 - 228*h[1, 1] - 
          312*L*h[1, 1] + 63*h[1, 1]^2 - 15*h[1, 2]^2)/24 + (63*zeta[2])/4) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((161 - 24*L - 36*h[1, 1])*zeta[3])/6 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        (3*(-1 + z - zb)*(h[1, 1] - h[1, 2])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ((-1 + z)*(1 + z - zb)*zb*
          (-h[1, 1] + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 216*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 234*h[1, 1]*h[1, 2] + 
          216*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] - 5*h[1, 2])/2)*
         Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 + 90*h[1, 1] + 144*L*h[1, 1] - 45*h[1, 1]^2 - 78*h[1, 2] - 
            72*L*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 
          15*zeta[2]) + (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(-h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        (3*(-1 + z - zb)*h[1, 2]*(h[1, 1] + h[1, 2]))/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) + (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 
          216*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 2]^3)/108 + (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] + 
            5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (-320 + 90*h[1, 1] + 144*L*h[1, 1] - 45*h[1, 1]^2 + 78*h[1, 2] + 
            72*L*h[1, 2] - 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 
          15*zeta[2]) + (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*(((-1 + z)*(1 + z - zb)*zb*(-13 - 12*L + 
           6*h[1, 1]))/(9*z*(-1 + zb)*(-1 + z + zb)^2) - 
        ((-1 + z - zb)*(13 + 12*L - 6*h[1, 1])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(13 + 12*L - 6*h[1, 1])*h[1, 2])/
         (9*(-1 + z + zb)^3) + (2357 + 3840*L - 2076*h[1, 1] - 
          1080*L*h[1, 1] - 864*L^2*h[1, 1] + 387*h[1, 1]^2 + 
          540*L*h[1, 1]^2 - 54*h[1, 1]^3 + 81*h[1, 2]^2 - 108*L*h[1, 2]^2 + 
          54*h[1, 1]*h[1, 2]^2)/108 + 2*(19 + 15*L - 6*h[1, 1])*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][2, "mmm", "oo", "lower"] -> 
  {((-1 + z)*(1 + z - zb)*zb*(-32 + 6*h[1, 1] - h[1, 1]^2 - h[1, 2]^2))/
     (12*z*(-1 + zb)*(-1 + z + zb)^2) - 
    (3*(-1 + z - zb)*h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
     (8*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2]*
      (32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/(12*(-1 + z + zb)^3) + 
    (122636 - 37776*h[1, 1] - 20736*L*h[1, 1] + 7902*h[1, 1]^2 + 
      3888*L*h[1, 1]^2 - 792*h[1, 1]^3 - 648*L*h[1, 1]^3 + 81*h[1, 1]^4 + 
      2070*h[1, 2]^2 - 216*h[1, 1]*h[1, 2]^2 - 648*L*h[1, 1]*h[1, 2]^2 - 
      81*h[1, 2]^4)/1296 + ((ci*Pi)/2 + (169 + 72*L - 81*h[1, 1])/18)*
     Log[(mu2*s)/(s1*s2)]^3 + (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    Nf^2*((2*(-1 + z)*(1 + z - zb)*zb*(-10 + 3*h[1, 1]))/
       (27*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (2*((-1 + z)^3 - zb^3)*(-10 + 3*h[1, 1])*h[1, 2])/
       (27*(-1 + z + zb)^3) + (100 - 60*h[1, 1] + 9*h[1, 1]^2 + 9*h[1, 2]^2)/
       81 + ((-4*(-1 + z)*(1 + z - zb)*zb)/(9*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (4*(-10 + 3*h[1, 1]))/27 - (4*((-1 + z)^3 - zb^3)*h[1, 2])/
         (9*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      (4*Log[(mu2*s)/(s1*s2)]^2)/9) + 
    (((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
      (4772 - 834*h[1, 1] + 144*L*h[1, 1] + 333*h[1, 1]^2 - 63*h[1, 2]^2 + 
        1728*h[2, 1])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
      (ci*Pi*(3 - 2*h[1, 1]))/2 - (3*(-1 + z - zb)*h[1, 2])/
       (2*(-1 + z + zb)) - (((-1 + z)^3 - zb^3)*h[1, 2])/
       (3*(-1 + z + zb)^3) + (2620 + 864*L - 906*h[1, 1] - 432*L*h[1, 1] + 
        207*h[1, 1]^2 + 27*h[1, 2]^2)/72 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2)) + 
      (h[1, 1]*zeta[2])/2) + Log[mu2/s1]*
     (((h[1, 1] + h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 + 
      (-6 + 3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 + 6*h[1, 2] - 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Log[mu2/s2]*(((h[1, 1] - h[1, 2])*(32 - 6*h[1, 1] + h[1, 1]^2 + 
         h[1, 2]^2))/4 + (-6 + 3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-32 + 12*h[1, 1] - 3*h[1, 1]^2 - 6*h[1, 2] + 
          2*h[1, 1]*h[1, 2] - h[1, 2]^2)/2 + 2*zeta[2])) + 
    Nc*Nf*(-1/6*((-1 + z)*zb*h[1, 1])/(z*(-1 + zb)) - 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) + 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(994 - 84*h[1, 1] - 72*L*h[1, 1] + 
         9*h[1, 1]^2 - 9*h[1, 2]^2))/(108*z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-1 + z - zb)*(5*h[1, 2] + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 
         24*h[2, 3]))/(6*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(1700*h[1, 2] - 420*h[1, 1]*h[1, 2] - 
         144*L*h[1, 1]*h[1, 2] + 45*h[1, 1]^2*h[1, 2] + 36*h[1, 2]^3 - 
         108*h[1, 3]*h[1, 4] + 9*h[1, 1]*h[1, 3]*h[1, 4] - 864*h[2, 2] + 
         72*h[1, 1]*h[2, 2] + 864*h[2, 3] - 72*h[1, 1]*h[2, 3] + 
         576*h[3, 6]))/(216*(-1 + z + zb)^3) + 
      (-10660 - 2688*L + 3588*h[1, 1] + 2880*L*h[1, 1] - 666*h[1, 1]^2 - 
        648*L*h[1, 1]^2 + 90*h[1, 1]^3 - 270*h[1, 2]^2 - 216*L*h[1, 2]^2 - 
        81*h[1, 1]*h[1, 2]^2 + 54*h[1, 1]*h[1, 2]*h[1, 3] - 
        27*h[1, 1]^2*h[1, 4] + 27*h[1, 2]^2*h[1, 4] + 81*h[1, 2]*h[1, 3]*
         h[1, 4] + 27*h[1, 3]^2*h[1, 4] - 9*h[1, 4]^3 - 432*h[1, 1]*h[2, 1] + 
        648*h[1, 2]*h[2, 2] - 648*h[1, 2]*h[2, 3] + 864*h[3, 4] + 
        864*h[3, 5] - 432*h[3, 7])/648 + 
      (-1/2*(ci*Pi) + (5*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-134 - 72*L + 63*h[1, 1])/18 + 
        (5*((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)]^2 - (8*Log[(mu2*s)/(s1*s2)]^3)/3 + 
      Log[mu2/s2]*(((-1 + z)*(1 + z - zb)*zb*(h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*
          (h[1, 1] - h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 + 120*h[1, 2] - 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*(-20 + 9*h[1, 1] - 6*h[1, 2]))/9 - (2*((-1 + z)^3 - zb^3)*
            h[1, 2])/(3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (((-1 + z)*(1 + z - zb)*zb*(h[1, 1] + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
          (h[1, 1] + h[1, 2]))/(3*(-1 + z + zb)^3) + 
        (112 - 120*h[1, 1] + 27*h[1, 1]^2 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/54 + 
        ((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) - 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) - 
          (2*(-20 + 9*h[1, 1] + 6*h[1, 2]))/9)*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]*
       (((-1 + z)*(1 + z - zb)*zb*(17 + 12*L - 6*h[1, 1]))/
         (9*z*(-1 + zb)*(-1 + z + zb)^2) + (-109 - 80*L + 57*h[1, 1] + 
          36*L*h[1, 1] - 12*h[1, 1]^2)/9 + (2*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (((-1 + z)^3 - zb^3)*(17 + 12*L - 6*h[1, 1])*
          h[1, 2])/(9*(-1 + z + zb)^3) + 
        ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
          (5*(-4 + 3*h[1, 1]))/18 + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3)) - 11*zeta[2]) + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3) + ((19*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (11*((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (-319 + 81*h[1, 1] - 24*h[1, 4])/18)*zeta[2] - 
      (25*zeta[3])/3) + (Nf*(-(((-1 + z - zb)*h[1, 2])/(-1 + z + zb)) + 
       ((-1 + z)*(1 + z - zb)*zb*(38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/
        (12*z*(-1 + zb)*(-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2]*
         (38 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/(12*(-1 + z + zb)^3) + 
       (-5480 + 2496*h[1, 1] - 423*h[1, 1]^2 + 36*h[1, 1]^3 - 261*h[1, 2]^2 + 
         54*h[1, 1]*h[1, 2]^2)/324 + 
       (((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-47 + 12*h[1, 1])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 - 
       (8*Log[(mu2*s)/(s1*s2)]^3)/9 + Log[(mu2*s)/(s1*s2)]*
        (((-1 + z)*(1 + z - zb)*zb*(3 - h[1, 1]))/(3*z*(-1 + zb)*
           (-1 + z + zb)^2) - (((-1 + z)^3 - zb^3)*(-3 + h[1, 1])*h[1, 2])/
          (3*(-1 + z + zb)^3) + (-416 + 141*h[1, 1] - 18*h[1, 1]^2 - 
           9*h[1, 2]^2)/27 - (2*zeta[2])/3) + 
       (-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
         (-13 + 3*h[1, 1])/9 - (((-1 + z)^3 - zb^3)*h[1, 2])/
          (3*(-1 + z + zb)^3))*zeta[2] - (38*zeta[3])/9))/Nc + 
    Log[(mu2*s)/(s1*s2)]*(((-1 + z)*(1 + z - zb)*zb*(-3 + h[1, 1]))/
       (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*(-3 + h[1, 1])*
        h[1, 2])/(2*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*(-3 + h[1, 1])*
        h[1, 2])/(3*(-1 + z + zb)^3) + (6296 + 3456*L - 3498*h[1, 1] - 
        1296*L*h[1, 1] + 558*h[1, 1]^2 + 324*L*h[1, 1]^2 - 81*h[1, 1]^3 + 
        36*h[1, 2]^2 + 108*L*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2)/108 + 
      ci*Pi*((32 - 18*h[1, 1] + 5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((139 - 24*L - 105*h[1, 1])*zeta[2])/6 - 2*zeta[3]) + 
    ((-205 + 9*h[1, 1])*zeta[3])/9 + 
    ((1022 - 372*h[1, 1] + 100*h[1, 1]^2 - 12*h[1, 1]^3 + h[1, 1]^4 + 
        64*h[1, 2]^2 - 12*h[1, 1]*h[1, 2]^2 + 2*h[1, 1]^2*h[1, 2]^2 + 
        h[1, 2]^4)/32 + (3 - h[1, 1])*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((50 - 18*h[1, 1] + 3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((26 - 6*h[1, 1] - 37*h[1, 1]^2 - 13*h[1, 2]^2 - 96*h[2, 1])*zeta[2])/
       4 + Log[(mu2*s)/(s1*s2)]*((93 - 50*h[1, 1] + 9*h[1, 1]^2 - h[1, 1]^3 + 
          3*h[1, 2]^2 - h[1, 1]*h[1, 2]^2)/4 + (3 + 25*h[1, 1])*zeta[2] - 
        12*zeta[3]) + 3*(-5 + 2*h[1, 1])*zeta[3] - (39*zeta[4])/4)/Nc^2 - 
    (107*zeta[4])/4 + Nc^2*(((-1 + z)*zb*h[1, 1])/(6*z*(-1 + zb)) + 
      ((-1 + z)*(z - zb)*zb*h[1, 2])/(6*z*(-1 + zb)*(-1 + z + zb)) - 
      ((zb - z*zb)*h[1, 2]^2)/(6*(-1 + z + zb)^2) + 
      ((-1 + z)*(1 + z - zb)*zb*(-860 + 60*h[1, 1] + 72*L*h[1, 1] - 
         9*h[1, 1]^2 + 9*h[1, 2]^2))/(108*z*(-1 + zb)*(-1 + z + zb)^2) + 
      (((-1 + z)^3 - zb^3)*(-1432*h[1, 2] + 372*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 + 
         108*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] + 864*h[2, 2] - 
         72*h[1, 1]*h[2, 2] - 864*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(216*(-1 + z + zb)^3) + 
      ((-1 + z - zb)*(-712*h[1, 2] + 108*h[1, 1]*h[1, 2] + 
         144*L*h[1, 1]*h[1, 2] - 45*h[1, 1]^2*h[1, 2] - 36*h[1, 2]^3 - 
         24*h[1, 3]*h[1, 4] - 9*h[1, 1]*h[1, 3]*h[1, 4] - 192*h[2, 2] - 
         72*h[1, 1]*h[2, 2] + 192*h[2, 3] + 72*h[1, 1]*h[2, 3] - 
         576*h[3, 6]))/(48*(-1 + z + zb)) + 
      (28154 + 77568*L - 18588*h[1, 1] - 46080*L*h[1, 1] + 6696*h[1, 1]^2 + 
        6480*L*h[1, 1]^2 + 5184*L^2*h[1, 1]^2 - 1008*h[1, 1]^3 - 
        1296*L*h[1, 1]^3 + 81*h[1, 1]^4 - 612*h[1, 2]^2 + 4752*L*h[1, 2]^2 + 
        810*h[1, 1]*h[1, 2]^2 + 1296*L*h[1, 1]*h[1, 2]^2 - 
        162*h[1, 1]^2*h[1, 2]^2 + 81*h[1, 2]^4 - 1188*h[1, 1]*h[1, 2]*
         h[1, 3] + 594*h[1, 1]^2*h[1, 4] - 594*h[1, 2]^2*h[1, 4] - 
        1782*h[1, 2]*h[1, 3]*h[1, 4] - 594*h[1, 3]^2*h[1, 4] + 
        198*h[1, 4]^3 + 9504*h[1, 1]*h[2, 1] - 14256*h[1, 2]*h[2, 2] + 
        14256*h[1, 2]*h[2, 3] - 19008*h[3, 4] - 19008*h[3, 5] + 9504*h[3, 7])/
       2592 + ((5*ci*Pi)/4 + (43 + 60*L - 30*h[1, 1])/6)*
       Log[(mu2*s)/(s1*s2)]^3 + (25*Log[(mu2*s)/(s1*s2)]^4)/8 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-19*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (33*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
        (11*((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
        (5230 - 972*h[1, 1] - 1080*L*h[1, 1] + 27*h[1, 1]^2 - 243*h[1, 2]^2 + 
          528*h[1, 4])/72)*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
       ((-5*(-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (ci*Pi*(5 + 8*L - 9*h[1, 1]))/4 - (15*(-1 + z - zb)*h[1, 2])/
         (4*(-1 + z + zb)) - (5*((-1 + z)^3 - zb^3)*h[1, 2])/
         (6*(-1 + z + zb)^3) + (568 + 240*L + 192*L^2 - 228*h[1, 1] - 
          312*L*h[1, 1] + 63*h[1, 1]^2 - 15*h[1, 2]^2)/24 + (63*zeta[2])/4) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 1]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 
          198*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2) + 
      ((161 - 24*L - 36*h[1, 1])*zeta[3])/6 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        (3*(-1 + z - zb)*(h[1, 1] - h[1, 2])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(h[1, 1] - h[1, 2])*h[1, 2])/
         (3*(-1 + z + zb)^3) + ((-1 + z)*(1 + z - zb)*zb*
          (-h[1, 1] + h[1, 2]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 216*L*h[1, 1]^2 + 
          27*h[1, 1]^3 - 960*h[1, 2] + 234*h[1, 1]*h[1, 2] + 
          216*L*h[1, 1]*h[1, 2] - 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 1]*h[1, 2]^2 + 27*h[1, 2]^3)/108 + 
        (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] - 5*h[1, 2])/2)*
         Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (ci*Pi*(3*h[1, 1] - h[1, 2]))/
           2 + (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
          (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (-320 + 90*h[1, 1] + 144*L*h[1, 1] - 45*h[1, 1]^2 - 78*h[1, 2] - 
            72*L*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 
          15*zeta[2]) + (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(((-1 + z)*(1 + z - zb)*zb*(-h[1, 1] - h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        (ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]))/2 - 
        (3*(-1 + z - zb)*h[1, 2]*(h[1, 1] + h[1, 2]))/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*h[1, 2]*(h[1, 1] + h[1, 2]))/
         (3*(-1 + z + zb)^3) + (-1616 + 960*h[1, 1] - 135*h[1, 1]^2 - 
          216*L*h[1, 1]^2 + 27*h[1, 1]^3 + 960*h[1, 2] - 
          234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          27*h[1, 2]^3)/108 + (-(ci*Pi) + (-10 - 16*L + 13*h[1, 1] + 
            5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^2 - 5*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((2*(-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (-320 + 90*h[1, 1] + 144*L*h[1, 1] - 45*h[1, 1]^2 + 78*h[1, 2] + 
            72*L*h[1, 2] - 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2)/18 - 
          15*zeta[2]) + (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[(mu2*s)/(s1*s2)]*(((-1 + z)*(1 + z - zb)*zb*(-13 - 12*L + 
           6*h[1, 1]))/(9*z*(-1 + zb)*(-1 + z + zb)^2) - 
        ((-1 + z - zb)*(13 + 12*L - 6*h[1, 1])*h[1, 2])/(2*(-1 + z + zb)) - 
        (((-1 + z)^3 - zb^3)*(13 + 12*L - 6*h[1, 1])*h[1, 2])/
         (9*(-1 + z + zb)^3) + (2357 + 3840*L - 2076*h[1, 1] - 
          1080*L*h[1, 1] - 864*L^2*h[1, 1] + 387*h[1, 1]^2 + 
          540*L*h[1, 1]^2 - 54*h[1, 1]^3 + 81*h[1, 2]^2 - 108*L*h[1, 2]^2 + 
          54*h[1, 1]*h[1, 2]^2)/108 + 2*(19 + 15*L - 6*h[1, 1])*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][1, "mmm", "ee"] -> 
  {(2*ci*Pi*h[1, 1] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)])/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0}, 
 H["qQ"][2, "mmm", "ee", "upper"] -> 
  {(ci*Pi*(-7 - 16*L + 16*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (5*(-4 + 3*h[1, 1]))/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + 6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) + (-992 + 510*h[1, 1] + 864*L*h[1, 1] - 
          279*h[1, 1]^2 + 45*h[1, 2]^2)/72 - (31*zeta[2])/2) - 
      12*h[1, 1]*zeta[2]) + 
    (Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
           (-1 + z + zb)^2) - (10*(-4 + 3*h[1, 1]))/9 - 
         (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
        Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
       ci*Pi*((2*(-1 + z)*zb)/(3*z*(-1 + zb)) + (2*(-1 + z)*(1 + z - zb)*zb*
           (-1 + h[1, 1]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
         (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
         (56 - 120*h[1, 1] + 27*h[1, 1]^2 + 18*h[1, 2]^2 + 72*h[2, 1])/27 + 
         (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
            h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
         (4*zeta[2])/3)))/Nc + 
    (2*ci*Pi*(-3 + 2*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 18*h[1, 1] - 5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/2 - 
        2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(5 + 8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4)) + ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 
          216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 198*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2)) + 
    ci*Pi*((-2*(-1 + z)*zb)/(3*z*(-1 + zb)) - 
      (2*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
        (-1 + z + zb)^2) + (-3232 + 2976*h[1, 1] - 378*h[1, 1]^2 - 
        864*L*h[1, 1]^2 + 81*h[1, 1]^3 - 792*h[1, 2]^2 - 
        135*h[1, 1]*h[1, 2]^2 - 3168*h[2, 1])/216 + 
      ((-1 + z - zb)*(-8*h[1, 2] - 3*h[1, 1]*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3]))/(4*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
      ((-44 + 93*h[1, 1])*zeta[2])/6 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][2, "mmm", "ee", "lower"] -> 
  {(ci*Pi*(-7 - 16*L + 16*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (5*(-4 + 3*h[1, 1]))/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) - ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 + 120*h[1, 1] - 27*h[1, 1]^2 - 18*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) + 6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((2*(-1 + z)*(1 + z - zb)*zb)/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + (2*((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3) + (-992 + 510*h[1, 1] + 864*L*h[1, 1] - 
          279*h[1, 1]^2 + 45*h[1, 2]^2)/72 - (31*zeta[2])/2) - 
      12*h[1, 1]*zeta[2]) + 
    (Nf*(ci*Pi*((-2*(-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*
           (-1 + z + zb)^2) - (10*(-4 + 3*h[1, 1]))/9 - 
         (2*((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3))*
        Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
       ci*Pi*((2*(-1 + z)*zb)/(3*z*(-1 + zb)) + (2*(-1 + z)*(1 + z - zb)*zb*
           (-1 + h[1, 1]))/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
         (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
         (56 - 120*h[1, 1] + 27*h[1, 1]^2 + 18*h[1, 2]^2 + 72*h[2, 1])/27 + 
         (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
            h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
         (4*zeta[2])/3)))/Nc + 
    (2*ci*Pi*(-3 + 2*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 18*h[1, 1] - 5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/2 - 
        2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(5 + 8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 168*h[1, 1] - 216*L*h[1, 1] + 81*h[1, 1]^2 - 9*h[1, 2]^2)/
           72 + (15*zeta[2])/4)) + ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 - 960*h[1, 1] + 135*h[1, 1]^2 + 
          216*L*h[1, 1]^2 - 27*h[1, 1]^3 + 198*h[1, 2]^2 + 
          27*h[1, 1]*h[1, 2]^2 + 792*h[2, 1])/216 + 
        (((-1 + z)^3 - zb^3)*(-12*h[1, 2] + h[1, 1]*h[1, 2] - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-1 + z - zb)*(8*h[1, 2] + 3*h[1, 1]*h[1, 2] - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 - 45*h[1, 1])*zeta[2])/12 - zeta[3]/2)) + 
    ci*Pi*((-2*(-1 + z)*zb)/(3*z*(-1 + zb)) - 
      (2*(-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 1]))/(3*z*(-1 + zb)*
        (-1 + z + zb)^2) + (-3232 + 2976*h[1, 1] - 378*h[1, 1]^2 - 
        864*L*h[1, 1]^2 + 81*h[1, 1]^3 - 792*h[1, 2]^2 - 
        135*h[1, 1]*h[1, 2]^2 - 3168*h[2, 1])/216 + 
      ((-1 + z - zb)*(-8*h[1, 2] - 3*h[1, 1]*h[1, 2] + 3*h[1, 3]*h[1, 4] + 
         24*h[2, 2] - 24*h[2, 3]))/(4*(-1 + z + zb)) + 
      (((-1 + z)^3 - zb^3)*(12*h[1, 2] - h[1, 1]*h[1, 2] + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3]))/(6*(-1 + z + zb)^3) + 
      ((-44 + 93*h[1, 1])*zeta[2])/6 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][1, "mmm", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qQ"][2, "mmm", "eo", "upper"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-20 + 3*h[1, 1] - 12*h[1, 2])/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 + 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(3 - h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + 
    (ci*Nf*Pi*((4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(6*(1 - z)) - h[1, 2]/(6*(-1 + z)^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       (((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
          (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
          (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (2*h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (6*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(3*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(6*(-1 + zb)^2) + 
       (8/(3*(1 - zb)^3) + 4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/8 - zeta[2]/2) + 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(5 + 8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 + (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)/72 + 
          (15*zeta[2])/4)) + ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          216*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 2]^3 - 792*h[2, 1])/216 + 
        ((-1 + z - zb)*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 45*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-20 + 3*h[1, 1] - 12*h[1, 2])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + ci*Pi*(((-1 + z)*zb)/(3*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 2]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + ((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 + 72*h[2, 1])/
         54 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(12*(1 - z)) - h[1, 2]/(12*(-1 + z)^2) + 
       ((-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + ((-1 + z - zb)*h[1, 2])/
        (-1 + z + zb) - (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*h[1, 2])/(54*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (54*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/12 - 
       (((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (12*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(6*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(12*(-1 + zb)^2) + 
       (4/(3*(1 - zb)^3) + 2/(1 - zb) - 2/(-1 + zb)^2)*zeta[2]))/Nc^2 + 
    (ci*Pi*(3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(10 + 12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 144*h[2, 1])/
           36 + (15*zeta[2])/2)) + ci*Pi*(-1/3*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb)))/
         (3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] + 35*h[1, 2]^2 - 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*(1 - zb)) + (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(8*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - zb)^3) + (-3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
          h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3])/(4*(-1 + zb)^2) + 
        (3232 + 63*h[1, 1]^3 - 1098*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] - 1350*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 162*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4464*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/432 + (4/(3*(1 - zb)^3) + 8/(1 - zb) - 
          2/(-1 + zb)^2 + (32 + 18*h[1, 1] + 45*h[1, 2] + 12*h[1, 3] + 
            36*h[1, 4])/6)*zeta[2] - zeta[3]))}, 
 H["qQ"][2, "mmm", "eo", "lower"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Nc*Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (-20 + 3*h[1, 1] - 12*h[1, 2])/18 + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] - (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 + h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        ((-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 + 72*h[2, 1])/
         108 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + zeta[2]/3)) + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(3 - h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + 
    (ci*Nf*Pi*((4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(6*(1 - z)) - h[1, 2]/(6*(-1 + z)^2) + (2*(-1 + z)*zb*h[1, 2])/
        (3*z*(-1 + zb)) + (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
       (((z*(9 + z - 19*z^2))/(-1 + z) + (36*(-1 + z)*z)/(-1 + zb)^2 - 
          (9*(1 + 2*z^2))/(-1 + zb) + (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - 
          (9*(-1 + z)*(1 + 5*z))/(-1 + z + zb))*h[1, 2])/(27*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (27*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/6 - 
       (2*((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (2*h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (6*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(3*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(6*(-1 + zb)^2) + 
       (8/(3*(1 - zb)^3) + 4/(1 - zb) - 4/(-1 + zb)^2)*zeta[2]))/Nc + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/8 - zeta[2]/2) + 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(5 + 8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 + (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(4*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3) + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)/72 + 
          (15*zeta[2])/4)) + ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(1 - h[1, 2]))/(6*z*(-1 + zb)*
          (-1 + z + zb)^2) + (808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 
          216*L*h[1, 1]*h[1, 2] + 27*h[1, 1]^2*h[1, 2] - 99*h[1, 2]^2 - 
          27*h[1, 2]^3 - 792*h[2, 1])/216 + 
        ((-1 + z - zb)*(-8*h[1, 2] + 9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 + 
           3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] - 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) + 
        ((-22 + 45*h[1, 2])*zeta[2])/12 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nf*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-20 + 3*h[1, 1] - 12*h[1, 2])/9 + (((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + ci*Pi*(((-1 + z)*zb)/(3*z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb*(-1 + h[1, 2]))/(3*z*(-1 + zb)*
          (-1 + z + zb)^2) + ((-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
        (-56 - 120*h[1, 2] + 36*h[1, 1]*h[1, 2] + 9*h[1, 2]^2 + 72*h[2, 1])/
         54 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (12*(-1 + z + zb)^3) + (2*zeta[2])/3)) + 
    (ci*Nf*Pi*((2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + 
          z*(-1 + zb)*(2 + 3*zb)))/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
       h[1, 2]/(12*(1 - z)) - h[1, 2]/(12*(-1 + z)^2) + 
       ((-1 + z)*zb*h[1, 2])/(3*z*(-1 + zb)) + ((-1 + z - zb)*h[1, 2])/
        (-1 + z + zb) - (((z*(9 + z - 19*z^2))/(-1 + z) + 
          (36*(-1 + z)*z)/(-1 + zb)^2 - (9*(1 + 2*z^2))/(-1 + zb) + 
          (90*(-1 + z)^2*z)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + 5*z))/
           (-1 + z + zb))*h[1, 2])/(54*z^2) - 
       (((9/(-1 + z) - 193*z)*z - (36*(-1 + z)*z)/(-1 + zb)^2 + 
          (9*(3 + 4*(-1 + z)*z))/(-1 + zb) - (126*(-1 + z)^2*z)/
           (-1 + z + zb)^2 + (9*(-1 + z)*(3 + 7*z))/(-1 + z + zb))*h[1, 2])/
        (54*z^2) - ((-(z/(-1 + z)^2) + (16 - 21*z)/(z*(-1 + zb)^2) + 
          (-12 + 7*(4 - 3*z)*z)/(z^2*(-1 + zb)) - (72*(-1 + z)^3)/
           (-1 + z + zb)^3 + (108*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (12*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/12 - 
       (((-1 + z)^3 - zb^3)*h[1, 2]*(3 + h[1, 2]))/(3*(-1 + z + zb)^3) - 
       (h[1, 2]*(115 + 9*h[1, 2]))/27 + (5*h[1, 2] + 9*h[1, 1]*h[1, 2] + 
         6*h[1, 2]^2 + 3*h[1, 3]*h[1, 4] + 24*h[2, 2] - 24*h[2, 3])/
        (12*(1 - zb)) + (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
         8*h[2, 2] - 8*h[2, 3])/(6*(1 - zb)^3) + 
       (-5*h[1, 2] - 9*h[1, 1]*h[1, 2] - 6*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
         24*h[2, 2] + 24*h[2, 3])/(12*(-1 + zb)^2) + 
       (4/(3*(1 - zb)^3) + 2/(1 - zb) - 2/(-1 + zb)^2)*zeta[2]))/Nc^2 + 
    (ci*Pi*(3 - h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((32 - 6*h[1, 1] + h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
          h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(10 + 12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) - (3*(-1 + z - zb)*h[1, 2])/(2*(-1 + z + zb)) - 
          (((-1 + z)^3 - zb^3)*h[1, 2])/(3*(-1 + z + zb)^3) + 
          (320 - 12*h[1, 1] - 72*L*h[1, 1] + 9*h[1, 1]^2 + 156*h[1, 2] + 
            72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] - 27*h[1, 2]^2 + 144*h[2, 1])/
           36 + (15*zeta[2])/2)) + ci*Pi*(-1/3*((-1 + z)*zb)/(z*(-1 + zb)) + 
        ((-1 + z)*(1 + z - zb)*zb)/(3*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb)))/
         (3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
        ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] + 35*h[1, 2]^2 - 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] - 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*(1 - zb)) + (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(8*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
          8*h[2, 3])/(6*(1 - zb)^3) + (-3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
          h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3])/(4*(-1 + zb)^2) + 
        (3232 + 63*h[1, 1]^3 - 1098*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] - 1350*h[1, 2]^2 - 27*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 + 54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 - 
          27*h[1, 1]^2*h[1, 4] + 81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] + 
          54*h[1, 2]*h[1, 3]*h[1, 4] + 54*h[1, 3]^2*h[1, 4] + 162*h[1, 4]^2 - 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 - 54*h[1, 4]^3 - 
          4464*h[2, 1] + 1728*L*h[2, 1] - 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] - 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] + 
          432*h[1, 2]*h[2, 2] + 1512*h[3, 1] - 1080*h[3, 2] + 864*h[3, 4] + 
          864*h[3, 5] - 864*h[3, 7])/432 + (4/(3*(1 - zb)^3) + 8/(1 - zb) - 
          2/(-1 + zb)^2 + (32 + 18*h[1, 1] + 45*h[1, 2] + 12*h[1, 3] + 
            36*h[1, 4])/6)*zeta[2] - zeta[3]))}, 
 H["qQ"][1, "mmm", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] - ci*Pi*Log[(mu2*s)/(s1*s2)], 0}, 
 H["qQ"][2, "mmm", "oe", "upper"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
           (-1 + z + zb)^2) + (20 - 3*h[1, 1] - 12*h[1, 2])/18 - 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (2*(-1 + z + zb)) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (6*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) - 6*h[1, 1]*h[1, 2]*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-3 + h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (2*(202 + 2*h[1, 2] + 9*h[1, 2]^2))/
        27 + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(3*z^3) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
         h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3])/(2*z) + 
       (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
         8*h[2, 3])/(2*z^2) + (-8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-5 - 8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 - (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 
            9*h[1, 1]^2 + 156*h[1, 2] + 144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] + 
            9*h[1, 2]^2)/72 - (15*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 - h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 99*h[1, 2]^2 - 27*h[1, 2]^3 + 792*h[2, 1])/
         216 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((-1 + z - zb)*(8*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 + 45*h[1, 2])*zeta[2])/12 + zeta[3]/2)), 
   Nf*(ci*Pi*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
        (20 - 3*h[1, 1] - 12*h[1, 2])/9 - (((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*(-1/3*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/54 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) - 
        (2*zeta[2])/3)) + 
    (ci*Nf*Pi*(((-1 + z)*(1 + z - zb)*zb*(1 - 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + 
       ((-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) - ((-1 + z - zb)*h[1, 2])/
        (-1 + z + zb) + ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - 
          (3*(-1 + z)*(-3 + 4*z))/(z^2*(-1 + zb)) - (54*(-1 + z)^3)/
           (-1 + z + zb)^3 + (81*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (9*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       ((-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
       (202 + 2*h[1, 2] + 9*h[1, 2]^2)/27 + 
       (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*z^3) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
         h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3])/(4*z) + 
       (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
         8*h[2, 3])/(4*z^2) + (-4/(3*z^3) + 2/z^2 - 2/z)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-10 - 12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (2*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 
            9*h[1, 1]^2 + 156*h[1, 2] + 72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] + 
            27*h[1, 2]^2 - 144*h[2, 1])/36 - (15*zeta[2])/2) - 
        3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))/(27*z^2) + (5*(-1 + z)*zb*h[1, 2])/
         (3*z*(-1 + zb)) - (13*(-1 + z)*(1 + z - zb)*zb*h[1, 2])/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        ((-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*h[1, 2])/(27*z^2) + 
        ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (-3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] - 35*h[1, 2]^2 + 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*z) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
          8*h[2, 2] - 8*h[2, 3])/(6*z^3) - 
        (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] + 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(8*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(-3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
          8*h[2, 3])/(4*z^2) + (-63*h[1, 1]^3 + 3872*h[1, 2] - 
          1098*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] + 1350*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 + 
          27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] - 54*h[1, 3]^2*h[1, 4] - 162*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 
          4464*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] - 864*h[3, 4] - 
          864*h[3, 5] + 864*h[3, 7])/432 + (-4/(3*z^3) + 2/z^2 - 8/z + 
          (-32 - 18*h[1, 1] + 45*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/6)*
         zeta[2] + zeta[3])), 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}, 
 H["qQ"][2, "mmm", "oe", "lower"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) + 
    Nc*Nf*(ci*Pi*(-1/6*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
           (-1 + z + zb)^2) + (20 - 3*h[1, 1] - 12*h[1, 2])/18 - 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(6*(-1 + z + zb)^3))*
       Log[(mu2*s)/(s1*s2)] + (ci*Pi*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      ci*Pi*(-1/6*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (2*(-1 + z + zb)) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (6*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/108 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(24*(-1 + z + zb)^3) - 
        zeta[2]/3)) - 6*h[1, 1]*h[1, 2]*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-3 + h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    (ci*Nf*Pi*((-2*(-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(-1 + h[1, 2]))/(27*z^2) - 
       (2*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) + 
       (2*(-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
           (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
          (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
           (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (4*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (2*((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       (2*(-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) - 
       (2*(-1 + z)*(1 + z - zb)*zb*(-1 + 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + (2*(202 + 2*h[1, 2] + 9*h[1, 2]^2))/
        27 + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(3*z^3) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
         h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3])/(2*z) + 
       (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
         8*h[2, 3])/(2*z^2) + (-8/(3*z^3) + 4/z^2 - 4/z)*zeta[2]))/Nc + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-5 - 8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
       4 - (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[mu2/s1]*((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (6*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (4*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (6*(-1 + z + zb)^3) + (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 
            9*h[1, 1]^2 + 156*h[1, 2] + 144*L*h[1, 2] - 72*h[1, 1]*h[1, 2] + 
            9*h[1, 2]^2)/72 - (15*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
      ci*Pi*(((-1 + z)*zb)/(6*z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
          (-1 - h[1, 2]))/(6*z*(-1 + zb)*(-1 + z + zb)^2) + 
        (-808 + 960*h[1, 2] - 234*h[1, 1]*h[1, 2] - 216*L*h[1, 1]*h[1, 2] + 
          27*h[1, 1]^2*h[1, 2] + 99*h[1, 2]^2 - 27*h[1, 2]^3 + 792*h[2, 1])/
         216 + (((-1 + z)^3 - zb^3)*(-12*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
           4*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/
         (24*(-1 + z + zb)^3) + ((-1 + z - zb)*(8*h[1, 2] - 
           9*h[1, 1]*h[1, 2] - 12*h[1, 2]^2 - 3*h[1, 3]*h[1, 4] - 
           24*h[2, 2] + 24*h[2, 3]))/(16*(-1 + z + zb)) + 
        ((22 + 45*h[1, 2])*zeta[2])/12 + zeta[3]/2)), 
   Nf*(ci*Pi*(-1/3*((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
        (20 - 3*h[1, 1] - 12*h[1, 2])/9 - (((-1 + z)^3 - zb^3)*h[1, 2])/
         (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*(-1/3*((-1 + z)*zb)/(z*(-1 + zb)) - ((-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) + ((-1 + z)*(1 + z - zb)*zb*(1 + h[1, 2]))/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) + (56 - 120*h[1, 2] + 
          36*h[1, 1]*h[1, 2] - 9*h[1, 2]^2 - 72*h[2, 1])/54 + 
        (((-1 + z)^3 - zb^3)*(12*h[1, 2] + 3*h[1, 1]*h[1, 2] + 4*h[1, 2]^2 + 
           h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/(12*(-1 + z + zb)^3) - 
        (2*zeta[2])/3)) + 
    (ci*Nf*Pi*(((-1 + z)*(1 + z - zb)*zb*(1 - 12*h[1, 2]))/
        (3*z*(-1 + zb)*(-1 + z + zb)^2) + 
       ((-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))*(1 - h[1, 2]))/(27*z^2) - ((-1 + z - zb)*h[1, 2])/
        (-1 + z + zb) + ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - 
          (3*(-1 + z)*(-3 + 4*z))/(z^2*(-1 + zb)) - (54*(-1 + z)^3)/
           (-1 + z + zb)^3 + (81*(-1 + z)^2)/(-1 + z + zb)^2 - 
          (9*(-1 + z)*(1 + z*(-1 + 3*z)))/(z^2*(-1 + z + zb)))*h[1, 2])/9 + 
       (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
         h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) - 
       (((-1 + z)^3 - zb^3)*(-3 + h[1, 2])*h[1, 2])/(3*(-1 + z + zb)^3) + 
       ((-1 + z)*zb*(-1 + 5*h[1, 2]))/(3*z*(-1 + zb)) + 
       (202 + 2*h[1, 2] + 9*h[1, 2]^2)/27 + 
       (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 8*h[2, 2] - 
         8*h[2, 3])/(6*z^3) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
         h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3])/(4*z) + 
       (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
         8*h[2, 3])/(4*z^2) + (-4/(3*z^3) + 2/z^2 - 2/z)*zeta[2]))/Nc^2 + 
    (ci*Pi*(-3 + h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-32 + 6*h[1, 1] - h[1, 1]^2 + 12*h[1, 2] - 4*h[1, 1]*h[1, 2] - 
          h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(32 - 6*h[1, 1] + h[1, 1]^2 + h[1, 2]^2))/4 - 
        h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-10 - 12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*(((-1 + z)*(1 + z - zb)*zb)/
           (3*z*(-1 + zb)*(-1 + z + zb)^2) + (3*(-1 + z - zb)*h[1, 2])/
           (2*(-1 + z + zb)) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (3*(-1 + z + zb)^3) + (-320 + 12*h[1, 1] + 72*L*h[1, 1] - 
            9*h[1, 1]^2 + 156*h[1, 2] + 72*L*h[1, 2] - 18*h[1, 1]*h[1, 2] + 
            27*h[1, 2]^2 - 144*h[2, 1])/36 - (15*zeta[2])/2) - 
        3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
          (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
           (-1 + z + zb))/(27*z^2) + (5*(-1 + z)*zb*h[1, 2])/
         (3*z*(-1 + zb)) - (13*(-1 + z)*(1 + z - zb)*zb*h[1, 2])/
         (3*z*(-1 + zb)*(-1 + z + zb)^2) - 
        ((-36 - 9*z - 193*z^2 + (9*(-7 + z)*(-1 + z))/(-1 + zb) - 
           (126*(-1 + z)^2*z)/(-1 + z + zb)^2 + (9*(-1 + z)*(11 + 7*z))/
            (-1 + z + zb))*h[1, 2])/(27*z^2) + 
        ((-80 - (12*(-1 + z))/(z*(-1 + zb)^2) - (3*(-1 + z)*(-3 + 4*z))/
            (z^2*(-1 + zb)) - (54*(-1 + z)^3)/(-1 + z + zb)^3 + 
           (81*(-1 + z)^2)/(-1 + z + zb)^2 - (9*(-1 + z)*(1 + z*(-1 + 3*z)))/
            (z^2*(-1 + z + zb)))*h[1, 2])/9 + 
        (2*(-1 + z)*(2*z^2 - 3*(-1 + zb)^2*zb + z*(-1 + zb)*(2 + 3*zb))*
          h[1, 2])/(3*z*(-1 + zb)^2*(-1 + z + zb)^2) + 
        (-3*h[1, 1]^2 + 54*h[1, 1]*h[1, 2] - 35*h[1, 2]^2 + 3*h[1, 3]^2 + 
          10*h[1, 3]*h[1, 4] + 3*h[1, 4]^2 + 128*h[2, 2] - 128*h[2, 3])/
         (16*z) + (3*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
          8*h[2, 2] - 8*h[2, 3])/(6*z^3) - 
        (3*(-1 + z - zb)*(3*h[1, 1]*h[1, 2] + 8*h[1, 2]^2 + h[1, 3]*h[1, 4] + 
           8*h[2, 2] - 8*h[2, 3]))/(8*(-1 + z + zb)) + 
        (((-1 + z)^3 - zb^3)*(-3*h[1, 1]*h[1, 2] - 8*h[1, 2]^2 - 
           h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(12*(-1 + z + zb)^3) + 
        (-3*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - h[1, 3]*h[1, 4] - 8*h[2, 2] + 
          8*h[2, 3])/(4*z^2) + (-63*h[1, 1]^3 + 3872*h[1, 2] - 
          1098*h[1, 1]*h[1, 2] - 432*L*h[1, 1]*h[1, 2] - 
          27*h[1, 1]^2*h[1, 2] + 1350*h[1, 2]^2 + 27*h[1, 1]*h[1, 2]^2 - 
          81*h[1, 2]^3 - 54*h[1, 1]*h[1, 2]*h[1, 3] + 9*h[1, 3]^3 + 
          27*h[1, 1]^2*h[1, 4] - 81*h[1, 2]^2*h[1, 4] + 162*h[1, 3]*h[1, 4] - 
          54*h[1, 2]*h[1, 3]*h[1, 4] - 54*h[1, 3]^2*h[1, 4] - 162*h[1, 4]^2 + 
          54*h[1, 1]*h[1, 4]^2 + 27*h[1, 3]*h[1, 4]^2 + 54*h[1, 4]^3 + 
          4464*h[2, 1] - 1728*L*h[2, 1] + 756*h[1, 1]*h[2, 1] + 
          540*h[1, 2]*h[2, 1] + 432*h[1, 4]*h[2, 1] - 1296*h[2, 2] - 
          432*h[1, 2]*h[2, 2] - 1512*h[3, 1] - 1080*h[3, 2] - 864*h[3, 4] - 
          864*h[3, 5] + 864*h[3, 7])/432 + (-4/(3*z^3) + 2/z^2 - 8/z + 
          (-32 - 18*h[1, 1] + 45*h[1, 2] + 12*h[1, 3] - 36*h[1, 4])/6)*
         zeta[2] + zeta[3])), 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}}


==> anc/mrk_finite_amplitudes_sYM.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{H["gg"][1, "ppp", "oo"] -> 
  {Nc*(-1/2*(ci*Pi*h[1, 1]) + (-4*L*h[1, 1] - h[1, 2]^2)/2 + 
     Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
     Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
     (4*L + (ci*Pi)/2 - h[1, 1])*Log[(mu2*s)/(s1*s2)] + 
     (3*Log[(mu2*s)/(s1*s2)]^2)/2 + (21*zeta[2])/2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "oo", "upper"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc^2*((4*L*h[1, 1] + h[1, 2]^2)^2/8 + 
      ((3*ci*Pi)/4 + (3*(4*L - h[1, 1]))/2)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-68*L*h[1, 1] - 6*h[1, 1]^2 - 23*h[1, 2]^2)*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 5*h[1, 1]))/4 + 
        (32*L^2 - 28*L*h[1, 1] + 2*h[1, 1]^2 - 3*h[1, 2]^2)/4 + 
        (39*zeta[2])/4) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
        (17*h[1, 1]*zeta[2])/4 - zeta[3]/2) + (-4*L - h[1, 1])*zeta[3] + 
      Log[(mu2*s)/(s1*s2)]*(-1/2*((4*L - h[1, 1])*(4*L*h[1, 1] + 
           h[1, 2]^2)) + ((68*L - 11*h[1, 1])*zeta[2])/2 + 
        ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] - 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         (8*L*h[1, 1] - h[1, 1]^2 + (ci*Pi*(3*h[1, 1] - h[1, 2]))/2 - 
          4*L*h[1, 2] + h[1, 1]*h[1, 2] + h[1, 2]^2 - 17*zeta[2]) + 
        (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] + 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*(8*L*h[1, 1] - h[1, 1]^2 + 4*L*h[1, 2] - 
          h[1, 1]*h[1, 2] + h[1, 2]^2 + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 - 
          17*zeta[2]) + (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      (1325*zeta[4])/16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][2, "ppp", "oo", "lower"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc^2*((4*L*h[1, 1] + h[1, 2]^2)^2/8 + 
      ((3*ci*Pi)/4 + (3*(4*L - h[1, 1]))/2)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-68*L*h[1, 1] - 6*h[1, 1]^2 - 23*h[1, 2]^2)*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 5*h[1, 1]))/4 + 
        (32*L^2 - 28*L*h[1, 1] + 2*h[1, 1]^2 - 3*h[1, 2]^2)/4 + 
        (39*zeta[2])/4) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
        (17*h[1, 1]*zeta[2])/4 - zeta[3]/2) + (-4*L - h[1, 1])*zeta[3] + 
      Log[(mu2*s)/(s1*s2)]*(-1/2*((4*L - h[1, 1])*(4*L*h[1, 1] + 
           h[1, 2]^2)) + ((68*L - 11*h[1, 1])*zeta[2])/2 + 
        ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] - 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         (8*L*h[1, 1] - h[1, 1]^2 + (ci*Pi*(3*h[1, 1] - h[1, 2]))/2 - 
          4*L*h[1, 2] + h[1, 1]*h[1, 2] + h[1, 2]^2 - 17*zeta[2]) + 
        (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] + 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*(8*L*h[1, 1] - h[1, 1]^2 + 4*L*h[1, 2] - 
          h[1, 1]*h[1, 2] + h[1, 2]^2 + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 - 
          17*zeta[2]) + (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      (1325*zeta[4])/16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][1, "ppp", "ee"] -> 
  {0, 0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "ee", "upper"] -> 
  {0, 0, 0, Nc^2*((ci*Pi*(8*L - 5*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
      2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
       ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
         (17*zeta[2])/4)) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
       (17*h[1, 1]*zeta[2])/4 - zeta[3]/2)), 
   Nc*((3*ci*Pi*(4*L - h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
     ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
      (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
        Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     Log[mu2/s2]*(-2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + 
       2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
       2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
       8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
      (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 8*h[2, 1] + 17*zeta[2])) + 
     ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
         h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
         6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
         6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
         192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
         48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
         120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
       (6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2] - 
       2*zeta[3])), Nc*((-3*ci*Pi*(4*L - h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^2)/2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
     Log[mu2/s1]*(2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 
       2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
        Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
       2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(ci*Pi*(4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 8*h[2, 1] - 17*zeta[2]) - 
       6*(h[1, 1] + h[1, 2])*zeta[2]) + 
     ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
         h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
         6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
         6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
         192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
         48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
         120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 + 
       (-6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2] + 
       2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 
        96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/12 - 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] - 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
      2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] - 
        96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/12 + 
      4*(3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] + 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
      2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 
        96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/12 + 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] - 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 120*h[3, 2] + 
        96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/12 - 
      4*(3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] + 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), 0, 0, 0, 0, 16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 + 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - 
          h[1, 4]^3 - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] + 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((24*L*h[1, 1]^2 - 3*h[1, 1]^3 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - h[1, 4]^3 - 
        192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/3 - 
      32*h[1, 4]*zeta[2] - 64*zeta[3]), -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 + 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - 
          h[1, 4]^3 - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] + 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((-24*L*h[1, 1]^2 + 3*h[1, 1]^3 - 24*L*h[1, 2]^2 + 
        9*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + h[1, 4]^3 + 
        192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] - 72*h[3, 1])/3 + 
      32*h[1, 4]*zeta[2] + 64*zeta[3]), 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "ee", "lower"] -> 
  {0, 0, 0, Nc^2*((ci*Pi*(8*L - 5*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
      2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
       ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
         (17*zeta[2])/4)) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
       (17*h[1, 1]*zeta[2])/4 - zeta[3]/2)), 
   Nc*((3*ci*Pi*(4*L - h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
     ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
      (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
        Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     Log[mu2/s2]*(-2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + 
       2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
       2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
       8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
      (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 8*h[2, 1] + 17*zeta[2])) + 
     ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
         h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
         6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
         6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
         192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
         48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
         120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
       (6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2] - 
       2*zeta[3])), Nc*((-3*ci*Pi*(4*L - h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^2)/2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
     Log[mu2/s1]*(2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 
       2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
        Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
       2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(ci*Pi*(4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 8*h[2, 1] - 17*zeta[2]) - 
       6*(h[1, 1] + h[1, 2])*zeta[2]) + 
     ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
         h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
         6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
         6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
         192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
         48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
         120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 + 
       (-6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2] + 
       2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 
        96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/12 - 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] - 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
      2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] - 
        96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/12 + 
      4*(3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] + 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
      2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 
        96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/12 + 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] - 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 120*h[3, 2] + 
        96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/12 - 
      4*(3*h[1, 1] - 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 - 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] + 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), 0, 0, 0, 0, 16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 + 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - 
          h[1, 4]^3 - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] + 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((24*L*h[1, 1]^2 - 3*h[1, 1]^3 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - h[1, 4]^3 - 
        192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/3 - 
      32*h[1, 4]*zeta[2] - 64*zeta[3]), -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 + 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 + 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - 
          h[1, 4]^3 - 192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] + 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((-24*L*h[1, 1]^2 + 3*h[1, 1]^3 - 24*L*h[1, 2]^2 + 
        9*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + h[1, 4]^3 + 
        192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] - 72*h[3, 1])/3 + 
      32*h[1, 4]*zeta[2] + 64*zeta[3]), 0, 0, 0, 0, 0, 0}, 
 H["gg"][1, "ppp", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "eo", "upper"] -> 
  {0, Nc^2*((ci*Pi*(-8*L + 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*
      (ci*Pi*((4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - 
         (17*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][2, "ppp", "eo", "lower"] -> 
  {0, Nc^2*((ci*Pi*(-8*L + 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*
      (ci*Pi*((4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - 
         (17*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][1, "ppp", "oe"] -> 
  {0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "ppp", "oe", "upper"] -> 
  {0, 0, Nc^2*((ci*Pi*(8*L - 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
      4 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
     Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
       ci*Pi*((-4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
          4 + (17*zeta[2])/4)) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["gg"][2, "ppp", "oe", "lower"] -> 
  {0, 0, Nc^2*((ci*Pi*(8*L - 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
      4 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
     Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
       ci*Pi*((-4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
          4 + (17*zeta[2])/4)) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["gg"][1, "mmm", "oo"] -> 
  {Nc*(-1/2*(ci*Pi*h[1, 1]) + (-4*L*h[1, 1] - h[1, 2]^2)/2 + 
     Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
     Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
     (4*L + (ci*Pi)/2 - h[1, 1])*Log[(mu2*s)/(s1*s2)] + 
     (3*Log[(mu2*s)/(s1*s2)]^2)/2 + (21*zeta[2])/2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "oo", "upper"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc^2*((4*L*h[1, 1] + h[1, 2]^2)^2/8 + 
      ((3*ci*Pi)/4 + (3*(4*L - h[1, 1]))/2)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-68*L*h[1, 1] - 6*h[1, 1]^2 - 23*h[1, 2]^2)*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 5*h[1, 1]))/4 + 
        (32*L^2 - 28*L*h[1, 1] + 2*h[1, 1]^2 - 3*h[1, 2]^2)/4 + 
        (39*zeta[2])/4) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
        (17*h[1, 1]*zeta[2])/4 - zeta[3]/2) + (-4*L - h[1, 1])*zeta[3] + 
      Log[(mu2*s)/(s1*s2)]*(-1/2*((4*L - h[1, 1])*(4*L*h[1, 1] + 
           h[1, 2]^2)) + ((68*L - 11*h[1, 1])*zeta[2])/2 + 
        ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] - 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         (8*L*h[1, 1] - h[1, 1]^2 + (ci*Pi*(3*h[1, 1] - h[1, 2]))/2 - 
          4*L*h[1, 2] + h[1, 1]*h[1, 2] + h[1, 2]^2 - 17*zeta[2]) + 
        (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] + 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*(8*L*h[1, 1] - h[1, 1]^2 + 4*L*h[1, 2] - 
          h[1, 1]*h[1, 2] + h[1, 2]^2 + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 - 
          17*zeta[2]) + (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      (1325*zeta[4])/16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][2, "mmm", "oo", "lower"] -> 
  {-6*(3*h[1, 1]^2 + 5*h[1, 2]^2 - 8*h[2, 1])*zeta[2] + 
    24*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] - 48*Log[(mu2*s)/(s1*s2)]^2*
     zeta[2] + Nc^2*((4*L*h[1, 1] + h[1, 2]^2)^2/8 + 
      ((3*ci*Pi)/4 + (3*(4*L - h[1, 1]))/2)*Log[(mu2*s)/(s1*s2)]^3 + 
      (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 
        2*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 
        2*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-68*L*h[1, 1] - 6*h[1, 1]^2 - 23*h[1, 2]^2)*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 5*h[1, 1]))/4 + 
        (32*L^2 - 28*L*h[1, 1] + 2*h[1, 1]^2 - 3*h[1, 2]^2)/4 + 
        (39*zeta[2])/4) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
        (17*h[1, 1]*zeta[2])/4 - zeta[3]/2) + (-4*L - h[1, 1])*zeta[3] + 
      Log[(mu2*s)/(s1*s2)]*(-1/2*((4*L - h[1, 1])*(4*L*h[1, 1] + 
           h[1, 2]^2)) + ((68*L - 11*h[1, 1])*zeta[2])/2 + 
        ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
          (17*zeta[2])/4) + zeta[3]) + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] - 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         (8*L*h[1, 1] - h[1, 1]^2 + (ci*Pi*(3*h[1, 1] - h[1, 2]))/2 - 
          4*L*h[1, 2] + h[1, 1]*h[1, 2] + h[1, 2]^2 - 17*zeta[2]) + 
        (17*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(4*L*h[1, 1] + h[1, 2]^2))/2 + 
        (-(ci*Pi) + (-16*L + 7*h[1, 1] + 3*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 3*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*(8*L*h[1, 1] - h[1, 1]^2 + 4*L*h[1, 2] - 
          h[1, 1]*h[1, 2] + h[1, 2]^2 + (ci*Pi*(3*h[1, 1] + h[1, 2]))/2 - 
          17*zeta[2]) + (17*(h[1, 1] + h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      (1325*zeta[4])/16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 6*(h[1, 1] - 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] + 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   Nc*(-6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] - 6*(h[1, 1] + 3*h[1, 2])*
      Log[(mu2*s)/(s1*s2)]*zeta[2] - 6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0, 
   0, 0, 0, 0, 0, 0, Nc*(6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] - 
     48*h[1, 1]*Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*
      zeta[2]), 0}, H["gg"][1, "mmm", "ee"] -> 
  {0, 0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   -4*ci*Pi*h[1, 1] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "ee", "upper"] -> 
  {0, 0, 0, Nc^2*((ci*Pi*(8*L - 5*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
      2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
       ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
         (17*zeta[2])/4)) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
       (17*h[1, 1]*zeta[2])/4 - zeta[3]/2)), 
   Nc*((3*ci*Pi*(4*L - h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
     ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
      (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
        Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     Log[mu2/s2]*(-2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + 
       2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
       2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
       8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
      (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 8*h[2, 1] + 17*zeta[2])) + 
     ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
         h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
         6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
         6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
         192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
         48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
         120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
       (6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2] - 
       2*zeta[3])), Nc*((-3*ci*Pi*(4*L - h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^2)/2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
     Log[mu2/s1]*(2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 
       2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
        Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
       2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(ci*Pi*(4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 8*h[2, 1] - 17*zeta[2]) - 
       6*(h[1, 1] + h[1, 2])*zeta[2]) + 
     ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
         h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
         6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
         6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
         192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
         48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
         120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 + 
       (-6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2] + 
       2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] - 
        96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/12 - 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] + 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 
      2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] + 
        96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/12 + 
      4*(3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] - 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
      2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 + 8*h[2, 1]) - 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] + 
        96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/12 + 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] + 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 120*h[3, 2] - 
        96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/12 - 
      4*(3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 
        2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] - 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), 0, 0, 0, 0, 16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 - 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + 
          h[1, 4]^3 + 192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] - 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((24*L*h[1, 1]^2 - 3*h[1, 1]^3 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + h[1, 4]^3 + 
        192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/3 + 
      32*h[1, 4]*zeta[2] - 64*zeta[3]), -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 - 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + 
          h[1, 4]^3 + 192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] - 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((-24*L*h[1, 1]^2 + 3*h[1, 1]^3 - 24*L*h[1, 2]^2 + 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - h[1, 4]^3 - 
        192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] - 72*h[3, 1])/3 - 
      32*h[1, 4]*zeta[2] + 64*zeta[3]), 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "ee", "lower"] -> 
  {0, 0, 0, Nc^2*((ci*Pi*(8*L - 5*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
       (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
      2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
       ci*Pi*((-12*L*h[1, 1] + 2*h[1, 1]^2 - h[1, 2]^2)/4 + 
         (17*zeta[2])/4)) + ci*Pi*((h[1, 1]*(4*L*h[1, 1] + h[1, 2]^2))/4 - 
       (17*h[1, 1]*zeta[2])/4 - zeta[3]/2)), 
   Nc*((3*ci*Pi*(4*L - h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
     ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
      (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
        Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     Log[mu2/s2]*(-2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + 
       2*ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
       2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
       8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
      (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 8*h[2, 1] + 17*zeta[2])) + 
     ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
         h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
         6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
         6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
         192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
         48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
         120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
       (6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2] - 
       2*zeta[3])), Nc*((-3*ci*Pi*(4*L - h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^2)/2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
     Log[mu2/s1]*(2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 
       2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
       2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
        Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
     3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
       2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(ci*Pi*(4*L*h[1, 1] + 4*L*h[1, 2] + 
         h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 8*h[2, 1] - 17*zeta[2]) - 
       6*(h[1, 1] + h[1, 2])*zeta[2]) + 
     ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
         3*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
         h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
         6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
         6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
         192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
         48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
         120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 + 
       (-6*h[1, 1] + 17*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2] + 
       2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 36*zeta[2]) + 
    6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
      2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 + 8*h[2, 1]) + 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] - 
        96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/12 - 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] + 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 
      2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] - 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(-2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) - 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 120*h[3, 2] + 
        96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/12 + 
      4*(3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] - 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), -4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 6*(4*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
      2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
      8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 36*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
        h[1, 2]^2 + 8*h[2, 1]) - 24*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] + 
        96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/12 + 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(-5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((-5*ci*Pi*(4*L - h[1, 1] - 3*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*(4*L*h[1, 1] + 12*L*h[1, 2] - 5*h[1, 1]*h[1, 2] + 8*h[2, 1] - 
          17*zeta[2]) - 6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        (6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2] + 
        2*zeta[3])), 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s2]*(4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] + 9*h[1, 2]) - 36*zeta[2]) - 
    6*(4*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
      2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] + 
        h[1, 2]^2 - 8*h[2, 1]) + 24*(h[1, 1] + h[1, 2])*zeta[2]) + 
    ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 120*h[3, 2] - 
        96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/12 - 
      4*(3*h[1, 1] + 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (-24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(2*h[1, 1]*h[1, 2] - h[1, 2]^2 + 4*h[2, 1]) + 
        2*ci*Pi*(h[1, 1] - 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (2*ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + 2*ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[(mu2*s)/(s1*s2)]^2*((5*ci*Pi*(4*L - h[1, 1] + 3*h[1, 2]))/2 - 
        12*zeta[2]) + 3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 
        2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 
        8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]*
       (6*(h[1, 1] - h[1, 2])*zeta[2] + ci*Pi*(-4*L*h[1, 1] + 12*L*h[1, 2] - 
          5*h[1, 1]*h[1, 2] - 8*h[2, 1] + 17*zeta[2])) + 
      ci*Pi*((-7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 27*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 + 
        (-6*h[1, 1] + 17*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2] - 
        2*zeta[3])), 0, 0, 0, 0, 16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (-4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) + 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] - 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (4*ci*Pi*(4*L - 9*h[1, 1]) - 48*zeta[2]) - 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]*(-8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) + 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 - 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + 
          h[1, 4]^3 + 192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] - 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((24*L*h[1, 1]^2 - 3*h[1, 1]^3 + 24*L*h[1, 2]^2 - 
        9*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + h[1, 4]^3 + 
        192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/3 + 
      32*h[1, 4]*zeta[2] - 64*zeta[3]), -16*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
     (4*ci*Pi*(h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1]) - 
      16*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      8*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    12*(h[1, 1]^2 - h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*(-4*ci*Pi*(4*L - 9*h[1, 1]) + 48*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(8*ci*Pi*(4*L*h[1, 1] - 2*h[1, 1]^2 - h[1, 2]^2 - 
        8*h[2, 1]) - 48*h[1, 1]*zeta[2]) + 
    Nc*(14*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-2*ci*Pi*(3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-2*ci*Pi*(3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 8*h[2, 1]) + 
        4*ci*Pi*(5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] - 
        12*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
       (4*ci*Pi*(6*L - 7*h[1, 1]) - 24*zeta[2]) - 
      6*(3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(48*h[1, 1]*zeta[2] + 
        ci*Pi*(-2*(20*L*h[1, 1] - 6*h[1, 1]^2 - h[1, 2]^2 - 16*h[2, 1]) + 
          34*zeta[2])) + ci*Pi*((72*L*h[1, 1]^2 - 3*h[1, 1]^3 + 
          24*L*h[1, 2]^2 + 3*h[1, 1]*h[1, 2]^2 + 3*h[1, 3]^2*h[1, 4] + 
          h[1, 4]^3 + 192*L*h[2, 1] - 36*h[1, 1]*h[2, 1] + 72*h[3, 1])/6 - 
        2*(17*h[1, 1] - 8*h[1, 4])*zeta[2] - 36*zeta[3])) + 
    ci*Pi*((-24*L*h[1, 1]^2 + 3*h[1, 1]^3 - 24*L*h[1, 2]^2 + 
        9*h[1, 1]*h[1, 2]^2 - 3*h[1, 3]^2*h[1, 4] - h[1, 4]^3 - 
        192*L*h[2, 1] + 36*h[1, 1]*h[2, 1] - 72*h[3, 1])/3 - 
      32*h[1, 4]*zeta[2] + 64*zeta[3]), 0, 0, 0, 0, 0, 0}, 
 H["gg"][1, "mmm", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "eo", "upper"] -> 
  {0, Nc^2*((ci*Pi*(-8*L + 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*
      (ci*Pi*((4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - 
         (17*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][2, "mmm", "eo", "lower"] -> 
  {0, Nc^2*((ci*Pi*(-8*L + 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
     (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
      ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*
      (ci*Pi*((4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - 
         (17*zeta[2])/4) - 3*h[1, 2]*zeta[2]) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] + h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0}, H["gg"][1, "mmm", "oe"] -> 
  {0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["gg"][2, "mmm", "oe", "upper"] -> 
  {0, 0, Nc^2*((ci*Pi*(8*L - 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
      4 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
     Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
       ci*Pi*((-4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
          4 + (17*zeta[2])/4)) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["gg"][2, "mmm", "oe", "lower"] -> 
  {0, 0, Nc^2*((ci*Pi*(8*L - 2*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/
      4 + (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + 
     Log[mu2/s2]*((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
       (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
      ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
       (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
       ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
     Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
       ci*Pi*((-4*L*h[1, 1] + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
          4 + (17*zeta[2])/4)) + 
     ci*Pi*(-1/4*(h[1, 2]*(4*L*h[1, 1] + h[1, 2]^2)) + 
       (17*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 24*h[1, 1]*h[1, 2]*zeta[2] + 24*(h[1, 1] - h[1, 2])*
     Log[(mu2*s)/(s1*s2)]*zeta[2] - 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   -24*h[1, 1]*h[1, 2]*zeta[2] - 24*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
     zeta[2] + 24*Log[(mu2*s)/(s1*s2)]^2*zeta[2] + 
    Nc*(-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 
   0, 0}, H["qg"][1, "ppp", "oo"] -> 
  {((h[1, 1] - h[1, 2])^2/8 + ((-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
      Log[(mu2*s)/(s1*s2)]^2/2 - zeta[2]/2)/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (-16*L*h[1, 1] + h[1, 1]^2 - 
        2*h[1, 1]*h[1, 2] - 3*h[1, 2]^2)/8 + Log[mu2/s2]*
       (h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (8*L - 3*h[1, 1] + h[1, 2])/2)*Log[(mu2*s)/(s1*s2)] + 
      2*Log[(mu2*s)/(s1*s2)]^2 + 10*zeta[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "ppp", "oo", "upper"] -> 
  {-1/64*((h[1, 1] - h[1, 2])^2*(16*L*h[1, 1] - h[1, 1]^2 + 
       2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + 
    ((ci*Pi)/4 + (8*L - 7*h[1, 1] + 5*h[1, 2])/4)*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[(mu2*s)/(s1*s2)]^4 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-2*h[1, 1] + h[1, 2]))/4 + (-48*L*h[1, 1] + 17*h[1, 1]^2 + 
        32*L*h[1, 2] - 26*h[1, 1]*h[1, 2] + 5*h[1, 2]^2)/16 - 15*zeta[2]) + 
    ((16*L*h[1, 1] - 33*h[1, 1]^2 - 30*h[1, 1]*h[1, 2] - 221*h[1, 2]^2 - 
       768*h[2, 1])*zeta[2])/16 + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*((h[1, 1] - h[1, 2])^3/8 + 
      (3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-3*(h[1, 1] - h[1, 2])^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] - h[1, 2])^2*(h[1, 1] + h[1, 2]))/8 + 
      ((3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*(3*h[1, 1] + 
           h[1, 2])) + zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(12*L*h[1, 1] - 2*h[1, 1]^2 - 4*L*h[1, 2] + 
         3*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ci*Pi*(((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
      ((-8*L - 37*h[1, 1] + 135*h[1, 2])*zeta[2])/4 - zeta[3]) + 
    ((h[1, 1] - h[1, 2])*zeta[3])/2 + ((h[1, 1] - h[1, 2])^4/128 + 
      ((-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*(h[1, 1] - h[1, 2])^2)/16 - zeta[2]/4) - 
      ((h[1, 1] - h[1, 2])^2*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       (-1/16*(h[1, 1] - h[1, 2])^3 + ((h[1, 1] - h[1, 2])*zeta[2])/4 - 
        6*zeta[3]) + 3*(h[1, 1] - h[1, 2])*zeta[3] - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*((16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2)^2/128 + (8*L + ci*Pi - 3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-32*L*h[1, 1] - h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2]))/4 + 
        (64*L^2 - 80*L*h[1, 1] + 11*h[1, 1]^2 + 16*L*h[1, 2] - 
          10*h[1, 1]*h[1, 2] - 5*h[1, 2]^2)/8 + 13*zeta[2]) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2) + 
      ((-8*L - 7*h[1, 1] + 5*h[1, 2])*zeta[3])/2 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] - 3*h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 - 16*L*h[1, 2] + 10*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] - h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 + 16*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
            5*h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] + h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/16*((8*L - 3*h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 
           2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + (32*L - 9*h[1, 1] + 4*h[1, 2])*
         zeta[2] + ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2]) + 6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 
   0, 0, 0, 0, Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 
     6*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
     6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0}, 
 H["qg"][2, "ppp", "oo", "lower"] -> 
  {-1/64*((h[1, 1] - h[1, 2])^2*(16*L*h[1, 1] - h[1, 1]^2 + 
       2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + 
    ((ci*Pi)/4 + (8*L - 7*h[1, 1] + 5*h[1, 2])/4)*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[(mu2*s)/(s1*s2)]^4 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-2*h[1, 1] + h[1, 2]))/4 + (-48*L*h[1, 1] + 17*h[1, 1]^2 + 
        32*L*h[1, 2] - 26*h[1, 1]*h[1, 2] + 5*h[1, 2]^2)/16 - 15*zeta[2]) + 
    ((16*L*h[1, 1] - 33*h[1, 1]^2 - 30*h[1, 1]*h[1, 2] - 221*h[1, 2]^2 - 
       768*h[2, 1])*zeta[2])/16 + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*((h[1, 1] - h[1, 2])^3/8 + 
      (3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-3*(h[1, 1] - h[1, 2])^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] - h[1, 2])^2*(h[1, 1] + h[1, 2]))/8 + 
      ((3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*(3*h[1, 1] + 
           h[1, 2])) + zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(12*L*h[1, 1] - 2*h[1, 1]^2 - 4*L*h[1, 2] + 
         3*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ci*Pi*(((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
      ((-8*L - 37*h[1, 1] + 135*h[1, 2])*zeta[2])/4 - zeta[3]) + 
    ((h[1, 1] - h[1, 2])*zeta[3])/2 + ((h[1, 1] - h[1, 2])^4/128 + 
      ((-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*(h[1, 1] - h[1, 2])^2)/16 - zeta[2]/4) - 
      ((h[1, 1] - h[1, 2])^2*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       (-1/16*(h[1, 1] - h[1, 2])^3 + ((h[1, 1] - h[1, 2])*zeta[2])/4 - 
        6*zeta[3]) + 3*(h[1, 1] - h[1, 2])*zeta[3] - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*((16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2)^2/128 + (8*L + ci*Pi - 3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-32*L*h[1, 1] - h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2]))/4 + 
        (64*L^2 - 80*L*h[1, 1] + 11*h[1, 1]^2 + 16*L*h[1, 2] - 
          10*h[1, 1]*h[1, 2] - 5*h[1, 2]^2)/8 + 13*zeta[2]) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2) + 
      ((-8*L - 7*h[1, 1] + 5*h[1, 2])*zeta[3])/2 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] - 3*h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 - 16*L*h[1, 2] + 10*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] - h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 + 16*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
            5*h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] + h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/16*((8*L - 3*h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 
           2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + (32*L - 9*h[1, 1] + 4*h[1, 2])*
         zeta[2] + ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2]) + 6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 
   0, 0, 0, 0, Nc*(6*(h[1, 2]^2 + 4*h[2, 1])*zeta[2] + 
     6*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
     6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0}, 
 H["qg"][1, "ppp", "ee"] -> 
  {0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 
   0, 0, 0, 0, 0}, H["qg"][2, "ppp", "ee", "upper"] -> 
  {0, 0, (ci*Pi*(-2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2)), 0, 0, 0, 0, 0, 
   0, 0, 0}, H["qg"][2, "ppp", "ee", "lower"] -> 
  {0, 0, (ci*Pi*(-2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2)), 0, 0, 0, 0, 0, 
   0, 0, 0}, H["qg"][1, "ppp", "eo"] -> 
  {0, 0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "ppp", "eo", "upper"] -> 
  {0, 0, 0, (ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 3*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 32*L*h[1, 2] - 
            14*h[1, 1]*h[1, 2] + h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] - zeta[3]/2)), 
   ((ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/8 - zeta[2]/2) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(12*L - 5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 - 32*h[2, 1])/8 + 8*zeta[2])) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/48 + 
        (3*h[1, 1] + 8*h[1, 2] - 2*h[1, 3] - 6*h[1, 4])*zeta[2] - zeta[3])), 
   0, 0, 0, 0, 0, 0}, H["qg"][2, "ppp", "eo", "lower"] -> 
  {0, 0, 0, (ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 3*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 32*L*h[1, 2] - 
            14*h[1, 1]*h[1, 2] + h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] - zeta[3]/2)), 
   ((ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/8 - zeta[2]/2) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(12*L - 5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 - 32*h[2, 1])/8 + 8*zeta[2])) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/48 + 
        (3*h[1, 1] + 8*h[1, 2] - 2*h[1, 3] - 6*h[1, 4])*zeta[2] - zeta[3])), 
   0, 0, 0, 0, 0, 0}, H["qg"][1, "ppp", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qg"][2, "ppp", "oe", "upper"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*h[1, 1])/4 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*(-1/16*((h[1, 1] - h[1, 2])*(h[1, 1] + 3*h[1, 2])) + zeta[2]/4) - 
      6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-8*L + 3*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 32*L*h[1, 2] - 
            10*h[1, 1]*h[1, 2] + 7*h[1, 2]^2)/16 - 4*zeta[2]) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] + zeta[3]/2)), 0, 0, 0, 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
      zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 5*h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] + 
            2*h[1, 1]*h[1, 2] + 11*h[1, 2]^2 + 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          9*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 - 
        2*(3*h[1, 1] - 8*h[1, 2] + 2*h[1, 3] - 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), 0, 0, 2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
      h[1, 2]^2 - 8*h[2, 1])*Log[(mu2*s)/(s1*s2)] - 
    4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 8*ci*Pi*h[1, 2]*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 
    6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 
      3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 12*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 
        96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/12 + 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] + 2*h[1, 3] - 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 - 
      8*h[2, 1])*Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 2*h[1, 1]*h[1, 4] - 
      3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 
        96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/12 - 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] + 2*h[1, 3] - 6*h[1, 4])*zeta[2] + 
        2*zeta[3]))}, H["qg"][2, "ppp", "oe", "lower"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*h[1, 1])/4 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*(-1/16*((h[1, 1] - h[1, 2])*(h[1, 1] + 3*h[1, 2])) + zeta[2]/4) - 
      6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-8*L + 3*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 32*L*h[1, 2] - 
            10*h[1, 1]*h[1, 2] + 7*h[1, 2]^2)/16 - 4*zeta[2]) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] + zeta[3]/2)), 0, 0, 0, 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
      zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 5*h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] + 
            2*h[1, 1]*h[1, 2] + 11*h[1, 2]^2 + 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          9*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/24 - 
        2*(3*h[1, 1] - 8*h[1, 2] + 2*h[1, 3] - 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), 0, 0, 2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
      h[1, 2]^2 - 8*h[2, 1])*Log[(mu2*s)/(s1*s2)] - 
    4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) - 8*ci*Pi*h[1, 2]*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 
    6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 
      3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 12*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] - 
        96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/12 + 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] + 2*h[1, 3] - 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 - 
      8*h[2, 1])*Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] + 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 2*h[1, 1]*h[1, 4] + 
      3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] + 
        96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/12 - 
      4*(3*h[1, 1] + 2*h[1, 3] - 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 + 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] + 2*h[1, 3] - 6*h[1, 4])*zeta[2] + 
        2*zeta[3]))}, H["qg"][1, "mmm", "oo"] -> 
  {((h[1, 1] - h[1, 2])^2/8 + ((-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
      Log[(mu2*s)/(s1*s2)]^2/2 - zeta[2]/2)/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (-16*L*h[1, 1] + h[1, 1]^2 - 
        2*h[1, 1]*h[1, 2] - 3*h[1, 2]^2)/8 + Log[mu2/s2]*
       (h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + (8*L - 3*h[1, 1] + h[1, 2])/2)*Log[(mu2*s)/(s1*s2)] + 
      2*Log[(mu2*s)/(s1*s2)]^2 + 10*zeta[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "mmm", "oo", "upper"] -> 
  {-1/64*((h[1, 1] - h[1, 2])^2*(16*L*h[1, 1] - h[1, 1]^2 + 
       2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + 
    ((ci*Pi)/4 + (8*L - 7*h[1, 1] + 5*h[1, 2])/4)*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[(mu2*s)/(s1*s2)]^4 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-2*h[1, 1] + h[1, 2]))/4 + (-48*L*h[1, 1] + 17*h[1, 1]^2 + 
        32*L*h[1, 2] - 26*h[1, 1]*h[1, 2] + 5*h[1, 2]^2)/16 - 15*zeta[2]) + 
    ((16*L*h[1, 1] - 33*h[1, 1]^2 - 30*h[1, 1]*h[1, 2] - 221*h[1, 2]^2 + 
       768*h[2, 1])*zeta[2])/16 + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*((h[1, 1] - h[1, 2])^3/8 + 
      (3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-3*(h[1, 1] - h[1, 2])^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] - h[1, 2])^2*(h[1, 1] + h[1, 2]))/8 + 
      ((3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*(3*h[1, 1] + 
           h[1, 2])) + zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(12*L*h[1, 1] - 2*h[1, 1]^2 - 4*L*h[1, 2] + 
         3*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ci*Pi*(((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
      ((-8*L - 37*h[1, 1] + 135*h[1, 2])*zeta[2])/4 - zeta[3]) + 
    ((h[1, 1] - h[1, 2])*zeta[3])/2 + ((h[1, 1] - h[1, 2])^4/128 + 
      ((-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*(h[1, 1] - h[1, 2])^2)/16 - zeta[2]/4) - 
      ((h[1, 1] - h[1, 2])^2*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       (-1/16*(h[1, 1] - h[1, 2])^3 + ((h[1, 1] - h[1, 2])*zeta[2])/4 - 
        6*zeta[3]) + 3*(h[1, 1] - h[1, 2])*zeta[3] - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*((16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2)^2/128 + (8*L + ci*Pi - 3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-32*L*h[1, 1] - h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2]))/4 + 
        (64*L^2 - 80*L*h[1, 1] + 11*h[1, 1]^2 + 16*L*h[1, 2] - 
          10*h[1, 1]*h[1, 2] - 5*h[1, 2]^2)/8 + 13*zeta[2]) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2) + 
      ((-8*L - 7*h[1, 1] + 5*h[1, 2])*zeta[3])/2 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] - 3*h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 - 16*L*h[1, 2] + 10*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] - h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 + 16*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
            5*h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] + h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/16*((8*L - 3*h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 
           2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + (32*L - 9*h[1, 1] + 4*h[1, 2])*
         zeta[2] + ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2]) + 6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 
   0, 0, 0, 0, Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 
     6*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
     6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0}, 
 H["qg"][2, "mmm", "oo", "lower"] -> 
  {-1/64*((h[1, 1] - h[1, 2])^2*(16*L*h[1, 1] - h[1, 1]^2 + 
       2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + 
    ((ci*Pi)/4 + (8*L - 7*h[1, 1] + 5*h[1, 2])/4)*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[(mu2*s)/(s1*s2)]^4 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-2*h[1, 1] + h[1, 2]))/4 + (-48*L*h[1, 1] + 17*h[1, 1]^2 + 
        32*L*h[1, 2] - 26*h[1, 1]*h[1, 2] + 5*h[1, 2]^2)/16 - 15*zeta[2]) + 
    ((16*L*h[1, 1] - 33*h[1, 1]^2 - 30*h[1, 1]*h[1, 2] - 221*h[1, 2]^2 + 
       768*h[2, 1])*zeta[2])/16 + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Log[mu2/s2]*((h[1, 1] - h[1, 2])^3/8 + 
      (3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] + h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*((-3*(h[1, 1] - h[1, 2])^2)/4 + zeta[2])) + 
    Log[mu2/s1]*(((h[1, 1] - h[1, 2])^2*(h[1, 1] + h[1, 2]))/8 + 
      ((3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      Log[(mu2*s)/(s1*s2)]^3 + ((-h[1, 1] - h[1, 2])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*(3*h[1, 1] + 
           h[1, 2])) + zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(12*L*h[1, 1] - 2*h[1, 1]^2 - 4*L*h[1, 2] + 
         3*h[1, 1]*h[1, 2] + h[1, 2]^2))/8 + 
      ci*Pi*(((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
      ((-8*L - 37*h[1, 1] + 135*h[1, 2])*zeta[2])/4 - zeta[3]) + 
    ((h[1, 1] - h[1, 2])*zeta[3])/2 + ((h[1, 1] - h[1, 2])^4/128 + 
      ((-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^3)/4 + 
      Log[(mu2*s)/(s1*s2)]^4/8 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*(h[1, 1] - h[1, 2])^2)/16 - zeta[2]/4) - 
      ((h[1, 1] - h[1, 2])^2*zeta[2])/16 + Log[(mu2*s)/(s1*s2)]*
       (-1/16*(h[1, 1] - h[1, 2])^3 + ((h[1, 1] - h[1, 2])*zeta[2])/4 - 
        6*zeta[3]) + 3*(h[1, 1] - h[1, 2])*zeta[3] - (83*zeta[4])/16)/Nc^2 - 
    14*zeta[4] + Nc^2*((16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
         3*h[1, 2]^2)^2/128 + (8*L + ci*Pi - 3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]^3 + 2*Log[(mu2*s)/(s1*s2)]^4 + 
      Log[mu2/s2]^2*((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      ((-32*L*h[1, 1] - h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - 9*h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2]))/4 + 
        (64*L^2 - 80*L*h[1, 1] + 11*h[1, 1]^2 + 16*L*h[1, 2] - 
          10*h[1, 1]*h[1, 2] - 5*h[1, 2]^2)/8 + 13*zeta[2]) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2) + 
      ((-8*L - 7*h[1, 1] + 5*h[1, 2])*zeta[3])/2 + 
      Log[mu2/s2]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] - 3*h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 - 16*L*h[1, 2] + 10*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] - h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/8 + (-8*L - ci*Pi + 5*h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)]^2 - 4*Log[(mu2*s)/(s1*s2)]^3 + 
        Log[mu2/s2]*((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (32*L*h[1, 1] - 7*h[1, 1]^2 + 16*L*h[1, 2] - 2*h[1, 1]*h[1, 2] + 
            5*h[1, 2]^2)/4 - 16*zeta[2]) + 8*(h[1, 1] + h[1, 2])*zeta[2] + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/16*((8*L - 3*h[1, 1] + h[1, 2])*(16*L*h[1, 1] - h[1, 1]^2 + 
           2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2)) + (32*L - 9*h[1, 1] + 4*h[1, 2])*
         zeta[2] + ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2]) + 6*zeta[3]) + 74*zeta[4]), 0, 0, 0, 
   0, 0, 0, 0, Nc*(6*(h[1, 2]^2 - 4*h[2, 1])*zeta[2] + 
     6*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]*zeta[2] + 
     6*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 0, 0}, 
 H["qg"][1, "mmm", "ee"] -> 
  {0, 0, Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 
   0, 0, 0, 0, 0}, H["qg"][2, "mmm", "ee", "upper"] -> 
  {0, 0, (ci*Pi*(-2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2)), 0, 0, 0, 0, 0, 
   0, 0, 0}, H["qg"][2, "mmm", "ee", "lower"] -> 
  {0, 0, (ci*Pi*(-2*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - h[1, 2])*(5*h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(-1/16*(h[1, 1]*(h[1, 1] - h[1, 2])^2) + (h[1, 1]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-48*L*h[1, 1] + 13*h[1, 1]^2 - 6*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*((h[1, 1]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2))/16 - 4*h[1, 1]*zeta[2] - zeta[3]/2)), 0, 0, 0, 0, 0, 
   0, 0, 0}, H["qg"][1, "mmm", "eo"] -> 
  {0, 0, 0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 0, 0, 0, 0}, 
 H["qg"][2, "mmm", "eo", "upper"] -> 
  {0, 0, 0, (ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 3*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 32*L*h[1, 2] - 
            14*h[1, 1]*h[1, 2] + h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] - zeta[3]/2)), 
   ((ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/8 - zeta[2]/2) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(12*L - 5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 + 32*h[2, 1])/8 + 8*zeta[2])) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/48 + 
        (3*h[1, 1] + 8*h[1, 2] + 2*h[1, 3] + 6*h[1, 4])*zeta[2] - zeta[3])), 
   0, 0, 0, 0, 0, 0}, H["qg"][2, "mmm", "eo", "lower"] -> 
  {0, 0, 0, (ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
    (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
     (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/16 - zeta[2]/4) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(8*L - 3*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 32*L*h[1, 2] - 
            14*h[1, 1]*h[1, 2] + h[1, 2]^2)/16 + 4*zeta[2])) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] - zeta[3]/2)), 
   ((ci*Pi*(-h[1, 1] + 2*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 + 
      (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       (((h[1, 1] - 5*h[1, 2])*(h[1, 1] - h[1, 2]))/8 - zeta[2]/2) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/8 - (h[1, 2]*zeta[2])/2))/Nc + 
    Nc*((ci*Pi*(12*L - 5*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-16*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] - 3*h[1, 2]^2 + 32*h[2, 1])/8 + 8*zeta[2])) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/48 + 
        (3*h[1, 1] + 8*h[1, 2] + 2*h[1, 3] + 6*h[1, 4])*zeta[2] - zeta[3])), 
   0, 0, 0, 0, 0, 0}, H["qg"][1, "mmm", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 0, 0, 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)], 
   2*ci*Pi*h[1, 2] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qg"][2, "mmm", "oe", "upper"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*h[1, 1])/4 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*(-1/16*((h[1, 1] - h[1, 2])*(h[1, 1] + 3*h[1, 2])) + zeta[2]/4) - 
      6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-8*L + 3*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 32*L*h[1, 2] - 
            10*h[1, 1]*h[1, 2] + 7*h[1, 2]^2)/16 - 4*zeta[2]) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] + zeta[3]/2)), 0, 0, 0, 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
      zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 5*h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] + 
            2*h[1, 1]*h[1, 2] + 11*h[1, 2]^2 - 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          9*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 - 
        2*(3*h[1, 1] - 8*h[1, 2] - 2*h[1, 3] + 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), 0, 0, 2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
      h[1, 2]^2 + 8*h[2, 1])*Log[(mu2*s)/(s1*s2)] - 
    4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 8*ci*Pi*h[1, 2]*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 
    6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 
      3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 12*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] + 
        96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/12 + 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] - 2*h[1, 3] + 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 
      8*h[2, 1])*Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 2*h[1, 1]*h[1, 4] + 
      3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] - 
        96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/12 - 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] - 2*h[1, 3] + 6*h[1, 4])*zeta[2] + 
        2*zeta[3]))}, H["qg"][2, "mmm", "oe", "lower"] -> 
  {0, -1/4*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*h[1, 1])/4 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*(-1/16*((h[1, 1] - h[1, 2])*(h[1, 1] + 3*h[1, 2])) + zeta[2]/4) - 
      6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/16 - (h[1, 2]*zeta[2])/4) + 
    Nc^2*((ci*Pi*(-8*L + 3*h[1, 1] + 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 32*L*h[1, 2] - 
            10*h[1, 1]*h[1, 2] + 7*h[1, 2]^2)/16 - 4*zeta[2]) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/16*(h[1, 2]*(16*L*h[1, 1] - h[1, 1]^2 + 2*h[1, 1]*h[1, 2] + 
           3*h[1, 2]^2)) + 4*h[1, 2]*zeta[2] + zeta[3]/2)), 0, 0, 0, 
   Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]*
      zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 5*h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
       (2*ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 
        2*ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
        2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] + 
            2*h[1, 1]*h[1, 2] + 11*h[1, 2]^2 - 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 9*h[1, 1]^2*h[1, 2] - 
          9*h[1, 1]*h[1, 2]^2 - 15*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/24 - 
        2*(3*h[1, 1] - 8*h[1, 2] - 2*h[1, 3] + 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), 0, 0, 2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - 
      h[1, 2]^2 + 8*h[2, 1])*Log[(mu2*s)/(s1*s2)] - 
    4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s1]*
     (4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) - 8*ci*Pi*h[1, 2]*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - 
    6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 
      3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(-4*L + h[1, 1] + 9*h[1, 2]) + 12*zeta[2]) + 
    ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] + 15*h[1, 1]^2*h[1, 2] - 
        3*h[1, 1]*h[1, 2]^2 - 3*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
        h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
        6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
        6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
        192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
        48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 120*h[3, 2] + 
        96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/12 + 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] - 2*h[1, 3] + 6*h[1, 4])*zeta[2] + 
        2*zeta[3])), -2*ci*Pi*(4*L*h[1, 2] - 3*h[1, 1]*h[1, 2] - h[1, 2]^2 + 
      8*h[2, 1])*Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
    Log[mu2/s1]*(-4*ci*Pi*(h[1, 1]*h[1, 2] - 4*h[2, 1]) + 
      8*ci*Pi*h[1, 2]*Log[(mu2*s)/(s1*s2)] - 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
     (ci*Pi*(4*L - h[1, 1] - 9*h[1, 2]) - 12*zeta[2]) + 
    6*(2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 2*h[1, 1]*h[1, 4] - 
      3*h[1, 4]^2 - 8*h[2, 1])*zeta[2] + 
    ci*Pi*((-7*h[1, 1]^3 + 48*L*h[1, 1]*h[1, 2] - 15*h[1, 1]^2*h[1, 2] + 
        3*h[1, 1]*h[1, 2]^2 + 3*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
        h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
        6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
        6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
        192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
        48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 120*h[3, 2] - 
        96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/12 - 
      4*(3*h[1, 1] - 2*h[1, 3] + 6*h[1, 4])*zeta[2]) + 
    (ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]*(-1/4*((h[1, 1] - h[1, 2])*
          (h[1, 1] + 3*h[1, 2])) + zeta[2]) + 
      ci*Pi*(((h[1, 1] - h[1, 2])^2*h[1, 2])/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*(-6*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
       (2*ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] - 2*ci*Pi*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]*(2*ci*Pi*(2*h[1, 1]*h[1, 2] + h[1, 2]^2 - 4*h[2, 1]) - 
        2*ci*Pi*(h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        6*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
        2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(-20*L + 7*h[1, 1] + 15*h[1, 2]))/2 + 
        12*zeta[2]) + Log[(mu2*s)/(s1*s2)]*
       (ci*Pi*((16*L*h[1, 1] - h[1, 1]^2 + 48*L*h[1, 2] - 
            22*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 32*h[2, 1])/4 - 16*zeta[2]) - 
        6*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((7*h[1, 1]^3 - 144*L*h[1, 1]*h[1, 2] + 21*h[1, 1]^2*h[1, 2] - 
          15*h[1, 1]*h[1, 2]^2 - 21*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] + 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/24 + 
        2*(3*h[1, 1] + 8*h[1, 2] - 2*h[1, 3] + 6*h[1, 4])*zeta[2] + 
        2*zeta[3]))}, H["qQ"][1, "ppp", "oo"] -> 
  {((h[1, 1]^2 + h[1, 2]^2)/4 - h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      Log[(mu2*s)/(s1*s2)]^2 - zeta[2])/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (-8*L*h[1, 1] + h[1, 1]^2 - h[1, 2]^2)/4 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + 2*(2*L - h[1, 1]))*Log[(mu2*s)/(s1*s2)] + 
      (5*Log[(mu2*s)/(s1*s2)]^2)/2 + (19*zeta[2])/2), 0, 0, 0}, 
 H["qQ"][2, "ppp", "oo", "upper"] -> 
  {-1/16*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)*(h[1, 1]^2 + h[1, 2]^2)) + 
    ((ci*Pi)/2 + (8*L - 9*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^3 + 
    (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    ((16*L*h[1, 1] + 37*h[1, 1]^2 - 7*h[1, 2]^2 - 192*h[2, 1])*zeta[2])/8 + 
    Log[(mu2*s)/(s1*s2)]^2*(-(ci*Pi*h[1, 1]) + 
      (-48*L*h[1, 1] + 23*h[1, 1]^2 + 3*h[1, 2]^2)/8 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + (h[1, 1]*zeta[2])/2) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[mu2/s2]*
     (((h[1, 1] - h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((4*L - h[1, 1])*(3*h[1, 1]^2 + h[1, 2]^2))/4 + 
      ci*Pi*((5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((-8*L - 35*h[1, 1])*zeta[2])/2 - 2*zeta[3]) + h[1, 1]*zeta[3] + 
    ((h[1, 1]^2 + h[1, 2]^2)^2/32 - h[1, 1]*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((-37*h[1, 1]^2 - 13*h[1, 2]^2 + 96*h[2, 1])*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + 
        25*h[1, 1]*zeta[2] - 12*zeta[3]) + 6*h[1, 1]*zeta[3] - 
      (39*zeta[4])/4)/Nc^2 - (107*zeta[4])/4 + 
    Nc^2*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)^2/32 + 
      ((5*ci*Pi)/4 + 5*(2*L - h[1, 1]))*Log[(mu2*s)/(s1*s2)]^3 + 
      (25*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*
       ((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) - 
      (3*(40*L*h[1, 1] - h[1, 1]^2 + 9*h[1, 2]^2)*zeta[2])/8 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 9*h[1, 1]))/4 + 
        (64*L^2 - 104*L*h[1, 1] + 21*h[1, 1]^2 - 5*h[1, 2]^2)/8 + 
        (63*zeta[2])/4) + ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + 
           h[1, 2]^2))/8 - (15*h[1, 1]*zeta[2])/4 - zeta[3]/2) - 
      2*(2*L + 3*h[1, 1])*zeta[3] + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] - 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         ((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + (16*L*h[1, 1] - 5*h[1, 1]^2 - 
            8*L*h[1, 2] + 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/2 - 15*zeta[2]) + 
        (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] + 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (16*L*h[1, 1] - 5*h[1, 1]^2 + 8*L*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/2 - 15*zeta[2]) + (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/2*((2*L - h[1, 1])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        6*(5*L - 2*h[1, 1])*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][2, "ppp", "oo", "lower"] -> 
  {-1/16*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)*(h[1, 1]^2 + h[1, 2]^2)) + 
    ((ci*Pi)/2 + (8*L - 9*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^3 + 
    (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    ((16*L*h[1, 1] + 37*h[1, 1]^2 - 7*h[1, 2]^2 - 192*h[2, 1])*zeta[2])/8 + 
    Log[(mu2*s)/(s1*s2)]^2*(-(ci*Pi*h[1, 1]) + 
      (-48*L*h[1, 1] + 23*h[1, 1]^2 + 3*h[1, 2]^2)/8 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + (h[1, 1]*zeta[2])/2) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[mu2/s2]*
     (((h[1, 1] - h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((4*L - h[1, 1])*(3*h[1, 1]^2 + h[1, 2]^2))/4 + 
      ci*Pi*((5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((-8*L - 35*h[1, 1])*zeta[2])/2 - 2*zeta[3]) + h[1, 1]*zeta[3] + 
    ((h[1, 1]^2 + h[1, 2]^2)^2/32 - h[1, 1]*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((-37*h[1, 1]^2 - 13*h[1, 2]^2 + 96*h[2, 1])*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + 
        25*h[1, 1]*zeta[2] - 12*zeta[3]) + 6*h[1, 1]*zeta[3] - 
      (39*zeta[4])/4)/Nc^2 - (107*zeta[4])/4 + 
    Nc^2*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)^2/32 + 
      ((5*ci*Pi)/4 + 5*(2*L - h[1, 1]))*Log[(mu2*s)/(s1*s2)]^3 + 
      (25*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*
       ((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) - 
      (3*(40*L*h[1, 1] - h[1, 1]^2 + 9*h[1, 2]^2)*zeta[2])/8 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 9*h[1, 1]))/4 + 
        (64*L^2 - 104*L*h[1, 1] + 21*h[1, 1]^2 - 5*h[1, 2]^2)/8 + 
        (63*zeta[2])/4) + ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + 
           h[1, 2]^2))/8 - (15*h[1, 1]*zeta[2])/4 - zeta[3]/2) - 
      2*(2*L + 3*h[1, 1])*zeta[3] + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] - 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         ((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + (16*L*h[1, 1] - 5*h[1, 1]^2 - 
            8*L*h[1, 2] + 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/2 - 15*zeta[2]) + 
        (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] + 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (16*L*h[1, 1] - 5*h[1, 1]^2 + 8*L*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/2 - 15*zeta[2]) + (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/2*((2*L - h[1, 1])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        6*(5*L - 2*h[1, 1])*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][1, "ppp", "ee"] -> 
  {(2*ci*Pi*h[1, 1] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)])/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0}, 
 H["qQ"][2, "ppp", "ee", "upper"] -> 
  {-8*ci*Pi*(L - h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((96*L*h[1, 1] - 31*h[1, 1]^2 + 5*h[1, 2]^2)/8 - 
        (31*zeta[2])/2) - 12*h[1, 1]*zeta[2]) + 
    (4*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(h[1, 1]^2 + h[1, 2]^2))/2 - 2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4)) + 
      ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/8 - 
        (15*h[1, 1]*zeta[2])/4 - zeta[3]/2)) + 
    ci*Pi*(-1/8*(h[1, 1]*(32*L*h[1, 1] - 3*h[1, 1]^2 + 5*h[1, 2]^2)) + 
      (31*h[1, 1]*zeta[2])/2 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][2, "ppp", "ee", "lower"] -> 
  {-8*ci*Pi*(L - h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((96*L*h[1, 1] - 31*h[1, 1]^2 + 5*h[1, 2]^2)/8 - 
        (31*zeta[2])/2) - 12*h[1, 1]*zeta[2]) + 
    (4*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(h[1, 1]^2 + h[1, 2]^2))/2 - 2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4)) + 
      ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/8 - 
        (15*h[1, 1]*zeta[2])/4 - zeta[3]/2)) + 
    ci*Pi*(-1/8*(h[1, 1]*(32*L*h[1, 1] - 3*h[1, 1]^2 + 5*h[1, 2]^2)) + 
      (31*h[1, 1]*zeta[2])/2 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][1, "ppp", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qQ"][2, "ppp", "eo", "upper"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - zeta[2]/2) + 
      6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 8*h[1, 1]*h[1, 2] - 
            h[1, 2]^2)/8 + (15*zeta[2])/4)) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*(-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2 - 16*h[2, 1])/4 + (15*zeta[2])/2)) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/48 + 
        ((6*h[1, 1] + 15*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2])/2 - 
        zeta[3]))}, H["qQ"][2, "ppp", "eo", "lower"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - zeta[2]/2) + 
      6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 8*h[1, 1]*h[1, 2] - 
            h[1, 2]^2)/8 + (15*zeta[2])/4)) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*(-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2 - 16*h[2, 1])/4 + (15*zeta[2])/2)) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] + 96*h[3, 5] + 96*h[3, 7])/48 + 
        ((6*h[1, 1] + 15*h[1, 2] - 4*h[1, 3] - 12*h[1, 4])*zeta[2])/2 - 
        zeta[3]))}, H["qQ"][1, "ppp", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] - ci*Pi*Log[(mu2*s)/(s1*s2)], 0}, 
 H["qQ"][2, "ppp", "oe", "upper"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] - 
            8*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - (15*zeta[2])/4) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 
   (ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] - h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 8*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 16*h[2, 1])/4 - 
          (15*zeta[2])/2) - 3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/48 + 
        ((-6*h[1, 1] + 15*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2])/2 + 
        zeta[3])), Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}, 
 H["qQ"][2, "ppp", "oe", "lower"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] - 
            8*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - (15*zeta[2])/4) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 
   (ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] + h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 8*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 + 16*h[2, 1])/4 - 
          (15*zeta[2])/2) - 3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] - 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 - 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] - 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] - 96*h[3, 5] - 96*h[3, 7])/48 + 
        ((-6*h[1, 1] + 15*h[1, 2] - 4*h[1, 3] + 12*h[1, 4])*zeta[2])/2 + 
        zeta[3])), Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}, 
 H["qQ"][1, "mmm", "oo"] -> 
  {((h[1, 1]^2 + h[1, 2]^2)/4 - h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
      Log[(mu2*s)/(s1*s2)]^2 - zeta[2])/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (-8*L*h[1, 1] + h[1, 1]^2 - h[1, 2]^2)/4 + 
      Log[mu2/s2]*(h[1, 1] - h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      Log[mu2/s1]*(h[1, 1] + h[1, 2] - 2*Log[(mu2*s)/(s1*s2)]) + 
      ((ci*Pi)/2 + 2*(2*L - h[1, 1]))*Log[(mu2*s)/(s1*s2)] + 
      (5*Log[(mu2*s)/(s1*s2)]^2)/2 + (19*zeta[2])/2), 0, 0, 0}, 
 H["qQ"][2, "mmm", "oo", "upper"] -> 
  {-1/16*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)*(h[1, 1]^2 + h[1, 2]^2)) + 
    ((ci*Pi)/2 + (8*L - 9*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^3 + 
    (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    ((16*L*h[1, 1] + 37*h[1, 1]^2 - 7*h[1, 2]^2 + 192*h[2, 1])*zeta[2])/8 + 
    Log[(mu2*s)/(s1*s2)]^2*(-(ci*Pi*h[1, 1]) + 
      (-48*L*h[1, 1] + 23*h[1, 1]^2 + 3*h[1, 2]^2)/8 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + (h[1, 1]*zeta[2])/2) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[mu2/s2]*
     (((h[1, 1] - h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((4*L - h[1, 1])*(3*h[1, 1]^2 + h[1, 2]^2))/4 + 
      ci*Pi*((5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((-8*L - 35*h[1, 1])*zeta[2])/2 - 2*zeta[3]) + h[1, 1]*zeta[3] + 
    ((h[1, 1]^2 + h[1, 2]^2)^2/32 - h[1, 1]*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((-37*h[1, 1]^2 - 13*h[1, 2]^2 - 96*h[2, 1])*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + 
        25*h[1, 1]*zeta[2] - 12*zeta[3]) + 6*h[1, 1]*zeta[3] - 
      (39*zeta[4])/4)/Nc^2 - (107*zeta[4])/4 + 
    Nc^2*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)^2/32 + 
      ((5*ci*Pi)/4 + 5*(2*L - h[1, 1]))*Log[(mu2*s)/(s1*s2)]^3 + 
      (25*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*
       ((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) - 
      (3*(40*L*h[1, 1] - h[1, 1]^2 + 9*h[1, 2]^2)*zeta[2])/8 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 9*h[1, 1]))/4 + 
        (64*L^2 - 104*L*h[1, 1] + 21*h[1, 1]^2 - 5*h[1, 2]^2)/8 + 
        (63*zeta[2])/4) + ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + 
           h[1, 2]^2))/8 - (15*h[1, 1]*zeta[2])/4 - zeta[3]/2) - 
      2*(2*L + 3*h[1, 1])*zeta[3] + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] - 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         ((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + (16*L*h[1, 1] - 5*h[1, 1]^2 - 
            8*L*h[1, 2] + 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/2 - 15*zeta[2]) + 
        (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] + 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (16*L*h[1, 1] - 5*h[1, 1]^2 + 8*L*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/2 - 15*zeta[2]) + (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/2*((2*L - h[1, 1])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        6*(5*L - 2*h[1, 1])*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][2, "mmm", "oo", "lower"] -> 
  {-1/16*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)*(h[1, 1]^2 + h[1, 2]^2)) + 
    ((ci*Pi)/2 + (8*L - 9*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^3 + 
    (5*Log[(mu2*s)/(s1*s2)]^4)/2 + 
    ((16*L*h[1, 1] + 37*h[1, 1]^2 - 7*h[1, 2]^2 + 192*h[2, 1])*zeta[2])/8 + 
    Log[(mu2*s)/(s1*s2)]^2*(-(ci*Pi*h[1, 1]) + 
      (-48*L*h[1, 1] + 23*h[1, 1]^2 + 3*h[1, 2]^2)/8 + 5*zeta[2]) + 
    ci*Pi*(-1/8*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + (h[1, 1]*zeta[2])/2) + 
    Log[mu2/s1]*(((h[1, 1] + h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] - h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 - 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[mu2/s2]*
     (((h[1, 1] - h[1, 2])*(h[1, 1]^2 + h[1, 2]^2))/4 + 
      (3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      2*Log[(mu2*s)/(s1*s2)]^3 + (-h[1, 1] + h[1, 2])*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*((-3*h[1, 1]^2 + 2*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         2 + 2*zeta[2])) + Log[(mu2*s)/(s1*s2)]*
     (((4*L - h[1, 1])*(3*h[1, 1]^2 + h[1, 2]^2))/4 + 
      ci*Pi*((5*h[1, 1]^2 + h[1, 2]^2)/8 - zeta[2]/2) + 
      ((-8*L - 35*h[1, 1])*zeta[2])/2 - 2*zeta[3]) + h[1, 1]*zeta[3] + 
    ((h[1, 1]^2 + h[1, 2]^2)^2/32 - h[1, 1]*Log[(mu2*s)/(s1*s2)]^3 + 
      Log[(mu2*s)/(s1*s2)]^4/2 + Log[(mu2*s)/(s1*s2)]^2*
       ((3*h[1, 1]^2 + h[1, 2]^2)/4 - 13*zeta[2]) + 
      ((-37*h[1, 1]^2 - 13*h[1, 2]^2 - 96*h[2, 1])*zeta[2])/4 + 
      Log[(mu2*s)/(s1*s2)]*(-1/4*(h[1, 1]*(h[1, 1]^2 + h[1, 2]^2)) + 
        25*h[1, 1]*zeta[2] - 12*zeta[3]) + 6*h[1, 1]*zeta[3] - 
      (39*zeta[4])/4)/Nc^2 - (107*zeta[4])/4 + 
    Nc^2*((8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)^2/32 + 
      ((5*ci*Pi)/4 + 5*(2*L - h[1, 1]))*Log[(mu2*s)/(s1*s2)]^3 + 
      (25*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[mu2/s2]^2*
       ((h[1, 1] - h[1, 2])^2/2 - 2*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s1]^2*((h[1, 1] + h[1, 2])^2/2 - 2*(h[1, 1] + h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + 2*Log[(mu2*s)/(s1*s2)]^2) - 
      (3*(40*L*h[1, 1] - h[1, 1]^2 + 9*h[1, 2]^2)*zeta[2])/8 + 
      Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(8*L - 9*h[1, 1]))/4 + 
        (64*L^2 - 104*L*h[1, 1] + 21*h[1, 1]^2 - 5*h[1, 2]^2)/8 + 
        (63*zeta[2])/4) + ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + 
           h[1, 2]^2))/8 - (15*h[1, 1]*zeta[2])/4 - zeta[3]/2) - 
      2*(2*L + 3*h[1, 1])*zeta[3] + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) - 
        ((h[1, 1] - h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] - 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[(mu2*s)/(s1*s2)]*
         ((ci*Pi*(3*h[1, 1] - h[1, 2]))/2 + (16*L*h[1, 1] - 5*h[1, 1]^2 - 
            8*L*h[1, 2] + 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/2 - 15*zeta[2]) + 
        (15*(h[1, 1] - h[1, 2])*zeta[2])/2 + 2*zeta[3]) + 
      Log[mu2/s1]*(-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) - 
        ((h[1, 1] + h[1, 2])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/4 + 
        (-(ci*Pi) + (-16*L + 13*h[1, 1] + 5*h[1, 2])/2)*Log[(mu2*s)/(s1*s2)]^
          2 - 5*Log[(mu2*s)/(s1*s2)]^3 + Log[mu2/s2]*
         ((h[1, 1] - h[1, 2])*(h[1, 1] + h[1, 2]) - 
          4*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 4*Log[(mu2*s)/(s1*s2)]^2) + 
        Log[(mu2*s)/(s1*s2)]*((ci*Pi*(3*h[1, 1] + h[1, 2]))/2 + 
          (16*L*h[1, 1] - 5*h[1, 1]^2 + 8*L*h[1, 2] - 4*h[1, 1]*h[1, 2] + 
            h[1, 2]^2)/2 - 15*zeta[2]) + (15*(h[1, 1] + h[1, 2])*zeta[2])/2 + 
        2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
       (-1/2*((2*L - h[1, 1])*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        6*(5*L - 2*h[1, 1])*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4) + 11*zeta[3]) + (1053*zeta[4])/16), 0, 0, 0}, 
 H["qQ"][1, "mmm", "ee"] -> 
  {(2*ci*Pi*h[1, 1] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)])/Nc + 
    Nc*(-1/2*(ci*Pi*h[1, 1]) + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 0, 0}, 
 H["qQ"][2, "mmm", "ee", "upper"] -> 
  {-8*ci*Pi*(L - h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((96*L*h[1, 1] - 31*h[1, 1]^2 + 5*h[1, 2]^2)/8 - 
        (31*zeta[2])/2) - 12*h[1, 1]*zeta[2]) + 
    (4*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(h[1, 1]^2 + h[1, 2]^2))/2 - 2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4)) + 
      ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/8 - 
        (15*h[1, 1]*zeta[2])/4 - zeta[3]/2)) + 
    ci*Pi*(-1/8*(h[1, 1]*(32*L*h[1, 1] - 3*h[1, 1]^2 + 5*h[1, 2]^2)) + 
      (31*h[1, 1]*zeta[2])/2 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][2, "mmm", "ee", "lower"] -> 
  {-8*ci*Pi*(L - h[1, 1])*Log[(mu2*s)/(s1*s2)]^2 - 
    (9*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + 
    Log[mu2/s2]*(2*ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2]) - 
      2*ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
      4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
     (2*ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2]) - 2*ci*Pi*(3*h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)] + 4*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
    6*(h[1, 1]^2 + h[1, 2]^2)*zeta[2] + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((96*L*h[1, 1] - 31*h[1, 1]^2 + 5*h[1, 2]^2)/8 - 
        (31*zeta[2])/2) - 12*h[1, 1]*zeta[2]) + 
    (4*ci*Pi*h[1, 1]*Log[(mu2*s)/(s1*s2)]^2 - 
      2*ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-5*h[1, 1]^2 - h[1, 2]^2)/2 + 2*zeta[2]) + 
      ci*Pi*((h[1, 1]*(h[1, 1]^2 + h[1, 2]^2))/2 - 2*h[1, 1]*zeta[2]))/Nc^2 + 
    Nc^2*((ci*Pi*(8*L - 9*h[1, 1])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] - h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       (-1/2*(ci*Pi*h[1, 1]*(h[1, 1] + h[1, 2])) + 
        (ci*Pi*(3*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) - (3*(h[1, 1]^2 + h[1, 2]^2)*zeta[2])/
       2 + Log[(mu2*s)/(s1*s2)]*(3*h[1, 1]*zeta[2] + 
        ci*Pi*((-24*L*h[1, 1] + 9*h[1, 1]^2 - h[1, 2]^2)/8 + 
          (15*zeta[2])/4)) + 
      ci*Pi*((h[1, 1]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2))/8 - 
        (15*h[1, 1]*zeta[2])/4 - zeta[3]/2)) + 
    ci*Pi*(-1/8*(h[1, 1]*(32*L*h[1, 1] - 3*h[1, 1]^2 + 5*h[1, 2]^2)) + 
      (31*h[1, 1]*zeta[2])/2 + 2*zeta[3]), 0, 0, 0}, 
 H["qQ"][1, "mmm", "eo"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 + (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 0, 
   ci*Pi*h[1, 2] + ci*Pi*Log[(mu2*s)/(s1*s2)]}, 
 H["qQ"][2, "mmm", "eo", "upper"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - zeta[2]/2) + 
      6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 8*h[1, 1]*h[1, 2] - 
            h[1, 2]^2)/8 + (15*zeta[2])/4)) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*(-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2 + 16*h[2, 1])/4 + (15*zeta[2])/2)) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/48 + 
        ((6*h[1, 1] + 15*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2])/2 - 
        zeta[3]))}, H["qQ"][2, "mmm", "eo", "lower"] -> 
  {0, (ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[(mu2*s)/(s1*s2)]^2*
     ((ci*Pi*(-h[1, 1] + h[1, 2]))/2 - 6*zeta[2]) - 
    6*h[1, 1]*h[1, 2]*zeta[2] + ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - 
      (h[1, 2]*zeta[2])/2) + Log[(mu2*s)/(s1*s2)]*
     (ci*Pi*((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - zeta[2]/2) + 
      6*(h[1, 1] + h[1, 2])*zeta[2]) + 
    Nc^2*((ci*Pi*(8*L - 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 - 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(-3*h[1, 2]*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 16*L*h[1, 2] - 8*h[1, 1]*h[1, 2] - 
            h[1, 2]^2)/8 + (15*zeta[2])/4)) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 - zeta[3]/2)), 
   (-12*h[1, 1]*h[1, 2]*zeta[2] + 12*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]*
       zeta[2] - 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc + 
    Nc*(3*h[1, 1]*h[1, 2]*zeta[2] - 3*(h[1, 1] + h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]), 
   (ci*Pi*(-h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 + 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((h[1, 1]^2 - 4*h[1, 1]*h[1, 2] + h[1, 2]^2)/4 - zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(12*L - 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 + 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - 2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(-h[1, 2]^2 - 4*h[2, 1]) + ci*Pi*(h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] - ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] - 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(3*(h[1, 1] - h[1, 2])*zeta[2] + 
        ci*Pi*((-8*L*h[1, 1] + h[1, 1]^2 + 8*L*h[1, 2] - 2*h[1, 1]*h[1, 2] - 
            3*h[1, 2]^2 + 16*h[2, 1])/4 + (15*zeta[2])/2)) + 
      ci*Pi*((7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] - 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 + 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 - 3*h[1, 1]^2*h[1, 4] + 9*h[1, 2]^2*h[1, 4] + 
          6*h[1, 2]*h[1, 3]*h[1, 4] + 6*h[1, 3]^2*h[1, 4] - 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 - 6*h[1, 4]^3 + 
          192*L*h[2, 1] - 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] - 
          48*h[1, 4]*h[2, 1] + 48*h[1, 2]*h[2, 2] + 168*h[3, 1] - 
          120*h[3, 2] + 96*h[3, 4] + 96*h[3, 5] - 96*h[3, 7])/48 + 
        ((6*h[1, 1] + 15*h[1, 2] + 4*h[1, 3] + 12*h[1, 4])*zeta[2])/2 - 
        zeta[3]))}, H["qQ"][1, "mmm", "oe"] -> 
  {0, Nc*((ci*Pi*h[1, 2])/2 - (ci*Pi*Log[(mu2*s)/(s1*s2)])/2), 
   ci*Pi*h[1, 2] - ci*Pi*Log[(mu2*s)/(s1*s2)], 0}, 
 H["qQ"][2, "mmm", "oe", "upper"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] - 
            8*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - (15*zeta[2])/4) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 
   (ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + h[1, 3]^2 + 
         2*h[1, 1]*h[1, 4] + 3*h[1, 4]^2 + 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 8*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 16*h[2, 1])/4 - 
          (15*zeta[2])/2) - 3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/48 + 
        ((-6*h[1, 1] + 15*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2])/2 + 
        zeta[3])), Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}, 
 H["qQ"][2, "mmm", "oe", "lower"] -> 
  {0, -1/2*(ci*Pi*Log[(mu2*s)/(s1*s2)]^3) - 6*h[1, 1]*h[1, 2]*zeta[2] + 
    Log[(mu2*s)/(s1*s2)]^2*((ci*Pi*(h[1, 1] + h[1, 2]))/2 + 6*zeta[2]) + 
    Log[(mu2*s)/(s1*s2)]*(ci*Pi*((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/
         8 + zeta[2]/2) - 6*(h[1, 1] - h[1, 2])*zeta[2]) + 
    ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/8 - (h[1, 2]*zeta[2])/2) + 
    Nc^2*((ci*Pi*(-8*L + 4*h[1, 1] + 5*h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (5*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/4 + Log[mu2/s1]*
       ((ci*Pi*h[1, 2]*(h[1, 1] + h[1, 2]))/2 + 
        (ci*Pi*(-h[1, 1] - 3*h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + Log[mu2/s2]*
       ((ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2])/2 + 
        (ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)])/2 + 
        ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 3*h[1, 1]*h[1, 2]*zeta[2] + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 16*L*h[1, 2] - 
            8*h[1, 1]*h[1, 2] + h[1, 2]^2)/8 - (15*zeta[2])/4) - 
        3*h[1, 2]*zeta[2]) + 
      ci*Pi*(-1/8*(h[1, 2]*(8*L*h[1, 1] - h[1, 1]^2 + h[1, 2]^2)) + 
        (15*h[1, 2]*zeta[2])/4 + zeta[3]/2)), 
   (ci*Pi*(h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2 - 
      ci*Pi*Log[(mu2*s)/(s1*s2)]^3 + ci*Pi*Log[(mu2*s)/(s1*s2)]*
       ((-h[1, 1]^2 - 4*h[1, 1]*h[1, 2] - h[1, 2]^2)/4 + zeta[2]) + 
      ci*Pi*((h[1, 2]*(h[1, 1]^2 + h[1, 2]^2))/4 - h[1, 2]*zeta[2]))/Nc + 
    Nc*((ci*Pi*(-12*L + 7*h[1, 1] + h[1, 2])*Log[(mu2*s)/(s1*s2)]^2)/4 - 
      (3*ci*Pi*Log[(mu2*s)/(s1*s2)]^3)/2 + Log[mu2/s1]*
       (ci*Pi*(h[1, 2]^2 + 4*h[2, 1]) + ci*Pi*(-h[1, 1] - h[1, 2])*
         Log[(mu2*s)/(s1*s2)] + ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      Log[mu2/s2]*(ci*Pi*(h[1, 1] - h[1, 2])*h[1, 2] + 
        ci*Pi*(-h[1, 1] - h[1, 2])*Log[(mu2*s)/(s1*s2)] + 
        2*ci*Pi*Log[(mu2*s)/(s1*s2)]^2) + 
      (3*(2*h[1, 1]*h[1, 2] + 2*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - h[1, 3]^2 - 
         2*h[1, 1]*h[1, 4] - 3*h[1, 4]^2 - 8*h[2, 1])*zeta[2])/2 + 
      Log[(mu2*s)/(s1*s2)]*(ci*Pi*((8*L*h[1, 1] - h[1, 1]^2 + 8*L*h[1, 2] - 
            2*h[1, 1]*h[1, 2] + 3*h[1, 2]^2 - 16*h[2, 1])/4 - 
          (15*zeta[2])/2) - 3*(h[1, 1] + h[1, 2])*zeta[2]) + 
      ci*Pi*((-7*h[1, 1]^3 - 48*L*h[1, 1]*h[1, 2] - 3*h[1, 1]^2*h[1, 2] + 
          3*h[1, 1]*h[1, 2]^2 - 9*h[1, 2]^3 - 6*h[1, 1]*h[1, 2]*h[1, 3] + 
          h[1, 3]^3 + 3*h[1, 1]^2*h[1, 4] - 9*h[1, 2]^2*h[1, 4] - 
          6*h[1, 2]*h[1, 3]*h[1, 4] - 6*h[1, 3]^2*h[1, 4] + 
          6*h[1, 1]*h[1, 4]^2 + 3*h[1, 3]*h[1, 4]^2 + 6*h[1, 4]^3 - 
          192*L*h[2, 1] + 84*h[1, 1]*h[2, 1] + 60*h[1, 2]*h[2, 1] + 
          48*h[1, 4]*h[2, 1] - 48*h[1, 2]*h[2, 2] - 168*h[3, 1] - 
          120*h[3, 2] - 96*h[3, 4] - 96*h[3, 5] + 96*h[3, 7])/48 + 
        ((-6*h[1, 1] + 15*h[1, 2] + 4*h[1, 3] - 12*h[1, 4])*zeta[2])/2 + 
        zeta[3])), Nc*(3*h[1, 1]*h[1, 2]*zeta[2] + 3*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] - 3*Log[(mu2*s)/(s1*s2)]^2*zeta[2]) + 
    (-12*h[1, 1]*h[1, 2]*zeta[2] - 12*(h[1, 1] - h[1, 2])*
       Log[(mu2*s)/(s1*s2)]*zeta[2] + 12*Log[(mu2*s)/(s1*s2)]^2*zeta[2])/Nc}}


==> anc/svfunctions.m <==
{h[1, 1] -> Log[(1 - z)*(1 - zb)] + Log[z*zb],
 h[1, 2] -> -Log[(1 - z)*(1 - zb)] + Log[z*zb],
 h[1, 3] -> Log[1 - z] + Log[z] - Log[1 - zb] - Log[zb], 
 h[1, 4] -> -Log[1 - z] + Log[z] + Log[1 - zb] - Log[zb],

 h[2, 1] -> ((Log[1 - z] - Log[1 - zb])*Log[z*zb])/2 + PolyLog[2, z] - PolyLog[2, zb], 
 h[2, 2] -> -Pi^2/6 + (h[1, 1]^2 - h[1, 2]^2 + h[1, 3]^2 - h[1, 4]^2)/16 + PolyLog[2, z] + PolyLog[2, zb], 
 h[2, 3] -> -Pi^2/3 + h[1, 2]^2/8 + h[1, 3]^2/8 + (-Log[(1 - z)*(1 - zb)] + Log[z*zb])*Log[Abs[1 - z - zb]] + PolyLog[2, z/(1 - zb)] + PolyLog[2, zb/(1 - z)] +  ci*Pi*HeavisideTheta[-1/2 + Re[z]]*(Log[1 - z] + Log[z] - Log[1 - zb] - Log[zb])*Sign[Im[z]],

 h[3, 1] -> -(Log[(1 - z)*(1 - zb)]^2*Log[z*zb])/4 - (Log[(1 - z)*(1 - zb)]*Log[z*zb]^2)/4 - (Log[(1 - z)*(1 - zb)]*(PolyLog[2, 1 - z] + PolyLog[2, 1 - zb]))/2 - (Log[z*zb]*(PolyLog[2, z] + PolyLog[2, zb]))/2 + PolyLog[3, 1 - z] + PolyLog[3, z] + PolyLog[3, 1 - zb] + PolyLog[3, zb], 
 h[3, 2] -> (Log[(1 - z)*(1 - zb)]^2*Log[z*zb])/4 - (Log[(1 - z)*(1 - zb)]*Log[z*zb]^2)/4 + (Log[(1 - z)*(1 - zb)]*(PolyLog[2, 1 - z] + PolyLog[2, 1 - zb]))/2 - (Log[z*zb]*(PolyLog[2, z] + PolyLog[2, zb]))/2 - PolyLog[3, 1 - z] + PolyLog[3, z] - PolyLog[3, 1 - zb] + PolyLog[3, zb], 
 h[3, 3] -> PolyLog[3, 1 - z] + PolyLog[3, z] - PolyLog[3, 1 - zb] - PolyLog[3, zb], h[3, 4] -> -PolyLog[3, 1 - z] + PolyLog[3, z] + PolyLog[3, 1 - zb] - PolyLog[3, zb], 
 h[3, 5] -> -(Pi^2*h[1, 2])/6 + h[1, 2]^3/12 + (Log[1 - z - zb]*Log[(z*zb)/((1 - z)*(1 - zb))]^2)/2 + PolyLog[3, (z*zb)/((1 - z)*(1 - zb))], 
 h[3, 6] -> -(h[1, 1]*h[1, 2]^2)/8 + PolyLog[3, (1 - z - zb)/((1 - z)*(1 - zb))] + ((Log[1 - z - zb]*Log[(z*zb)/((1 - z)*(1 - zb))]^2)/2 + PolyLog[3, (z*zb)/((1 - z)*(1 - zb))])/2 - Zeta[3]/2, 
 h[3, 7] -> -(Pi^2*h[1, 3])/3 + (h[1, 2]^2*h[1, 3])/8 + h[1, 3]^3/24 - Log[(z*zb)/((1 - z)*(1 - zb))]*((Log[(z*zb)/((1 - z)*(1 - zb))]*(Log[1 - z/(1 - zb)] - Log[1 - zb/(1 - z)]))/2 + PolyLog[2, z/(1 - zb)] - PolyLog[2, zb/(1 - z)]) + 2*PolyLog[3, z/(1 - zb)] - 2*PolyLog[3, zb/(1 - z)] + (ci*Pi*HeavisideTheta[-1/2 + Re[z]]*((Log[1 - z] + Log[z] - Log[1 - zb] - Log[zb])^2 + (-Log[(1 - z)*(1 - zb)] + Log[z*zb])^2)*Sign[Im[z]])/2
}


==> anc/trajectory_finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{tau[1] -> 2*Nc*Log[-(mu2/t)] + ep*Nc*(-1/6*Pi^2 + Log[-(mu2/t)]^2) + 
   ep^2*Nc*(-1/6*(Pi^2*Log[-(mu2/t)]) + Log[-(mu2/t)]^3/3 - (14*Zeta[3])/3), 
 tau[2] -> Nc*Nf*(-56/27 - (20*Log[-(mu2/t)])/9 - (2*Log[-(mu2/t)]^2)/3) + 
   Nc^2*(404/27 - (2*(-67 + 3*Pi^2)*Log[-(mu2/t)])/9 + 
     (11*Log[-(mu2/t)]^2)/3 - 2*Zeta[3])}


==> anc/trajectory_uvren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{tau[1] -> (2*Nc)/ep + 2*Nc*Log[-(mu2/t)] + 
   ep*Nc*(-1/6*Pi^2 + Log[-(mu2/t)]^2) + 
   ep^2*Nc*(-1/6*(Pi^2*Log[-(mu2/t)]) + Log[-(mu2/t)]^3/3 - (14*Zeta[3])/3), 
 tau[2] -> ((-11*Nc^2)/3 + (2*Nc*Nf)/3)/ep^2 + 
   ((-10*Nc*Nf)/9 + (Nc^2*(67 - 3*Pi^2))/9)/ep + 
   Nc*Nf*(-56/27 - (20*Log[-(mu2/t)])/9 - (2*Log[-(mu2/t)]^2)/3) + 
   Nc^2*(404/27 + (2*(67 - 3*Pi^2)*Log[-(mu2/t)])/9 + 
     (11*Log[-(mu2/t)]^2)/3 - 2*Zeta[3])}


==> anc/vertex_1l_uvren.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{W[1, "p"] -> -(Nc/ep^2) + Nf*(1/(3*(-1 + z)^2*zb) + 1/(3*(-1 + z)*zb) - 
     2/(3*(-1 + z)*(-1 + z + zb)^2) - 1/(3*(-1 + z + zb)) - 
     1/(3*(-1 + z)^2*(-1 + z + zb)) + (-4 + 2*zb)/(3*(-1 + z + zb)^2) + 
     (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
        (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
        (3*(-1 + z + zb)^3))*G[0, z] + 
     (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
        (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
        (3*(-1 + z + zb)^3))*G[0, zb] + (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + 
       (3 - 6*zb + 3*zb^2)/(3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
        (3*(-1 + z + zb)^3))*G[1, z] + (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + 
       (3 - 6*zb + 3*zb^2)/(3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
        (3*(-1 + z + zb)^3))*G[1, zb]) + 
   Nc*((5*Pi^2)/12 - 1/(3*(-1 + z)^2*zb) - 1/(3*(-1 + z)*zb) + 
     2/(3*(-1 + z)*(-1 + z + zb)^2) + (4 - 2*zb)/(3*(-1 + z + zb)^2) + 
     1/(3*(-1 + z + zb)) + 1/(3*(-1 + z)^2*(-1 + z + zb)) - G[0, 0, z] - 
     G[0, 0, zb] + G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] + G[1, 0, zb] - 
     G[1, 1, z] - G[1, 1, zb] + ci*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - 
       G[1, zb]/2 + Log[(mu2*s)/(s1*s2)]/2) - Log[(mu2*s)/(s1*s2)]^2/2 + 
     G[1, zb]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
       (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
       (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) - 
       Log[(rho2*s)/(s1*s2)]) + G[0, zb]*
      (11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/
        (6*(-1 + z + zb)^2) + (4 - 12*zb + 12*zb^2 - 4*zb^3)/
        (6*(-1 + z + zb)^3) + G[1, z] - Log[(rho2*s)/(s1*s2)]) + 
     G[1, z]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
       (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
       (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) - G[1, zb] - 
       Log[(rho2*s)/(s1*s2)]) + 
     G[0, z]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
       (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
       (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) - G[0, zb] + 
       G[1, zb] - Log[(rho2*s)/(s1*s2)]) + 2*Log[(mu2*s)/(s1*s2)]*
      Log[(rho2*s)/(s1*s2)]) + 
   (Nf/3 + Nc*(-11/6 + (ci*Pi)/2 - Log[(mu2*s)/(s1*s2)] + 
       2*Log[(rho2*s)/(s1*s2)]))/ep + 
   ep*(Nf*(11/(9*(-1 + z)^2*zb) + 11/(9*(-1 + z)*zb) - 
       22/(9*(-1 + z)*(-1 + z + zb)^2) - 11/(9*(-1 + z + zb)) - 
       11/(9*(-1 + z)^2*(-1 + z + zb)) + (11*(-4 + 2*zb))/
        (9*(-1 + z + zb)^2) + (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + 
         (3 - 6*zb + 3*zb^2)/(3*(-1 + z + zb)^2) + 
         (2 - 6*zb + 6*zb^2 - 2*zb^3)/(3*(-1 + z + zb)^3))*G[0, 0, z] + 
       (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
          (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
          (3*(-1 + z + zb)^3))*G[0, 0, zb] + 
       (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
          (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
          (3*(-1 + z + zb)^3))*G[1, 1, z] + 
       (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
          (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
          (3*(-1 + z + zb)^3))*G[1, 1, zb] + 
       (1/(3*(-1 + z)^2*zb) + 1/(3*(-1 + z)*zb) - 
         2/(3*(-1 + z)*(-1 + z + zb)^2) - 1/(3*(-1 + z + zb)) - 
         1/(3*(-1 + z)^2*(-1 + z + zb)) + (-4 + 2*zb)/(3*(-1 + z + zb)^2))*
        Log[(mu2*s)/(s1*s2)] + G[1, zb]*(5/9 - 1/(3*zb*(-1 + z + zb)^2) + 
         (24 - 21*zb)/(9*(-1 + z + zb)) - 1/(3*zb*(-1 + z + zb)) + 
         (39 - 69*zb + 33*zb^2)/(9*(-1 + z + zb)^2) + 
         (22 - 66*zb + 66*zb^2 - 22*zb^3)/(9*(-1 + z + zb)^3) + 
         (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]) + 
       G[1, z]*(5/9 - 1/(3*zb*(-1 + z + zb)^2) + (24 - 21*zb)/
          (9*(-1 + z + zb)) - 1/(3*zb*(-1 + z + zb)) + (39 - 69*zb + 33*zb^2)/
          (9*(-1 + z + zb)^2) + (22 - 66*zb + 66*zb^2 - 22*zb^3)/
          (9*(-1 + z + zb)^3) + (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + 
           (-3 + 6*zb - 3*zb^2)/(3*(-1 + z + zb)^2) + 
           (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(3*(-1 + z + zb)^3))*G[1, zb] + 
         (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]) + 
       G[0, zb]*(-5/9 + 1/(3*(-1 + z)*(-1 + z + zb)^2) - 
         1/(3*(-1 + z)*(-1 + z + zb)) + (-21 + 21*zb)/(9*(-1 + z + zb)) + 
         (-27 + 63*zb - 33*zb^2)/(9*(-1 + z + zb)^2) + 
         (-22 + 66*zb - 66*zb^2 + 22*zb^3)/(9*(-1 + z + zb)^3) + 
         (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
            (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
            (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]) + 
       G[0, z]*(-5/9 + 1/(3*(-1 + z)*(-1 + z + zb)^2) - 
         1/(3*(-1 + z)*(-1 + z + zb)) + (-21 + 21*zb)/(9*(-1 + z + zb)) + 
         (-27 + 63*zb - 33*zb^2)/(9*(-1 + z + zb)^2) + 
         (-22 + 66*zb - 66*zb^2 + 22*zb^3)/(9*(-1 + z + zb)^3) + 
         (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (3*(-1 + z + zb)^3))*G[0, zb] + 
         (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
            (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
            (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)])) + 
     Nc*(-8/(9*(-1 + z)^2*zb) - 8/(9*(-1 + z)*zb) + 
       16/(9*(-1 + z)*(-1 + z + zb)^2) + 8/(9*(-1 + z + zb)) + 
       8/(9*(-1 + z)^2*(-1 + z + zb)) - (8*(-4 + 2*zb))/(9*(-1 + z + zb)^2) + 
       2*G[0, 0, 0, z] + 2*G[0, 0, 0, zb] - G[0, 0, 1, z] - G[0, 0, 1, zb] + 
       G[0, 1, 0, z] - G[0, 1, 0, zb] - G[0, 1, 1, z] - G[0, 1, 1, zb] - 
       2*G[0, 1 - zb, 0, z] + 2*G[0, 1 - zb, 1, z] - G[1, 0, 0, z] - 
       G[1, 0, 0, zb] - G[1, 0, 1, z] + G[1, 0, 1, zb] - G[1, 1, 0, z] + 
       G[1, 1, 0, zb] + 2*G[1, 1, 1, z] + 
       ((5*Pi^2)/12 - 1/(3*(-1 + z)^2*zb) - 1/(3*(-1 + z)*zb) + 
         2/(3*(-1 + z)*(-1 + z + zb)^2) + (4 - 2*zb)/(3*(-1 + z + zb)^2) + 
         1/(3*(-1 + z + zb)) + 1/(3*(-1 + z)^2*(-1 + z + zb)))*
        Log[(mu2*s)/(s1*s2)] + G[0, 1, z]*Log[(mu2*s)/(s1*s2)] + 
       G[0, 1, zb]*Log[(mu2*s)/(s1*s2)] + G[1, 0, z]*Log[(mu2*s)/(s1*s2)] + 
       G[1, 0, zb]*Log[(mu2*s)/(s1*s2)] - Log[(mu2*s)/(s1*s2)]^3/6 + 
       ci*Pi*(-Pi^2/24 + G[0, 0, z]/2 + G[0, 0, zb]/2 + G[0, 1, z]/2 - 
         G[0, 1, zb]/2 - G[1, 0, z]/2 + G[1, 0, zb]/2 + G[1, 1, z]/2 + 
         G[1, 1, zb]/2 + G[0, zb]*(-G[1, z]/2 - Log[(mu2*s)/(s1*s2)]/2) + 
         G[1, z]*(G[1, zb]/2 - Log[(mu2*s)/(s1*s2)]/2) + 
         G[0, z]*(G[0, zb]/2 + G[1, zb]/2 - Log[(mu2*s)/(s1*s2)]/2) - 
         (G[1, zb]*Log[(mu2*s)/(s1*s2)])/2 + Log[(mu2*s)/(s1*s2)]^2/4) + 
       G[0, zb]*(67/18 + Pi^2/6 - 1/(3*(-1 + z)*(-1 + z + zb)^2) + 
         1/(3*(-1 + z)*(-1 + z + zb)) + (150 - 150*zb)/(18*(-1 + z + zb)) + 
         (36 - 90*zb + 48*zb^2)/(18*(-1 + z + zb)^2) + 
         (32 - 96*zb + 96*zb^2 - 32*zb^3)/(18*(-1 + z + zb)^3) + 
         2*G[0, 0, z] + G[0, 1, z] - 2*G[0, 1 - zb, z] - G[1, 0, z] - 
         G[1, 1, z] + G[1, z]*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]*
          (11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/
            (6*(-1 + z + zb)^2) + (4 - 12*zb + 12*zb^2 - 4*zb^3)/
            (6*(-1 + z + zb)^3) - Log[(rho2*s)/(s1*s2)])) + 
       G[1, zb]*(-67/18 - Pi^2/2 + 1/(3*zb*(-1 + z + zb)^2) + 
         1/(3*zb*(-1 + z + zb)) + (-156 + 150*zb)/(18*(-1 + z + zb)) + 
         (-60 + 102*zb - 48*zb^2)/(18*(-1 + z + zb)^2) + 
         (-32 + 96*zb - 96*zb^2 + 32*zb^3)/(18*(-1 + z + zb)^3) - 
         G[0, 0, z] - G[0, 1, z] + 2*G[0, 1 - zb, z] - G[1, 0, z] + 
         2*G[1, 1, z] + Log[(mu2*s)/(s1*s2)]*(-11/6 + (-24 + 24*zb)/
            (6*(-1 + z + zb)) + (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) - 
           Log[(rho2*s)/(s1*s2)])) - (Pi^2*Log[(rho2*s)/(s1*s2)])/6 + 
       Log[(mu2*s)/(s1*s2)]^2*Log[(rho2*s)/(s1*s2)] + 
       G[1, 1, z]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
         (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
         (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) - 
         Log[(mu2*s)/(s1*s2)] + Log[(rho2*s)/(s1*s2)]) + 
       G[1, 1, zb]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
         (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
         (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) - 
         Log[(mu2*s)/(s1*s2)] + Log[(rho2*s)/(s1*s2)]) + 
       G[0, 0, z]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
         (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
         (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) - 
         Log[(mu2*s)/(s1*s2)] + Log[(rho2*s)/(s1*s2)]) + 
       G[0, 0, zb]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
         (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
         (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) - 
         Log[(mu2*s)/(s1*s2)] + Log[(rho2*s)/(s1*s2)]) + 
       G[1, z]*(-67/18 + Pi^2/6 + 1/(3*zb*(-1 + z + zb)^2) + 
         1/(3*zb*(-1 + z + zb)) + (-156 + 150*zb)/(18*(-1 + z + zb)) + 
         (-60 + 102*zb - 48*zb^2)/(18*(-1 + z + zb)^2) + 
         (-32 + 96*zb - 96*zb^2 + 32*zb^3)/(18*(-1 + z + zb)^3) - 
         G[0, 0, zb] - G[0, 1, zb] - G[1, 0, zb] + 2*G[1, 1, zb] + 
         Log[(mu2*s)/(s1*s2)]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
           (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) - 
           Log[(rho2*s)/(s1*s2)]) + G[1, zb]*(11/6 + (24 - 24*zb)/
            (6*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) - 
           Log[(mu2*s)/(s1*s2)] + Log[(rho2*s)/(s1*s2)])) + 
       G[0, z]*(67/18 + Pi^2/6 - 1/(3*(-1 + z)*(-1 + z + zb)^2) + 
         1/(3*(-1 + z)*(-1 + z + zb)) + (150 - 150*zb)/(18*(-1 + z + zb)) + 
         (36 - 90*zb + 48*zb^2)/(18*(-1 + z + zb)^2) + 
         (32 - 96*zb + 96*zb^2 - 32*zb^3)/(18*(-1 + z + zb)^3) + 
         2*G[0, 0, zb] - G[0, 1, zb] - G[1, 0, zb] + G[1, 1, zb] + 
         G[1, zb]*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]*
          (11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/
            (6*(-1 + z + zb)^2) + (4 - 12*zb + 12*zb^2 - 4*zb^3)/
            (6*(-1 + z + zb)^3) - Log[(rho2*s)/(s1*s2)]) + 
         G[0, zb]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
           (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) - 
           Log[(mu2*s)/(s1*s2)] + Log[(rho2*s)/(s1*s2)])) + 
       (13*Zeta[3])/3)) + 
   ep^2*(Nf*(85/(27*(-1 + z)^2*zb) + 85/(27*(-1 + z)*zb) - 
       170/(27*(-1 + z)*(-1 + z + zb)^2) - 85/(27*(-1 + z + zb)) - 
       85/(27*(-1 + z)^2*(-1 + z + zb)) + (85*(-4 + 2*zb))/
        (27*(-1 + z + zb)^2) + Pi^2*(-1/(36*(-1 + z)^2*zb) - 
         1/(36*(-1 + z)*zb) + 1/(18*(-1 + z)*(-1 + z + zb)^2) + 
         (4 - 2*zb)/(36*(-1 + z + zb)^2) + 1/(36*(-1 + z + zb)) + 
         1/(36*(-1 + z)^2*(-1 + z + zb))) + 
       (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
          (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
          (3*(-1 + z + zb)^3))*G[0, 0, 0, z] + 
       (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
          (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
          (3*(-1 + z + zb)^3))*G[0, 0, 0, zb] + 
       (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
          (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
          (3*(-1 + z + zb)^3))*G[1, 1, 1, z] + 
       (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
          (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
          (3*(-1 + z + zb)^3))*G[1, 1, 1, zb] + 
       (11/(9*(-1 + z)^2*zb) + 11/(9*(-1 + z)*zb) - 
         22/(9*(-1 + z)*(-1 + z + zb)^2) - 11/(9*(-1 + z + zb)) - 
         11/(9*(-1 + z)^2*(-1 + z + zb)) + (11*(-4 + 2*zb))/
          (9*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] + 
       (1/(6*(-1 + z)^2*zb) + 1/(6*(-1 + z)*zb) - 
         1/(3*(-1 + z)*(-1 + z + zb)^2) - 1/(6*(-1 + z + zb)) - 
         1/(6*(-1 + z)^2*(-1 + z + zb)) + (-4 + 2*zb)/(6*(-1 + z + zb)^2))*
        Log[(mu2*s)/(s1*s2)]^2 + G[0, 0, z]*
        (5/9 - 1/(3*(-1 + z)*(-1 + z + zb)^2) + 
         1/(3*(-1 + z)*(-1 + z + zb)) + (21 - 21*zb)/(9*(-1 + z + zb)) + 
         (27 - 63*zb + 33*zb^2)/(9*(-1 + z + zb)^2) + 
         (22 - 66*zb + 66*zb^2 - 22*zb^3)/(9*(-1 + z + zb)^3) + 
         (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]) + 
       G[0, 0, zb]*(5/9 - 1/(3*(-1 + z)*(-1 + z + zb)^2) + 
         1/(3*(-1 + z)*(-1 + z + zb)) + (21 - 21*zb)/(9*(-1 + z + zb)) + 
         (27 - 63*zb + 33*zb^2)/(9*(-1 + z + zb)^2) + 
         (22 - 66*zb + 66*zb^2 - 22*zb^3)/(9*(-1 + z + zb)^3) + 
         (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (3*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]) + 
       G[1, 1, z]*(-5/9 + 1/(3*zb*(-1 + z + zb)^2) + 1/(3*zb*(-1 + z + zb)) + 
         (-24 + 21*zb)/(9*(-1 + z + zb)) + (-39 + 69*zb - 33*zb^2)/
          (9*(-1 + z + zb)^2) + (-22 + 66*zb - 66*zb^2 + 22*zb^3)/
          (9*(-1 + z + zb)^3) + (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + 
           (-3 + 6*zb - 3*zb^2)/(3*(-1 + z + zb)^2) + 
           (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(3*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)]) + G[1, 1, zb]*
        (-5/9 + 1/(3*zb*(-1 + z + zb)^2) + 1/(3*zb*(-1 + z + zb)) + 
         (-24 + 21*zb)/(9*(-1 + z + zb)) + (-39 + 69*zb - 33*zb^2)/
          (9*(-1 + z + zb)^2) + (-22 + 66*zb - 66*zb^2 + 22*zb^3)/
          (9*(-1 + z + zb)^3) + (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + 
           (-3 + 6*zb - 3*zb^2)/(3*(-1 + z + zb)^2) + 
           (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(3*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)]) + G[1, zb]*(28/27 - 
         11/(9*zb*(-1 + z + zb)^2) + (174 - 141*zb)/(27*(-1 + z + zb)) - 
         11/(9*zb*(-1 + z + zb)) + (321 - 543*zb + 255*zb^2)/
          (27*(-1 + z + zb)^2) + (170 - 510*zb + 510*zb^2 - 170*zb^3)/
          (27*(-1 + z + zb)^3) + Pi^2*(-1/36 + (-3 + 3*zb)/
            (36*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/(36*(-1 + z + zb)^2) + 
           (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(36*(-1 + z + zb)^3)) + 
         (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (3*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (3*(-1 + z + zb)^3))*G[1, 1, z] + 
         (5/9 - 1/(3*zb*(-1 + z + zb)^2) + (24 - 21*zb)/(9*(-1 + z + zb)) - 
           1/(3*zb*(-1 + z + zb)) + (39 - 69*zb + 33*zb^2)/
            (9*(-1 + z + zb)^2) + (22 - 66*zb + 66*zb^2 - 22*zb^3)/
            (9*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
         (1/6 + (3 - 3*zb)/(6*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (6*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2) + 
       G[0, zb]*(-28/27 + 11/(9*(-1 + z)*(-1 + z + zb)^2) - 
         11/(9*(-1 + z)*(-1 + z + zb)) + (-141 + 141*zb)/(27*(-1 + z + zb)) + 
         (-189 + 477*zb - 255*zb^2)/(27*(-1 + z + zb)^2) + 
         (-170 + 510*zb - 510*zb^2 + 170*zb^3)/(27*(-1 + z + zb)^3) + 
         Pi^2*(1/36 + (3 - 3*zb)/(36*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (36*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (36*(-1 + z + zb)^3)) + (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + 
           (-3 + 6*zb - 3*zb^2)/(3*(-1 + z + zb)^2) + 
           (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(3*(-1 + z + zb)^3))*G[0, 0, z] + 
         (-5/9 + 1/(3*(-1 + z)*(-1 + z + zb)^2) - 
           1/(3*(-1 + z)*(-1 + z + zb)) + (-21 + 21*zb)/(9*(-1 + z + zb)) + 
           (-27 + 63*zb - 33*zb^2)/(9*(-1 + z + zb)^2) + 
           (-22 + 66*zb - 66*zb^2 + 22*zb^3)/(9*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)] + (-1/6 + (-3 + 3*zb)/(6*(-1 + z + zb)) + 
           (-3 + 6*zb - 3*zb^2)/(6*(-1 + z + zb)^2) + 
           (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(6*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)]^2) + G[0, z]*(-28/27 + 
         11/(9*(-1 + z)*(-1 + z + zb)^2) - 11/(9*(-1 + z)*(-1 + z + zb)) + 
         (-141 + 141*zb)/(27*(-1 + z + zb)) + (-189 + 477*zb - 255*zb^2)/
          (27*(-1 + z + zb)^2) + (-170 + 510*zb - 510*zb^2 + 170*zb^3)/
          (27*(-1 + z + zb)^3) + Pi^2*(1/36 + (3 - 3*zb)/(36*(-1 + z + zb)) + 
           (3 - 6*zb + 3*zb^2)/(36*(-1 + z + zb)^2) + 
           (2 - 6*zb + 6*zb^2 - 2*zb^3)/(36*(-1 + z + zb)^3)) + 
         (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
            (3*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
            (3*(-1 + z + zb)^3))*G[0, 0, zb] + 
         (-5/9 + 1/(3*(-1 + z)*(-1 + z + zb)^2) - 
           1/(3*(-1 + z)*(-1 + z + zb)) + (-21 + 21*zb)/(9*(-1 + z + zb)) + 
           (-27 + 63*zb - 33*zb^2)/(9*(-1 + z + zb)^2) + 
           (-22 + 66*zb - 66*zb^2 + 22*zb^3)/(9*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)] + (-1/6 + (-3 + 3*zb)/(6*(-1 + z + zb)) + 
           (-3 + 6*zb - 3*zb^2)/(6*(-1 + z + zb)^2) + 
           (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(6*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)]^2 + G[0, zb]*(5/9 - 
           1/(3*(-1 + z)*(-1 + z + zb)^2) + 1/(3*(-1 + z)*(-1 + z + zb)) + 
           (21 - 21*zb)/(9*(-1 + z + zb)) + (27 - 63*zb + 33*zb^2)/
            (9*(-1 + z + zb)^2) + (22 - 66*zb + 66*zb^2 - 22*zb^3)/
            (9*(-1 + z + zb)^3) + (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + 
             (3 - 6*zb + 3*zb^2)/(3*(-1 + z + zb)^2) + 
             (2 - 6*zb + 6*zb^2 - 2*zb^3)/(3*(-1 + z + zb)^3))*
            Log[(mu2*s)/(s1*s2)])) + G[1, z]*
        (28/27 - 11/(9*zb*(-1 + z + zb)^2) + (174 - 141*zb)/
          (27*(-1 + z + zb)) - 11/(9*zb*(-1 + z + zb)) + 
         (321 - 543*zb + 255*zb^2)/(27*(-1 + z + zb)^2) + 
         (170 - 510*zb + 510*zb^2 - 170*zb^3)/(27*(-1 + z + zb)^3) + 
         Pi^2*(-1/36 + (-3 + 3*zb)/(36*(-1 + z + zb)) + (-3 + 6*zb - 3*zb^2)/
            (36*(-1 + z + zb)^2) + (-2 + 6*zb - 6*zb^2 + 2*zb^3)/
            (36*(-1 + z + zb)^3)) + (1/3 + (3 - 3*zb)/(3*(-1 + z + zb)) + 
           (3 - 6*zb + 3*zb^2)/(3*(-1 + z + zb)^2) + 
           (2 - 6*zb + 6*zb^2 - 2*zb^3)/(3*(-1 + z + zb)^3))*G[1, 1, zb] + 
         (5/9 - 1/(3*zb*(-1 + z + zb)^2) + (24 - 21*zb)/(9*(-1 + z + zb)) - 
           1/(3*zb*(-1 + z + zb)) + (39 - 69*zb + 33*zb^2)/
            (9*(-1 + z + zb)^2) + (22 - 66*zb + 66*zb^2 - 22*zb^3)/
            (9*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] + 
         (1/6 + (3 - 3*zb)/(6*(-1 + z + zb)) + (3 - 6*zb + 3*zb^2)/
            (6*(-1 + z + zb)^2) + (2 - 6*zb + 6*zb^2 - 2*zb^3)/
            (6*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)]^2 + 
         G[1, zb]*(-5/9 + 1/(3*zb*(-1 + z + zb)^2) + 1/(3*zb*(-1 + z + zb)) + 
           (-24 + 21*zb)/(9*(-1 + z + zb)) + (-39 + 69*zb - 33*zb^2)/
            (9*(-1 + z + zb)^2) + (-22 + 66*zb - 66*zb^2 + 22*zb^3)/
            (9*(-1 + z + zb)^3) + (-1/3 + (-3 + 3*zb)/(3*(-1 + z + zb)) + 
             (-3 + 6*zb - 3*zb^2)/(3*(-1 + z + zb)^2) + 
             (-2 + 6*zb - 6*zb^2 + 2*zb^3)/(3*(-1 + z + zb)^3))*
            Log[(mu2*s)/(s1*s2)]))) + 
     Nc*((13*Pi^4)/480 - 52/(27*(-1 + z)^2*zb) - 52/(27*(-1 + z)*zb) + 
       104/(27*(-1 + z)*(-1 + z + zb)^2) + 52/(27*(-1 + z + zb)) + 
       52/(27*(-1 + z)^2*(-1 + z + zb)) - (52*(-4 + 2*zb))/
        (27*(-1 + z + zb)^2) + Pi^2*(1/(36*(-1 + z)^2*zb) + 
         1/(36*(-1 + z)*zb) - 1/(18*(-1 + z)*(-1 + z + zb)^2) - 
         1/(36*(-1 + z + zb)) - 1/(36*(-1 + z)^2*(-1 + z + zb)) + 
         (-4 + 2*zb)/(36*(-1 + z + zb)^2)) - 2*G[0, 1 - zb, z]*G[1, 1, zb] + 
       (2*Pi^2*G[zb, 1, z])/3 + G[zb, z]*(-2*G[0, 1, 1, zb] + 
         2*G[1, 0, 1, zb] + 2*G[1, 1, 0, zb] - 2*G[1, 1, 1, zb]) - 
       3*G[0, 0, 0, 0, z] - 3*G[0, 0, 0, 0, zb] + G[0, 0, 0, 1, z] + 
       G[0, 0, 0, 1, zb] - G[0, 0, 1, 0, z] + G[0, 0, 1, 0, zb] + 
       G[0, 0, 1, 1, z] - G[0, 0, 1, 1, zb] + 2*G[0, 0, 1 - zb, 0, z] - 
       2*G[0, 0, 1 - zb, 1, z] - G[0, 1, 0, 0, z] + G[0, 1, 0, 0, zb] + 
       G[0, 1, 0, 1, z] + G[0, 1, 0, 1, zb] - G[0, 1, 1, 0, z] + 
       G[0, 1, 1, 0, zb] + G[0, 1, 1, 1, z] + G[0, 1, 1, 1, zb] + 
       2*G[0, 1, 1 - zb, 0, z] - 2*G[0, 1, 1 - zb, 1, z] + 
       2*G[0, 1 - zb, 0, 0, z] - 2*G[0, 1 - zb, 1, 1, z] + G[1, 0, 0, 0, z] + 
       G[1, 0, 0, 0, zb] + G[1, 0, 0, 1, z] - G[1, 0, 0, 1, zb] - 
       G[1, 0, 1, 0, z] - G[1, 0, 1, 0, zb] + G[1, 0, 1, 1, z] + 
       G[1, 0, 1, 1, zb] + 2*G[1, 0, 1 - zb, 0, z] - 
       2*G[1, 0, 1 - zb, 1, z] + G[1, 1, 0, 0, z] - G[1, 1, 0, 0, zb] + 
       G[1, 1, 0, 1, z] - G[1, 1, 0, 1, zb] + G[1, 1, 1, 0, z] - 
       G[1, 1, 1, 0, zb] - 3*G[1, 1, 1, 1, z] + G[1, 1, 1, 1, zb] + 
       2*G[zb, 0, 1, 0, z] - 2*G[zb, 0, 1 - zb, 0, z] + 
       2*G[zb, 0, 1 - zb, 1, z] - 2*G[zb, 1, 0, 1, z] - 
       2*G[zb, 1, 1 - zb, 0, z] + 2*G[zb, 1, 1 - zb, 1, z] - 
       G[0, 0, 1, z]*Log[(mu2*s)/(s1*s2)] - G[0, 0, 1, zb]*
        Log[(mu2*s)/(s1*s2)] + G[0, 1, 0, z]*Log[(mu2*s)/(s1*s2)] - 
       G[0, 1, 0, zb]*Log[(mu2*s)/(s1*s2)] - G[0, 1, 1, z]*
        Log[(mu2*s)/(s1*s2)] - G[0, 1, 1, zb]*Log[(mu2*s)/(s1*s2)] - 
       2*G[0, 1 - zb, 0, z]*Log[(mu2*s)/(s1*s2)] + 2*G[0, 1 - zb, 1, z]*
        Log[(mu2*s)/(s1*s2)] - G[1, 0, 0, z]*Log[(mu2*s)/(s1*s2)] - 
       G[1, 0, 0, zb]*Log[(mu2*s)/(s1*s2)] - G[1, 0, 1, z]*
        Log[(mu2*s)/(s1*s2)] + G[1, 0, 1, zb]*Log[(mu2*s)/(s1*s2)] - 
       G[1, 1, 0, z]*Log[(mu2*s)/(s1*s2)] + G[1, 1, 0, zb]*
        Log[(mu2*s)/(s1*s2)] + ((5*Pi^2)/24 - 1/(6*(-1 + z)^2*zb) - 
         1/(6*(-1 + z)*zb) + 1/(3*(-1 + z)*(-1 + z + zb)^2) + 
         (4 - 2*zb)/(6*(-1 + z + zb)^2) + 1/(6*(-1 + z + zb)) + 
         1/(6*(-1 + z)^2*(-1 + z + zb)))*Log[(mu2*s)/(s1*s2)]^2 - 
       Log[(mu2*s)/(s1*s2)]^4/24 + G[1, 0, z]*(-Pi^2/12 + G[1, 0, zb] - 
         G[1, 1, zb] + Log[(mu2*s)/(s1*s2)]^2/2) + 
       G[0, 1, z]*((-3*Pi^2)/4 + G[0, 1, zb] + G[1, 0, zb] - G[1, 1, zb] + 
         Log[(mu2*s)/(s1*s2)]^2/2) + G[1, 0, zb]*(-Pi^2/12 + G[1, 1, z] - 
         2*G[zb, 1, z] + Log[(mu2*s)/(s1*s2)]^2/2) + 
       G[0, 1, zb]*(-Pi^2/12 + G[1, 0, z] + G[1, 1, z] - 2*G[zb, 1, z] + 
         Log[(mu2*s)/(s1*s2)]^2/2) + G[1, 1, 1, zb]*
        (-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + (-6 + 12*zb - 6*zb^2)/
          (6*(-1 + z + zb)^2) + (-4 + 12*zb - 12*zb^2 + 4*zb^3)/
          (6*(-1 + z + zb)^3) - Log[(rho2*s)/(s1*s2)]) + 
       G[0, 0, 0, z]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
         (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
         (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) + 
         2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
       G[0, 0, 0, zb]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
         (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
         (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) + 
         2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
       G[1, 1, 1, z]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
         (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
         (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) + 
         2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
       (Log[(mu2*s)/(s1*s2)]^3*Log[(rho2*s)/(s1*s2)])/3 + 
       G[1, 1, z]*(67/18 - Pi^2/12 - 1/(3*zb*(-1 + z + zb)^2) + 
         (156 - 150*zb)/(18*(-1 + z + zb)) - 1/(3*zb*(-1 + z + zb)) + 
         (60 - 102*zb + 48*zb^2)/(18*(-1 + z + zb)^2) + 
         (32 - 96*zb + 96*zb^2 - 32*zb^3)/(18*(-1 + z + zb)^3) - 
         3*G[1, 1, zb] - Log[(mu2*s)/(s1*s2)]^2/2 + Log[(mu2*s)/(s1*s2)]*
          (11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/
            (6*(-1 + z + zb)^2) + (4 - 12*zb + 12*zb^2 - 4*zb^3)/
            (6*(-1 + z + zb)^3) + Log[(rho2*s)/(s1*s2)])) + 
       G[1, 1, zb]*(67/18 + (7*Pi^2)/12 - 1/(3*zb*(-1 + z + zb)^2) + 
         (156 - 150*zb)/(18*(-1 + z + zb)) - 1/(3*zb*(-1 + z + zb)) + 
         (60 - 102*zb + 48*zb^2)/(18*(-1 + z + zb)^2) + 
         (32 - 96*zb + 96*zb^2 - 32*zb^3)/(18*(-1 + z + zb)^3) + 
         2*G[zb, 0, z] + 2*G[zb, 1, z] - Log[(mu2*s)/(s1*s2)]^2/2 + 
         Log[(mu2*s)/(s1*s2)]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
           (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) + 
           Log[(rho2*s)/(s1*s2)])) + G[0, 0, zb]*(-67/18 - Pi^2/12 + 
         1/(3*(-1 + z)*(-1 + z + zb)^2) - 1/(3*(-1 + z)*(-1 + z + zb)) + 
         (-150 + 150*zb)/(18*(-1 + z + zb)) + (-36 + 90*zb - 48*zb^2)/
          (18*(-1 + z + zb)^2) + (-32 + 96*zb - 96*zb^2 + 32*zb^3)/
          (18*(-1 + z + zb)^3) - G[0, 1, z] + 2*G[0, 1 - zb, z] + 
         G[1, 0, z] + G[1, 1, z] - Log[(mu2*s)/(s1*s2)]^2/2 + 
         Log[(mu2*s)/(s1*s2)]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
           (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) + 
           Log[(rho2*s)/(s1*s2)])) + G[0, 0, z]*(-67/18 - Pi^2/12 + 
         1/(3*(-1 + z)*(-1 + z + zb)^2) - 1/(3*(-1 + z)*(-1 + z + zb)) + 
         (-150 + 150*zb)/(18*(-1 + z + zb)) + (-36 + 90*zb - 48*zb^2)/
          (18*(-1 + z + zb)^2) + (-32 + 96*zb - 96*zb^2 + 32*zb^3)/
          (18*(-1 + z + zb)^3) - 3*G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] - 
         G[1, 1, zb] - Log[(mu2*s)/(s1*s2)]^2/2 + Log[(mu2*s)/(s1*s2)]*
          (-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + (-6 + 12*zb - 6*zb^2)/
            (6*(-1 + z + zb)^2) + (-4 + 12*zb - 12*zb^2 + 4*zb^3)/
            (6*(-1 + z + zb)^3) + Log[(rho2*s)/(s1*s2)])) + 
       ci*Pi*(G[zb, z]*(-G[0, 1, zb] + G[1, 0, zb]) - G[0, 0, 0, z]/2 - 
         G[0, 0, 0, zb]/2 - G[0, 0, 1, z]/2 - G[0, 0, 1, zb]/2 + 
         G[0, 1, 0, z]/2 + G[0, 1, 0, zb]/2 - G[0, 1, 1, z]/2 + 
         G[0, 1, 1, zb]/2 + G[1, 0, 0, z]/2 - G[1, 0, 0, zb]/2 - 
         G[1, 0, 1, z]/2 + G[1, 0, 1, zb]/2 + G[1, 1, 0, z]/2 - 
         G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - G[1, 1, 1, zb]/2 + 
         G[zb, 0, 1, z] - G[zb, 1, 0, z] - (Pi^2*Log[(mu2*s)/(s1*s2)])/24 + 
         (G[0, 0, z]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[0, 0, zb]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[0, 1, z]*Log[(mu2*s)/(s1*s2)])/2 - 
         (G[0, 1, zb]*Log[(mu2*s)/(s1*s2)])/2 - 
         (G[1, 0, z]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[1, 0, zb]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[1, 1, z]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[1, 1, zb]*Log[(mu2*s)/(s1*s2)])/2 + Log[(mu2*s)/(s1*s2)]^3/12 + 
         G[1, zb]*(Pi^2/24 - G[0, 0, z]/2 - G[0, 1, z]/2 - G[1, 0, z]/2 - 
           G[1, 1, z]/2 + G[zb, 0, z] - Log[(mu2*s)/(s1*s2)]^2/4) + 
         G[0, zb]*(Pi^2/24 - G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 + 
           G[1, 1, z]/2 - G[zb, 1, z] - (G[1, z]*Log[(mu2*s)/(s1*s2)])/2 - 
           Log[(mu2*s)/(s1*s2)]^2/4) + G[1, z]*(Pi^2/24 + G[0, 0, zb]/2 + 
           G[0, 1, zb]/2 - G[1, 0, zb]/2 - G[1, 1, zb]/2 + 
           (G[1, zb]*Log[(mu2*s)/(s1*s2)])/2 - Log[(mu2*s)/(s1*s2)]^2/4) + 
         G[0, z]*(Pi^2/24 - G[0, 0, zb]/2 + G[0, 1, zb]/2 - G[1, 0, zb]/2 - 
           G[1, 1, zb]/2 + (G[0, zb]*Log[(mu2*s)/(s1*s2)])/2 + 
           (G[1, zb]*Log[(mu2*s)/(s1*s2)])/2 - Log[(mu2*s)/(s1*s2)]^2/4) - 
         (7*Zeta[3])/6) + G[0, zb]*(202/27 - 8/(9*(-1 + z)*(-1 + z + zb)^2) + 
         8/(9*(-1 + z)*(-1 + z + zb)) - (2*(-228 + 228*zb))/
          (27*(-1 + z + zb)) - (2*(-54 + 144*zb - 78*zb^2))/
          (27*(-1 + z + zb)^2) - (2*(-52 + 156*zb - 156*zb^2 + 52*zb^3))/
          (27*(-1 + z + zb)^3) + Pi^2*(-11/72 + (-24 + 24*zb)/
            (72*(-1 + z + zb)) + (-6 + 12*zb - 6*zb^2)/(72*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(72*(-1 + z + zb)^3)) - 
         3*G[0, 0, 0, z] - G[0, 0, 1, z] + 2*G[0, 0, 1 - zb, z] - 
         G[0, 1, 0, z] - G[0, 1, 1, z] + 2*G[0, 1, 1 - zb, z] + 
         2*G[0, 1 - zb, 0, z] + G[1, 0, 0, z] - G[1, 0, 1, z] + 
         2*G[1, 0, 1 - zb, z] + G[1, 1, 0, z] + G[1, 1, 1, z] + 
         2*G[zb, 0, 1, z] - 2*G[zb, 0, 1 - zb, z] - 2*G[zb, 1, 1 - zb, z] + 
         (67/18 + Pi^2/6 - 1/(3*(-1 + z)*(-1 + z + zb)^2) + 
           1/(3*(-1 + z)*(-1 + z + zb)) + (150 - 150*zb)/(18*(-1 + z + zb)) + 
           (36 - 90*zb + 48*zb^2)/(18*(-1 + z + zb)^2) + 
           (32 - 96*zb + 96*zb^2 - 32*zb^3)/(18*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)] + G[0, 1, z]*Log[(mu2*s)/(s1*s2)] - 
         2*G[0, 1 - zb, z]*Log[(mu2*s)/(s1*s2)] - G[1, 0, z]*
          Log[(mu2*s)/(s1*s2)] - G[1, 1, z]*Log[(mu2*s)/(s1*s2)] + 
         G[1, z]*(-Pi^2/12 + Log[(mu2*s)/(s1*s2)]^2/2) + 
         G[0, 0, z]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
           (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) + 
           2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
         Log[(mu2*s)/(s1*s2)]^2*(11/12 + (24 - 24*zb)/(12*(-1 + z + zb)) + 
           (6 - 12*zb + 6*zb^2)/(12*(-1 + z + zb)^2) + 
           (4 - 12*zb + 12*zb^2 - 4*zb^3)/(12*(-1 + z + zb)^3) - 
           Log[(rho2*s)/(s1*s2)]/2) + (Pi^2*Log[(rho2*s)/(s1*s2)])/12 - 
         Zeta[3]) + G[1, zb]*(-202/27 + 8/(9*zb*(-1 + z + zb)^2) + 
         8/(9*zb*(-1 + z + zb)) + (2*(-240 + 228*zb))/(27*(-1 + z + zb)) + 
         (2*(-102 + 168*zb - 78*zb^2))/(27*(-1 + z + zb)^2) + 
         (2*(-52 + 156*zb - 156*zb^2 + 52*zb^3))/(27*(-1 + z + zb)^3) + 
         Pi^2*(11/72 + (24 - 24*zb)/(72*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/
            (72*(-1 + z + zb)^2) + (4 - 12*zb + 12*zb^2 - 4*zb^3)/
            (72*(-1 + z + zb)^3)) - (2*Pi^2*G[zb, z])/3 + G[0, 0, 0, z] + 
         G[0, 0, 1, z] - 2*G[0, 0, 1 - zb, z] + G[0, 1, 0, z] + 
         G[0, 1, 1, z] - 2*G[0, 1, 1 - zb, z] - 2*G[0, 1 - zb, 1, z] + 
         G[1, 0, 0, z] + G[1, 0, 1, z] - 2*G[1, 0, 1 - zb, z] + 
         G[1, 1, 0, z] - 3*G[1, 1, 1, z] + 2*G[zb, 0, 1 - zb, z] - 
         2*G[zb, 1, 0, z] + 2*G[zb, 1, 1 - zb, z] + 
         (-67/18 - Pi^2/2 + 1/(3*zb*(-1 + z + zb)^2) + 
           1/(3*zb*(-1 + z + zb)) + (-156 + 150*zb)/(18*(-1 + z + zb)) + 
           (-60 + 102*zb - 48*zb^2)/(18*(-1 + z + zb)^2) + 
           (-32 + 96*zb - 96*zb^2 + 32*zb^3)/(18*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)] - G[0, 0, z]*Log[(mu2*s)/(s1*s2)] - 
         G[0, 1, z]*Log[(mu2*s)/(s1*s2)] + 2*G[0, 1 - zb, z]*
          Log[(mu2*s)/(s1*s2)] - G[1, 0, z]*Log[(mu2*s)/(s1*s2)] + 
         G[1, 1, z]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
           (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) + 
           2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
         Log[(mu2*s)/(s1*s2)]^2*(-11/12 + (-24 + 24*zb)/(12*(-1 + z + zb)) + 
           (-6 + 12*zb - 6*zb^2)/(12*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(12*(-1 + z + zb)^3) - 
           Log[(rho2*s)/(s1*s2)]/2) + (Pi^2*Log[(rho2*s)/(s1*s2)])/12 - 
         Zeta[3]) + G[1, z]*(-202/27 + 8/(9*zb*(-1 + z + zb)^2) + 
         8/(9*zb*(-1 + z + zb)) + (2*(-240 + 228*zb))/(27*(-1 + z + zb)) + 
         (2*(-102 + 168*zb - 78*zb^2))/(27*(-1 + z + zb)^2) + 
         (2*(-52 + 156*zb - 156*zb^2 + 52*zb^3))/(27*(-1 + z + zb)^3) + 
         Pi^2*(11/72 + (24 - 24*zb)/(72*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/
            (72*(-1 + z + zb)^2) + (4 - 12*zb + 12*zb^2 - 4*zb^3)/
            (72*(-1 + z + zb)^3)) + G[0, 0, 0, zb] + G[0, 0, 1, zb] + 
         G[0, 1, 0, zb] + G[0, 1, 1, zb] + G[1, 0, 0, zb] - G[1, 0, 1, zb] - 
         G[1, 1, 0, zb] - G[1, 1, 1, zb] + (-67/18 + Pi^2/6 + 
           1/(3*zb*(-1 + z + zb)^2) + 1/(3*zb*(-1 + z + zb)) + 
           (-156 + 150*zb)/(18*(-1 + z + zb)) + (-60 + 102*zb - 48*zb^2)/
            (18*(-1 + z + zb)^2) + (-32 + 96*zb - 96*zb^2 + 32*zb^3)/
            (18*(-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)] - 
         G[0, 0, zb]*Log[(mu2*s)/(s1*s2)] - G[0, 1, zb]*
          Log[(mu2*s)/(s1*s2)] - G[1, 0, zb]*Log[(mu2*s)/(s1*s2)] + 
         G[1, 1, zb]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
           (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) + 
           2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
         Log[(mu2*s)/(s1*s2)]^2*(-11/12 + (-24 + 24*zb)/(12*(-1 + z + zb)) + 
           (-6 + 12*zb - 6*zb^2)/(12*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(12*(-1 + z + zb)^3) - 
           Log[(rho2*s)/(s1*s2)]/2) + (Pi^2*Log[(rho2*s)/(s1*s2)])/12 + 
         G[1, zb]*(67/18 + (7*Pi^2)/12 - 1/(3*zb*(-1 + z + zb)^2) + 
           (156 - 150*zb)/(18*(-1 + z + zb)) - 1/(3*zb*(-1 + z + zb)) + 
           (60 - 102*zb + 48*zb^2)/(18*(-1 + z + zb)^2) + 
           (32 - 96*zb + 96*zb^2 - 32*zb^3)/(18*(-1 + z + zb)^3) - 
           Log[(mu2*s)/(s1*s2)]^2/2 + Log[(mu2*s)/(s1*s2)]*
            (11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + (6 - 12*zb + 6*zb^2)/
              (6*(-1 + z + zb)^2) + (4 - 12*zb + 12*zb^2 - 4*zb^3)/
              (6*(-1 + z + zb)^3) + Log[(rho2*s)/(s1*s2)])) - Zeta[3]) + 
       G[0, z]*(202/27 - 8/(9*(-1 + z)*(-1 + z + zb)^2) + 
         8/(9*(-1 + z)*(-1 + z + zb)) - (2*(-228 + 228*zb))/
          (27*(-1 + z + zb)) - (2*(-54 + 144*zb - 78*zb^2))/
          (27*(-1 + z + zb)^2) - (2*(-52 + 156*zb - 156*zb^2 + 52*zb^3))/
          (27*(-1 + z + zb)^3) + Pi^2*(-11/72 + (-24 + 24*zb)/
            (72*(-1 + z + zb)) + (-6 + 12*zb - 6*zb^2)/(72*(-1 + z + zb)^2) + 
           (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(72*(-1 + z + zb)^3)) - 
         3*G[0, 0, 0, zb] + G[0, 0, 1, zb] + G[0, 1, 0, zb] + 
         G[0, 1, 1, zb] + G[1, 0, 0, zb] - G[1, 0, 1, zb] - G[1, 1, 0, zb] - 
         G[1, 1, 1, zb] + (67/18 + Pi^2/6 - 1/(3*(-1 + z)*(-1 + z + zb)^2) + 
           1/(3*(-1 + z)*(-1 + z + zb)) + (150 - 150*zb)/(18*(-1 + z + zb)) + 
           (36 - 90*zb + 48*zb^2)/(18*(-1 + z + zb)^2) + 
           (32 - 96*zb + 96*zb^2 - 32*zb^3)/(18*(-1 + z + zb)^3))*
          Log[(mu2*s)/(s1*s2)] - G[0, 1, zb]*Log[(mu2*s)/(s1*s2)] - 
         G[1, 0, zb]*Log[(mu2*s)/(s1*s2)] + G[1, 1, zb]*
          Log[(mu2*s)/(s1*s2)] + G[1, zb]*(-Pi^2/12 + Log[(mu2*s)/(s1*s2)]^2/
            2) + G[0, 0, zb]*(11/6 + (24 - 24*zb)/(6*(-1 + z + zb)) + 
           (6 - 12*zb + 6*zb^2)/(6*(-1 + z + zb)^2) + 
           (4 - 12*zb + 12*zb^2 - 4*zb^3)/(6*(-1 + z + zb)^3) + 
           2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
         Log[(mu2*s)/(s1*s2)]^2*(11/12 + (24 - 24*zb)/(12*(-1 + z + zb)) + 
           (6 - 12*zb + 6*zb^2)/(12*(-1 + z + zb)^2) + 
           (4 - 12*zb + 12*zb^2 - 4*zb^3)/(12*(-1 + z + zb)^3) - 
           Log[(rho2*s)/(s1*s2)]/2) + (Pi^2*Log[(rho2*s)/(s1*s2)])/12 + 
         G[0, zb]*(-67/18 - Pi^2/12 + 1/(3*(-1 + z)*(-1 + z + zb)^2) - 
           1/(3*(-1 + z)*(-1 + z + zb)) + (-150 + 150*zb)/
            (18*(-1 + z + zb)) + (-36 + 90*zb - 48*zb^2)/
            (18*(-1 + z + zb)^2) + (-32 + 96*zb - 96*zb^2 + 32*zb^3)/
            (18*(-1 + z + zb)^3) - Log[(mu2*s)/(s1*s2)]^2/2 + 
           Log[(mu2*s)/(s1*s2)]*(-11/6 + (-24 + 24*zb)/(6*(-1 + z + zb)) + 
             (-6 + 12*zb - 6*zb^2)/(6*(-1 + z + zb)^2) + 
             (-4 + 12*zb - 12*zb^2 + 4*zb^3)/(6*(-1 + z + zb)^3) + 
             Log[(rho2*s)/(s1*s2)])) - Zeta[3]) - 
       (14*Log[(rho2*s)/(s1*s2)]*Zeta[3])/3 + Log[(mu2*s)/(s1*s2)]*
        (-8/(9*(-1 + z)^2*zb) - 8/(9*(-1 + z)*zb) + 
         16/(9*(-1 + z)*(-1 + z + zb)^2) + 8/(9*(-1 + z + zb)) + 
         8/(9*(-1 + z)^2*(-1 + z + zb)) - (8*(-4 + 2*zb))/
          (9*(-1 + z + zb)^2) - (Pi^2*Log[(rho2*s)/(s1*s2)])/6 + 
         (13*Zeta[3])/3))), W[2, "p"] -> 
  -(Nc/ep^2) + Nf*(-1/(3*z^2*(-1 + zb)) + 1/(3*z*(-1 + zb)) + 
     2/(3*z*(-1 + z + zb)^2) + (-2 - 2*zb)/(3*(-1 + z + zb)^2) + 
     1/(3*(-1 + z + zb)) + 1/(3*z^2*(-1 + z + zb)) + 
     (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
       zb/(-1 + z + zb))*G[0, z] + (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
       zb^2/(-1 + z + zb)^2 - zb/(-1 + z + zb))*G[0, zb] + 
     (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
       zb/(-1 + z + zb))*G[1, z] + (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
       zb^2/(-1 + z + zb)^2 + zb/(-1 + z + zb))*G[1, zb]) + 
   Nc*((5*Pi^2)/12 + 1/(3*z^2*(-1 + zb)) - 1/(3*z*(-1 + zb)) - 
     2/(3*z*(-1 + z + zb)^2) - 1/(3*(-1 + z + zb)) - 
     1/(3*z^2*(-1 + z + zb)) + (2 + 2*zb)/(3*(-1 + z + zb)^2) - G[0, 0, z] - 
     G[0, 0, zb] + G[0, 1, z] + G[0, 1, zb] + G[1, 0, z] + G[1, 0, zb] - 
     G[1, 1, z] - G[1, 1, zb] + ci*Pi*(-G[0, z]/2 - G[0, zb]/2 - G[1, z]/2 - 
       G[1, zb]/2 + Log[(mu2*s)/(s1*s2)]/2) - Log[(mu2*s)/(s1*s2)]^2/2 + 
     G[1, zb]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
       (4*zb)/(-1 + z + zb) - Log[(rho2*s)/(s1*s2)]) + 
     G[0, zb]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
       (4*zb)/(-1 + z + zb) + G[1, z] - Log[(rho2*s)/(s1*s2)]) + 
     G[1, z]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
       (4*zb)/(-1 + z + zb) - G[1, zb] - Log[(rho2*s)/(s1*s2)]) + 
     G[0, z]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
       (4*zb)/(-1 + z + zb) - G[0, zb] + G[1, zb] - Log[(rho2*s)/(s1*s2)]) + 
     2*Log[(mu2*s)/(s1*s2)]*Log[(rho2*s)/(s1*s2)]) + 
   (Nf/3 + Nc*(-11/6 + (ci*Pi)/2 - Log[(mu2*s)/(s1*s2)] + 
       2*Log[(rho2*s)/(s1*s2)]))/ep + 
   ep*(Nf*(-11/(9*z^2*(-1 + zb)) + 11/(9*z*(-1 + zb)) + 
       22/(9*z*(-1 + z + zb)^2) + 11/(9*(-1 + z + zb)) + 
       11/(9*z^2*(-1 + z + zb)) - (11*(2 + 2*zb))/(9*(-1 + z + zb)^2) + 
       (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
         zb/(-1 + z + zb))*G[0, 0, z] + 
       (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
         zb/(-1 + z + zb))*G[0, 0, zb] + 
       (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
         zb/(-1 + z + zb))*G[1, 1, z] + (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
         zb^2/(-1 + z + zb)^2 - zb/(-1 + z + zb))*G[1, 1, zb] + 
       (-1/(3*z^2*(-1 + zb)) + 1/(3*z*(-1 + zb)) + 2/(3*z*(-1 + z + zb)^2) + 
         (-2 - 2*zb)/(3*(-1 + z + zb)^2) + 1/(3*(-1 + z + zb)) + 
         1/(3*z^2*(-1 + z + zb)))*Log[(mu2*s)/(s1*s2)] + 
       G[0, zb]*(5/9 - (22*zb^3)/(9*(-1 + z + zb)^3) + 
         1/(3*(-1 + zb)*(-1 + z + zb)^2) + (-3 - 21*zb)/(9*(-1 + z + zb)) - 
         1/(3*(-1 + zb)*(-1 + z + zb)) + (3 + 3*zb + 33*zb^2)/
          (9*(-1 + z + zb)^2) + (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
           zb^2/(-1 + z + zb)^2 - zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)]) + 
       G[0, z]*(5/9 - (22*zb^3)/(9*(-1 + z + zb)^3) + 
         1/(3*(-1 + zb)*(-1 + z + zb)^2) + (-3 - 21*zb)/(9*(-1 + z + zb)) - 
         1/(3*(-1 + zb)*(-1 + z + zb)) + (3 + 3*zb + 33*zb^2)/
          (9*(-1 + z + zb)^2) + (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + zb/(-1 + z + zb))*G[0, zb] + 
         (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)]) + 
       G[1, zb]*(-5/9 + (22*zb^3)/(9*(-1 + z + zb)^3) - 
         1/(3*z*(-1 + z + zb)^2) - 1/(3*z*(-1 + z + zb)) + 
         (7*zb)/(3*(-1 + z + zb)) + (3 + 3*zb - 33*zb^2)/
          (9*(-1 + z + zb)^2) + (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)]) + 
       G[1, z]*(-5/9 + (22*zb^3)/(9*(-1 + z + zb)^3) - 
         1/(3*z*(-1 + z + zb)^2) - 1/(3*z*(-1 + z + zb)) + 
         (7*zb)/(3*(-1 + z + zb)) + (3 + 3*zb - 33*zb^2)/
          (9*(-1 + z + zb)^2) + (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
           zb^2/(-1 + z + zb)^2 - zb/(-1 + z + zb))*G[1, zb] + 
         (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
           zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)])) + 
     Nc*(8/(9*z^2*(-1 + zb)) - 8/(9*z*(-1 + zb)) - 16/(9*z*(-1 + z + zb)^2) - 
       8/(9*(-1 + z + zb)) - 8/(9*z^2*(-1 + z + zb)) + 
       (8*(2 + 2*zb))/(9*(-1 + z + zb)^2) + 2*G[0, 0, 0, z] + 
       2*G[0, 0, 0, zb] - G[0, 0, 1, z] - G[0, 0, 1, zb] - G[0, 1, 0, z] - 
       G[0, 1, 0, zb] - G[0, 1, 1, z] + G[0, 1, 1, zb] - G[1, 0, 0, z] - 
       G[1, 0, 0, zb] + G[1, 0, 1, z] - G[1, 0, 1, zb] - G[1, 1, 0, z] - 
       G[1, 1, 0, zb] + 2*G[1, 1, 1, z] + 2*G[1, 1, 1, zb] + 
       2*G[1, 1 - zb, 0, z] - 2*G[1, 1 - zb, 1, z] + 
       ((5*Pi^2)/12 + 1/(3*z^2*(-1 + zb)) - 1/(3*z*(-1 + zb)) - 
         2/(3*z*(-1 + z + zb)^2) - 1/(3*(-1 + z + zb)) - 
         1/(3*z^2*(-1 + z + zb)) + (2 + 2*zb)/(3*(-1 + z + zb)^2))*
        Log[(mu2*s)/(s1*s2)] + G[0, 1, z]*Log[(mu2*s)/(s1*s2)] + 
       G[0, 1, zb]*Log[(mu2*s)/(s1*s2)] + G[1, 0, z]*Log[(mu2*s)/(s1*s2)] + 
       G[1, 0, zb]*Log[(mu2*s)/(s1*s2)] - Log[(mu2*s)/(s1*s2)]^3/6 + 
       ci*Pi*(-Pi^2/24 + G[0, 0, z]/2 + G[0, 0, zb]/2 - G[0, 1, z]/2 + 
         G[0, 1, zb]/2 + G[1, 0, z]/2 - G[1, 0, zb]/2 + G[1, 1, z]/2 + 
         G[1, 1, zb]/2 + G[0, zb]*(G[1, z]/2 - Log[(mu2*s)/(s1*s2)]/2) + 
         G[0, z]*(G[0, zb]/2 - G[1, zb]/2 - Log[(mu2*s)/(s1*s2)]/2) + 
         G[1, z]*(G[1, zb]/2 - Log[(mu2*s)/(s1*s2)]/2) - 
         (G[1, zb]*Log[(mu2*s)/(s1*s2)])/2 + Log[(mu2*s)/(s1*s2)]^2/4) + 
       G[1, zb]*(67/18 + Pi^2/6 - (16*zb^3)/(9*(-1 + z + zb)^3) + 
         1/(3*z*(-1 + z + zb)^2) + 1/(3*z*(-1 + z + zb)) - 
         (25*zb)/(3*(-1 + z + zb)) + (-6 - 6*zb + 48*zb^2)/
          (18*(-1 + z + zb)^2) - G[0, 0, z] - G[0, 1, z] + G[1, 0, z] + 
         2*G[1, 1, z] - 2*G[1, 1 - zb, z] + Log[(mu2*s)/(s1*s2)]*
          (11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           (4*zb)/(-1 + z + zb) - Log[(rho2*s)/(s1*s2)])) + 
       G[0, zb]*(-67/18 + Pi^2/6 + (16*zb^3)/(9*(-1 + z + zb)^3) - 
         1/(3*(-1 + zb)*(-1 + z + zb)^2) + 1/(3*(-1 + zb)*(-1 + z + zb)) + 
         (6 + 150*zb)/(18*(-1 + z + zb)) + (-6 - 6*zb - 48*zb^2)/
          (18*(-1 + z + zb)^2) + 2*G[0, 0, z] - G[0, 1, z] - G[1, 0, z] - 
         G[1, 1, z] + 2*G[1, 1 - zb, z] + G[1, z]*Log[(mu2*s)/(s1*s2)] + 
         Log[(mu2*s)/(s1*s2)]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) - 
           Log[(rho2*s)/(s1*s2)])) - (Pi^2*Log[(rho2*s)/(s1*s2)])/6 + 
       Log[(mu2*s)/(s1*s2)]^2*Log[(rho2*s)/(s1*s2)] + 
       G[0, 0, z]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
         zb^2/(-1 + z + zb)^2 - (4*zb)/(-1 + z + zb) - Log[(mu2*s)/(s1*s2)] + 
         Log[(rho2*s)/(s1*s2)]) + G[0, 0, zb]*
        (11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
         (4*zb)/(-1 + z + zb) - Log[(mu2*s)/(s1*s2)] + 
         Log[(rho2*s)/(s1*s2)]) + G[1, 1, z]*
        (-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
         (4*zb)/(-1 + z + zb) - Log[(mu2*s)/(s1*s2)] + 
         Log[(rho2*s)/(s1*s2)]) + G[1, 1, zb]*
        (-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
         (4*zb)/(-1 + z + zb) - Log[(mu2*s)/(s1*s2)] + 
         Log[(rho2*s)/(s1*s2)]) + G[0, z]*(-67/18 + Pi^2/6 + 
         (16*zb^3)/(9*(-1 + z + zb)^3) - 1/(3*(-1 + zb)*(-1 + z + zb)^2) + 
         1/(3*(-1 + zb)*(-1 + z + zb)) + (6 + 150*zb)/(18*(-1 + z + zb)) + 
         (-6 - 6*zb - 48*zb^2)/(18*(-1 + z + zb)^2) + 2*G[0, 0, zb] - 
         G[0, 1, zb] - G[1, 0, zb] - G[1, 1, zb] + 
         G[1, zb]*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]*
          (-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
           (4*zb)/(-1 + z + zb) - Log[(rho2*s)/(s1*s2)]) + 
         G[0, zb]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
           zb^2/(-1 + z + zb)^2 - (4*zb)/(-1 + z + zb) - 
           Log[(mu2*s)/(s1*s2)] + Log[(rho2*s)/(s1*s2)])) + 
       G[1, z]*(67/18 - Pi^2/2 - (16*zb^3)/(9*(-1 + z + zb)^3) + 
         1/(3*z*(-1 + z + zb)^2) + 1/(3*z*(-1 + z + zb)) - 
         (25*zb)/(3*(-1 + z + zb)) + (-6 - 6*zb + 48*zb^2)/
          (18*(-1 + z + zb)^2) - G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] + 
         Log[(mu2*s)/(s1*s2)]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
           zb^2/(-1 + z + zb)^2 - (4*zb)/(-1 + z + zb) - 
           Log[(rho2*s)/(s1*s2)]) + G[1, zb]*(-11/6 + 
           (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
           (4*zb)/(-1 + z + zb) - Log[(mu2*s)/(s1*s2)] + 
           Log[(rho2*s)/(s1*s2)])) + (13*Zeta[3])/3)) + 
   ep^2*(Nf*(-85/(27*z^2*(-1 + zb)) + 85/(27*z*(-1 + zb)) + 
       170/(27*z*(-1 + z + zb)^2) + 85/(27*(-1 + z + zb)) + 
       85/(27*z^2*(-1 + z + zb)) - (85*(2 + 2*zb))/(27*(-1 + z + zb)^2) + 
       Pi^2*(1/(36*z^2*(-1 + zb)) - 1/(36*z*(-1 + zb)) - 
         1/(18*z*(-1 + z + zb)^2) - 1/(36*(-1 + z + zb)) - 
         1/(36*z^2*(-1 + z + zb)) + (2 + 2*zb)/(36*(-1 + z + zb)^2)) + 
       (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
         zb/(-1 + z + zb))*G[0, 0, 0, z] + 
       (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
         zb/(-1 + z + zb))*G[0, 0, 0, zb] + 
       (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
         zb/(-1 + z + zb))*G[1, 1, 1, z] + 
       (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
         zb/(-1 + z + zb))*G[1, 1, 1, zb] + 
       (-11/(9*z^2*(-1 + zb)) + 11/(9*z*(-1 + zb)) + 
         22/(9*z*(-1 + z + zb)^2) + 11/(9*(-1 + z + zb)) + 
         11/(9*z^2*(-1 + z + zb)) - (11*(2 + 2*zb))/(9*(-1 + z + zb)^2))*
        Log[(mu2*s)/(s1*s2)] + (-1/(6*z^2*(-1 + zb)) + 1/(6*z*(-1 + zb)) + 
         1/(3*z*(-1 + z + zb)^2) + (-2 - 2*zb)/(6*(-1 + z + zb)^2) + 
         1/(6*(-1 + z + zb)) + 1/(6*z^2*(-1 + z + zb)))*
        Log[(mu2*s)/(s1*s2)]^2 + G[1, 1, z]*
        (5/9 - (22*zb^3)/(9*(-1 + z + zb)^3) + 1/(3*z*(-1 + z + zb)^2) + 
         1/(3*z*(-1 + z + zb)) - (7*zb)/(3*(-1 + z + zb)) + 
         (-3 - 3*zb + 33*zb^2)/(9*(-1 + z + zb)^2) + 
         (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)]) + 
       G[1, 1, zb]*(5/9 - (22*zb^3)/(9*(-1 + z + zb)^3) + 
         1/(3*z*(-1 + z + zb)^2) + 1/(3*z*(-1 + z + zb)) - 
         (7*zb)/(3*(-1 + z + zb)) + (-3 - 3*zb + 33*zb^2)/
          (9*(-1 + z + zb)^2) + (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
           zb^2/(-1 + z + zb)^2 - zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)]) + 
       G[0, 0, z]*(-5/9 + (22*zb^3)/(9*(-1 + z + zb)^3) - 
         1/(3*(-1 + zb)*(-1 + z + zb)^2) + 1/(3*(-1 + zb)*(-1 + z + zb)) + 
         (3 + 21*zb)/(9*(-1 + z + zb)) + (-3 - 3*zb - 33*zb^2)/
          (9*(-1 + z + zb)^2) + (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)]) + 
       G[0, 0, zb]*(-5/9 + (22*zb^3)/(9*(-1 + z + zb)^3) - 
         1/(3*(-1 + zb)*(-1 + z + zb)^2) + 1/(3*(-1 + zb)*(-1 + z + zb)) + 
         (3 + 21*zb)/(9*(-1 + z + zb)) + (-3 - 3*zb - 33*zb^2)/
          (9*(-1 + z + zb)^2) + (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + zb/(-1 + z + zb))*Log[(mu2*s)/(s1*s2)]) + 
       G[0, zb]*(28/27 - (170*zb^3)/(27*(-1 + z + zb)^3) + 
         11/(9*(-1 + zb)*(-1 + z + zb)^2) + (-33 - 141*zb)/
          (27*(-1 + z + zb)) - 11/(9*(-1 + zb)*(-1 + z + zb)) + 
         (33 + 33*zb + 255*zb^2)/(27*(-1 + z + zb)^2) + 
         Pi^2*(-1/36 + zb^3/(18*(-1 + z + zb)^3) - 
           zb^2/(12*(-1 + z + zb)^2) + zb/(12*(-1 + z + zb))) + 
         (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           zb/(-1 + z + zb))*G[0, 0, z] + 
         (5/9 - (22*zb^3)/(9*(-1 + z + zb)^3) + 
           1/(3*(-1 + zb)*(-1 + z + zb)^2) + (-3 - 21*zb)/(9*(-1 + z + zb)) - 
           1/(3*(-1 + zb)*(-1 + z + zb)) + (3 + 3*zb + 33*zb^2)/
            (9*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] + 
         (1/6 - zb^3/(3*(-1 + z + zb)^3) + zb^2/(2*(-1 + z + zb)^2) - 
           zb/(2*(-1 + z + zb)))*Log[(mu2*s)/(s1*s2)]^2) + 
       G[1, zb]*(-28/27 + (170*zb^3)/(27*(-1 + z + zb)^3) - 
         11/(9*z*(-1 + z + zb)^2) - 11/(9*z*(-1 + z + zb)) + 
         (47*zb)/(9*(-1 + z + zb)) + (33 + 33*zb - 255*zb^2)/
          (27*(-1 + z + zb)^2) + Pi^2*(1/36 - zb^3/(18*(-1 + z + zb)^3) + 
           zb^2/(12*(-1 + z + zb)^2) - zb/(12*(-1 + z + zb))) + 
         (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
           zb/(-1 + z + zb))*G[1, 1, z] + 
         (-5/9 + (22*zb^3)/(9*(-1 + z + zb)^3) - 1/(3*z*(-1 + z + zb)^2) - 
           1/(3*z*(-1 + z + zb)) + (7*zb)/(3*(-1 + z + zb)) + 
           (3 + 3*zb - 33*zb^2)/(9*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] + 
         (-1/6 + zb^3/(3*(-1 + z + zb)^3) - zb^2/(2*(-1 + z + zb)^2) + 
           zb/(2*(-1 + z + zb)))*Log[(mu2*s)/(s1*s2)]^2) + 
       G[1, z]*(-28/27 + (170*zb^3)/(27*(-1 + z + zb)^3) - 
         11/(9*z*(-1 + z + zb)^2) - 11/(9*z*(-1 + z + zb)) + 
         (47*zb)/(9*(-1 + z + zb)) + (33 + 33*zb - 255*zb^2)/
          (27*(-1 + z + zb)^2) + Pi^2*(1/36 - zb^3/(18*(-1 + z + zb)^3) + 
           zb^2/(12*(-1 + z + zb)^2) - zb/(12*(-1 + z + zb))) + 
         (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - zb^2/(-1 + z + zb)^2 + 
           zb/(-1 + z + zb))*G[1, 1, zb] + 
         (-5/9 + (22*zb^3)/(9*(-1 + z + zb)^3) - 1/(3*z*(-1 + z + zb)^2) - 
           1/(3*z*(-1 + z + zb)) + (7*zb)/(3*(-1 + z + zb)) + 
           (3 + 3*zb - 33*zb^2)/(9*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] + 
         (-1/6 + zb^3/(3*(-1 + z + zb)^3) - zb^2/(2*(-1 + z + zb)^2) + 
           zb/(2*(-1 + z + zb)))*Log[(mu2*s)/(s1*s2)]^2 + 
         G[1, zb]*(5/9 - (22*zb^3)/(9*(-1 + z + zb)^3) + 
           1/(3*z*(-1 + z + zb)^2) + 1/(3*z*(-1 + z + zb)) - 
           (7*zb)/(3*(-1 + z + zb)) + (-3 - 3*zb + 33*zb^2)/
            (9*(-1 + z + zb)^2) + (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
             zb^2/(-1 + z + zb)^2 - zb/(-1 + z + zb))*
            Log[(mu2*s)/(s1*s2)])) + G[0, z]*
        (28/27 - (170*zb^3)/(27*(-1 + z + zb)^3) + 
         11/(9*(-1 + zb)*(-1 + z + zb)^2) + (-33 - 141*zb)/
          (27*(-1 + z + zb)) - 11/(9*(-1 + zb)*(-1 + z + zb)) + 
         (33 + 33*zb + 255*zb^2)/(27*(-1 + z + zb)^2) + 
         Pi^2*(-1/36 + zb^3/(18*(-1 + z + zb)^3) - 
           zb^2/(12*(-1 + z + zb)^2) + zb/(12*(-1 + z + zb))) + 
         (1/3 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           zb/(-1 + z + zb))*G[0, 0, zb] + 
         (5/9 - (22*zb^3)/(9*(-1 + z + zb)^3) + 
           1/(3*(-1 + zb)*(-1 + z + zb)^2) + (-3 - 21*zb)/(9*(-1 + z + zb)) - 
           1/(3*(-1 + zb)*(-1 + z + zb)) + (3 + 3*zb + 33*zb^2)/
            (9*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] + 
         (1/6 - zb^3/(3*(-1 + z + zb)^3) + zb^2/(2*(-1 + z + zb)^2) - 
           zb/(2*(-1 + z + zb)))*Log[(mu2*s)/(s1*s2)]^2 + 
         G[0, zb]*(-5/9 + (22*zb^3)/(9*(-1 + z + zb)^3) - 
           1/(3*(-1 + zb)*(-1 + z + zb)^2) + 1/(3*(-1 + zb)*(-1 + z + zb)) + 
           (3 + 21*zb)/(9*(-1 + z + zb)) + (-3 - 3*zb - 33*zb^2)/
            (9*(-1 + z + zb)^2) + (-1/3 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
             zb^2/(-1 + z + zb)^2 + zb/(-1 + z + zb))*
            Log[(mu2*s)/(s1*s2)]))) + 
     Nc*((13*Pi^4)/480 + 52/(27*z^2*(-1 + zb)) - 52/(27*z*(-1 + zb)) - 
       104/(27*z*(-1 + z + zb)^2) - 52/(27*(-1 + z + zb)) - 
       52/(27*z^2*(-1 + z + zb)) + (52*(2 + 2*zb))/(27*(-1 + z + zb)^2) + 
       Pi^2*(-1/(36*z^2*(-1 + zb)) + 1/(36*z*(-1 + zb)) + 
         1/(18*z*(-1 + z + zb)^2) + (-2 - 2*zb)/(36*(-1 + z + zb)^2) + 
         1/(36*(-1 + z + zb)) + 1/(36*z^2*(-1 + z + zb))) - 
       (2*Pi^2*G[zb, 1, z])/3 + G[zb, z]*(2*G[0, 1, 1, zb] - 
         2*G[1, 0, 1, zb] - 2*G[1, 1, 0, zb] + 2*G[1, 1, 1, zb]) - 
       3*G[0, 0, 0, 0, z] - 3*G[0, 0, 0, 0, zb] + G[0, 0, 0, 1, z] + 
       G[0, 0, 0, 1, zb] + G[0, 0, 1, 0, z] + G[0, 0, 1, 0, zb] + 
       G[0, 0, 1, 1, z] + G[0, 0, 1, 1, zb] + G[0, 1, 0, 0, z] + 
       G[0, 1, 0, 0, zb] - G[0, 1, 0, 1, z] - G[0, 1, 0, 1, zb] + 
       G[0, 1, 1, 0, z] - G[0, 1, 1, 0, zb] + G[0, 1, 1, 1, z] - 
       G[0, 1, 1, 1, zb] - 2*G[0, 1, 1 - zb, 0, z] + 
       2*G[0, 1, 1 - zb, 1, z] + G[1, 0, 0, 0, z] + G[1, 0, 0, 0, zb] - 
       G[1, 0, 0, 1, z] + G[1, 0, 0, 1, zb] + G[1, 0, 1, 0, z] + 
       G[1, 0, 1, 0, zb] - G[1, 0, 1, 1, z] - G[1, 0, 1, 1, zb] - 
       2*G[1, 0, 1 - zb, 0, z] + 2*G[1, 0, 1 - zb, 1, z] + G[1, 1, 0, 0, z] + 
       G[1, 1, 0, 0, zb] - G[1, 1, 0, 1, z] + G[1, 1, 0, 1, zb] + 
       G[1, 1, 1, 0, z] + G[1, 1, 1, 0, zb] - 3*G[1, 1, 1, 1, z] - 
       3*G[1, 1, 1, 1, zb] - 2*G[1, 1, 1 - zb, 0, z] + 
       2*G[1, 1, 1 - zb, 1, z] - 2*G[1, 1 - zb, 0, 0, z] + 
       2*G[1, 1 - zb, 1, 1, z] - 2*G[zb, 0, 1, 0, z] + 
       2*G[zb, 0, 1 - zb, 0, z] - 2*G[zb, 0, 1 - zb, 1, z] + 
       2*G[zb, 1, 0, 1, z] + 2*G[zb, 1, 1 - zb, 0, z] - 
       2*G[zb, 1, 1 - zb, 1, z] - G[0, 0, 1, z]*Log[(mu2*s)/(s1*s2)] - 
       G[0, 0, 1, zb]*Log[(mu2*s)/(s1*s2)] - G[0, 1, 0, z]*
        Log[(mu2*s)/(s1*s2)] - G[0, 1, 0, zb]*Log[(mu2*s)/(s1*s2)] - 
       G[0, 1, 1, z]*Log[(mu2*s)/(s1*s2)] + G[0, 1, 1, zb]*
        Log[(mu2*s)/(s1*s2)] - G[1, 0, 0, z]*Log[(mu2*s)/(s1*s2)] - 
       G[1, 0, 0, zb]*Log[(mu2*s)/(s1*s2)] + G[1, 0, 1, z]*
        Log[(mu2*s)/(s1*s2)] - G[1, 0, 1, zb]*Log[(mu2*s)/(s1*s2)] - 
       G[1, 1, 0, z]*Log[(mu2*s)/(s1*s2)] - G[1, 1, 0, zb]*
        Log[(mu2*s)/(s1*s2)] + 2*G[1, 1 - zb, 0, z]*Log[(mu2*s)/(s1*s2)] - 
       2*G[1, 1 - zb, 1, z]*Log[(mu2*s)/(s1*s2)] + 
       ((5*Pi^2)/24 + 1/(6*z^2*(-1 + zb)) - 1/(6*z*(-1 + zb)) - 
         1/(3*z*(-1 + z + zb)^2) - 1/(6*(-1 + z + zb)) - 
         1/(6*z^2*(-1 + z + zb)) + (2 + 2*zb)/(6*(-1 + z + zb)^2))*
        Log[(mu2*s)/(s1*s2)]^2 - Log[(mu2*s)/(s1*s2)]^4/24 + 
       G[1, 0, z]*(-Pi^2/12 - G[1, 0, zb] + G[1, 1, zb] + 
         Log[(mu2*s)/(s1*s2)]^2/2) + G[0, 1, z]*((7*Pi^2)/12 - G[0, 1, zb] - 
         G[1, 0, zb] + 3*G[1, 1, zb] + Log[(mu2*s)/(s1*s2)]^2/2) + 
       G[1, 0, zb]*(-Pi^2/12 - G[1, 1, z] + 2*G[zb, 1, z] + 
         Log[(mu2*s)/(s1*s2)]^2/2) + G[0, 1, zb]*(-Pi^2/12 - G[1, 0, z] - 
         G[1, 1, z] + 2*G[zb, 1, z] + Log[(mu2*s)/(s1*s2)]^2/2) + 
       G[1, 1, 1, z]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
         zb^2/(-1 + z + zb)^2 - (4*zb)/(-1 + z + zb) + 
         2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
       G[1, 1, 1, zb]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
         zb^2/(-1 + z + zb)^2 - (4*zb)/(-1 + z + zb) + 
         2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
       G[0, 0, 0, z]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
         zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) + 
         2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
       G[0, 0, 0, zb]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
         zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) + 
         2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
       (Log[(mu2*s)/(s1*s2)]^3*Log[(rho2*s)/(s1*s2)])/3 + 
       G[0, 0, z]*(67/18 - Pi^2/12 - (16*zb^3)/(9*(-1 + z + zb)^3) + 
         1/(3*(-1 + zb)*(-1 + z + zb)^2) + (-6 - 150*zb)/(18*(-1 + z + zb)) - 
         1/(3*(-1 + zb)*(-1 + z + zb)) + (6 + 6*zb + 48*zb^2)/
          (18*(-1 + z + zb)^2) - 3*G[0, 0, zb] + G[0, 1, zb] + G[1, 0, zb] + 
         G[1, 1, zb] - Log[(mu2*s)/(s1*s2)]^2/2 + Log[(mu2*s)/(s1*s2)]*
          (11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           (4*zb)/(-1 + z + zb) + Log[(rho2*s)/(s1*s2)])) + 
       G[0, 0, zb]*(67/18 - Pi^2/12 - (16*zb^3)/(9*(-1 + z + zb)^3) + 
         1/(3*(-1 + zb)*(-1 + z + zb)^2) + (-6 - 150*zb)/(18*(-1 + z + zb)) - 
         1/(3*(-1 + zb)*(-1 + z + zb)) + (6 + 6*zb + 48*zb^2)/
          (18*(-1 + z + zb)^2) + G[0, 1, z] + G[1, 0, z] + G[1, 1, z] - 
         2*G[1, 1 - zb, z] - Log[(mu2*s)/(s1*s2)]^2/2 + Log[(mu2*s)/(s1*s2)]*
          (11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           (4*zb)/(-1 + z + zb) + Log[(rho2*s)/(s1*s2)])) + 
       G[1, 1, z]*(-67/18 + (7*Pi^2)/12 + (16*zb^3)/(9*(-1 + z + zb)^3) - 
         1/(3*z*(-1 + z + zb)^2) - 1/(3*z*(-1 + z + zb)) + 
         (25*zb)/(3*(-1 + z + zb)) + (6 + 6*zb - 48*zb^2)/
          (18*(-1 + z + zb)^2) - G[1, 1, zb] - Log[(mu2*s)/(s1*s2)]^2/2 + 
         Log[(mu2*s)/(s1*s2)]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) + 
           Log[(rho2*s)/(s1*s2)])) + G[1, 1, zb]*(-67/18 - Pi^2/12 + 
         (16*zb^3)/(9*(-1 + z + zb)^3) - 1/(3*z*(-1 + z + zb)^2) - 
         1/(3*z*(-1 + z + zb)) + (25*zb)/(3*(-1 + z + zb)) + 
         (6 + 6*zb - 48*zb^2)/(18*(-1 + z + zb)^2) + 2*G[1, 1 - zb, z] - 
         2*G[zb, 0, z] - 2*G[zb, 1, z] - Log[(mu2*s)/(s1*s2)]^2/2 + 
         Log[(mu2*s)/(s1*s2)]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) + 
           Log[(rho2*s)/(s1*s2)])) + 
       ci*Pi*(G[zb, z]*(G[0, 1, zb] - G[1, 0, zb]) - G[0, 0, 0, z]/2 - 
         G[0, 0, 0, zb]/2 + G[0, 0, 1, z]/2 + G[0, 0, 1, zb]/2 - 
         G[0, 1, 0, z]/2 - G[0, 1, 0, zb]/2 + G[0, 1, 1, z]/2 - 
         G[0, 1, 1, zb]/2 - G[1, 0, 0, z]/2 + G[1, 0, 0, zb]/2 + 
         G[1, 0, 1, z]/2 - G[1, 0, 1, zb]/2 - G[1, 1, 0, z]/2 + 
         G[1, 1, 0, zb]/2 - G[1, 1, 1, z]/2 - G[1, 1, 1, zb]/2 - 
         G[zb, 0, 1, z] + G[zb, 1, 0, z] - (Pi^2*Log[(mu2*s)/(s1*s2)])/24 + 
         (G[0, 0, z]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[0, 0, zb]*Log[(mu2*s)/(s1*s2)])/2 - 
         (G[0, 1, z]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[0, 1, zb]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[1, 0, z]*Log[(mu2*s)/(s1*s2)])/2 - 
         (G[1, 0, zb]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[1, 1, z]*Log[(mu2*s)/(s1*s2)])/2 + 
         (G[1, 1, zb]*Log[(mu2*s)/(s1*s2)])/2 + Log[(mu2*s)/(s1*s2)]^3/12 + 
         G[1, zb]*(Pi^2/24 + G[0, 0, z]/2 + G[0, 1, z]/2 + G[1, 0, z]/2 - 
           G[1, 1, z]/2 - G[zb, 0, z] - Log[(mu2*s)/(s1*s2)]^2/4) + 
         G[0, zb]*(Pi^2/24 - G[0, 0, z]/2 - G[0, 1, z]/2 - G[1, 0, z]/2 - 
           G[1, 1, z]/2 + G[zb, 1, z] + (G[1, z]*Log[(mu2*s)/(s1*s2)])/2 - 
           Log[(mu2*s)/(s1*s2)]^2/4) + G[0, z]*(Pi^2/24 - G[0, 0, zb]/2 - 
           G[0, 1, zb]/2 + G[1, 0, zb]/2 + G[1, 1, zb]/2 + 
           (G[0, zb]*Log[(mu2*s)/(s1*s2)])/2 - 
           (G[1, zb]*Log[(mu2*s)/(s1*s2)])/2 - Log[(mu2*s)/(s1*s2)]^2/4) + 
         G[1, z]*(Pi^2/24 - G[0, 0, zb]/2 - G[0, 1, zb]/2 + G[1, 0, zb]/2 - 
           G[1, 1, zb]/2 + (G[1, zb]*Log[(mu2*s)/(s1*s2)])/2 - 
           Log[(mu2*s)/(s1*s2)]^2/4) - (7*Zeta[3])/6) + 
       G[1, zb]*(202/27 - (104*zb^3)/(27*(-1 + z + zb)^3) + 
         8/(9*z*(-1 + z + zb)^2) + 8/(9*z*(-1 + z + zb)) - 
         (152*zb)/(9*(-1 + z + zb)) + (2*(-12 - 12*zb + 78*zb^2))/
          (27*(-1 + z + zb)^2) + Pi^2*(-11/72 + zb^3/(18*(-1 + z + zb)^3) - 
           zb^2/(12*(-1 + z + zb)^2) + zb/(3*(-1 + z + zb))) + 
         (2*Pi^2*G[zb, z])/3 + G[0, 0, 0, z] + G[0, 0, 1, z] - 
         G[0, 1, 0, z] + G[0, 1, 1, z] + 2*G[0, 1, 1 - zb, z] - 
         G[1, 0, 0, z] - G[1, 0, 1, z] + 2*G[1, 0, 1 - zb, z] - 
         G[1, 1, 0, z] - 3*G[1, 1, 1, z] + 2*G[1, 1, 1 - zb, z] + 
         2*G[1, 1 - zb, 1, z] - 2*G[zb, 0, 1 - zb, z] + 2*G[zb, 1, 0, z] - 
         2*G[zb, 1, 1 - zb, z] + (67/18 + Pi^2/6 - (16*zb^3)/
            (9*(-1 + z + zb)^3) + 1/(3*z*(-1 + z + zb)^2) + 
           1/(3*z*(-1 + z + zb)) - (25*zb)/(3*(-1 + z + zb)) + 
           (-6 - 6*zb + 48*zb^2)/(18*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] - 
         G[0, 0, z]*Log[(mu2*s)/(s1*s2)] - G[0, 1, z]*Log[(mu2*s)/(s1*s2)] + 
         G[1, 0, z]*Log[(mu2*s)/(s1*s2)] - 2*G[1, 1 - zb, z]*
          Log[(mu2*s)/(s1*s2)] + G[1, 1, z]*(11/6 - 
           (2*zb^3)/(3*(-1 + z + zb)^3) + zb^2/(-1 + z + zb)^2 - 
           (4*zb)/(-1 + z + zb) + 2*Log[(mu2*s)/(s1*s2)] - 
           Log[(rho2*s)/(s1*s2)]) + Log[(mu2*s)/(s1*s2)]^2*
          (11/12 - zb^3/(3*(-1 + z + zb)^3) + zb^2/(2*(-1 + z + zb)^2) - 
           (2*zb)/(-1 + z + zb) - Log[(rho2*s)/(s1*s2)]/2) + 
         (Pi^2*Log[(rho2*s)/(s1*s2)])/12 - Zeta[3]) + 
       G[0, zb]*(-202/27 + (104*zb^3)/(27*(-1 + z + zb)^3) - 
         8/(9*(-1 + zb)*(-1 + z + zb)^2) - (2*(-12 - 228*zb))/
          (27*(-1 + z + zb)) + 8/(9*(-1 + zb)*(-1 + z + zb)) - 
         (2*(12 + 12*zb + 78*zb^2))/(27*(-1 + z + zb)^2) + 
         Pi^2*(11/72 - zb^3/(18*(-1 + z + zb)^3) + 
           zb^2/(12*(-1 + z + zb)^2) - zb/(3*(-1 + z + zb))) - 
         3*G[0, 0, 0, z] + G[0, 0, 1, z] + G[0, 1, 0, z] + G[0, 1, 1, z] - 
         2*G[0, 1, 1 - zb, z] + G[1, 0, 0, z] + G[1, 0, 1, z] - 
         2*G[1, 0, 1 - zb, z] + G[1, 1, 0, z] + G[1, 1, 1, z] - 
         2*G[1, 1, 1 - zb, z] - 2*G[1, 1 - zb, 0, z] - 2*G[zb, 0, 1, z] + 
         2*G[zb, 0, 1 - zb, z] + 2*G[zb, 1, 1 - zb, z] + 
         (-67/18 + Pi^2/6 + (16*zb^3)/(9*(-1 + z + zb)^3) - 
           1/(3*(-1 + zb)*(-1 + z + zb)^2) + 1/(3*(-1 + zb)*(-1 + z + zb)) + 
           (6 + 150*zb)/(18*(-1 + z + zb)) + (-6 - 6*zb - 48*zb^2)/
            (18*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] - 
         G[0, 1, z]*Log[(mu2*s)/(s1*s2)] - G[1, 0, z]*Log[(mu2*s)/(s1*s2)] - 
         G[1, 1, z]*Log[(mu2*s)/(s1*s2)] + 2*G[1, 1 - zb, z]*
          Log[(mu2*s)/(s1*s2)] + G[1, z]*(-Pi^2/12 + Log[(mu2*s)/(s1*s2)]^2/
            2) + G[0, 0, z]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) + 
           2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
         Log[(mu2*s)/(s1*s2)]^2*(-11/12 + zb^3/(3*(-1 + z + zb)^3) - 
           zb^2/(2*(-1 + z + zb)^2) + (2*zb)/(-1 + z + zb) - 
           Log[(rho2*s)/(s1*s2)]/2) + (Pi^2*Log[(rho2*s)/(s1*s2)])/12 - 
         Zeta[3]) + G[0, z]*(-202/27 + (104*zb^3)/(27*(-1 + z + zb)^3) - 
         8/(9*(-1 + zb)*(-1 + z + zb)^2) - (2*(-12 - 228*zb))/
          (27*(-1 + z + zb)) + 8/(9*(-1 + zb)*(-1 + z + zb)) - 
         (2*(12 + 12*zb + 78*zb^2))/(27*(-1 + z + zb)^2) + 
         Pi^2*(11/72 - zb^3/(18*(-1 + z + zb)^3) + 
           zb^2/(12*(-1 + z + zb)^2) - zb/(3*(-1 + z + zb))) - 
         3*G[0, 0, 0, zb] + G[0, 0, 1, zb] + G[0, 1, 0, zb] - 
         G[0, 1, 1, zb] + G[1, 0, 0, zb] + G[1, 0, 1, zb] + G[1, 1, 0, zb] + 
         G[1, 1, 1, zb] + (-67/18 + Pi^2/6 + (16*zb^3)/(9*(-1 + z + zb)^3) - 
           1/(3*(-1 + zb)*(-1 + z + zb)^2) + 1/(3*(-1 + zb)*(-1 + z + zb)) + 
           (6 + 150*zb)/(18*(-1 + z + zb)) + (-6 - 6*zb - 48*zb^2)/
            (18*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] - 
         G[0, 1, zb]*Log[(mu2*s)/(s1*s2)] - G[1, 0, zb]*
          Log[(mu2*s)/(s1*s2)] - G[1, 1, zb]*Log[(mu2*s)/(s1*s2)] + 
         G[1, zb]*(-Pi^2/12 + Log[(mu2*s)/(s1*s2)]^2/2) + 
         G[0, 0, zb]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
           zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) + 
           2*Log[(mu2*s)/(s1*s2)] - Log[(rho2*s)/(s1*s2)]) + 
         Log[(mu2*s)/(s1*s2)]^2*(-11/12 + zb^3/(3*(-1 + z + zb)^3) - 
           zb^2/(2*(-1 + z + zb)^2) + (2*zb)/(-1 + z + zb) - 
           Log[(rho2*s)/(s1*s2)]/2) + (Pi^2*Log[(rho2*s)/(s1*s2)])/12 + 
         G[0, zb]*(67/18 - Pi^2/12 - (16*zb^3)/(9*(-1 + z + zb)^3) + 
           1/(3*(-1 + zb)*(-1 + z + zb)^2) + (-6 - 150*zb)/
            (18*(-1 + z + zb)) - 1/(3*(-1 + zb)*(-1 + z + zb)) + 
           (6 + 6*zb + 48*zb^2)/(18*(-1 + z + zb)^2) - Log[(mu2*s)/(s1*s2)]^2/
            2 + Log[(mu2*s)/(s1*s2)]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
             zb^2/(-1 + z + zb)^2 - (4*zb)/(-1 + z + zb) + 
             Log[(rho2*s)/(s1*s2)])) - Zeta[3]) + 
       G[1, z]*(202/27 - (104*zb^3)/(27*(-1 + z + zb)^3) + 
         8/(9*z*(-1 + z + zb)^2) + 8/(9*z*(-1 + z + zb)) - 
         (152*zb)/(9*(-1 + z + zb)) + (2*(-12 - 12*zb + 78*zb^2))/
          (27*(-1 + z + zb)^2) + Pi^2*(-11/72 + zb^3/(18*(-1 + z + zb)^3) - 
           zb^2/(12*(-1 + z + zb)^2) + zb/(3*(-1 + z + zb))) + 
         G[0, 0, 0, zb] - G[0, 0, 1, zb] - G[0, 1, 0, zb] - G[0, 1, 1, zb] - 
         G[1, 0, 0, zb] + G[1, 0, 1, zb] + G[1, 1, 0, zb] - G[1, 1, 1, zb] + 
         (67/18 - Pi^2/2 - (16*zb^3)/(9*(-1 + z + zb)^3) + 
           1/(3*z*(-1 + z + zb)^2) + 1/(3*z*(-1 + z + zb)) - 
           (25*zb)/(3*(-1 + z + zb)) + (-6 - 6*zb + 48*zb^2)/
            (18*(-1 + z + zb)^2))*Log[(mu2*s)/(s1*s2)] - 
         G[0, 0, zb]*Log[(mu2*s)/(s1*s2)] + G[0, 1, zb]*
          Log[(mu2*s)/(s1*s2)] + G[1, 0, zb]*Log[(mu2*s)/(s1*s2)] + 
         G[1, 1, zb]*(11/6 - (2*zb^3)/(3*(-1 + z + zb)^3) + 
           zb^2/(-1 + z + zb)^2 - (4*zb)/(-1 + z + zb) - 
           Log[(rho2*s)/(s1*s2)]) + Log[(mu2*s)/(s1*s2)]^2*
          (11/12 - zb^3/(3*(-1 + z + zb)^3) + zb^2/(2*(-1 + z + zb)^2) - 
           (2*zb)/(-1 + z + zb) - Log[(rho2*s)/(s1*s2)]/2) + 
         (Pi^2*Log[(rho2*s)/(s1*s2)])/12 + G[1, zb]*(-67/18 - Pi^2/12 + 
           (16*zb^3)/(9*(-1 + z + zb)^3) - 1/(3*z*(-1 + z + zb)^2) - 
           1/(3*z*(-1 + z + zb)) + (25*zb)/(3*(-1 + z + zb)) + 
           (6 + 6*zb - 48*zb^2)/(18*(-1 + z + zb)^2) - Log[(mu2*s)/(s1*s2)]^2/
            2 + Log[(mu2*s)/(s1*s2)]*(-11/6 + (2*zb^3)/(3*(-1 + z + zb)^3) - 
             zb^2/(-1 + z + zb)^2 + (4*zb)/(-1 + z + zb) + 
             Log[(rho2*s)/(s1*s2)])) - Zeta[3]) - 
       (14*Log[(rho2*s)/(s1*s2)]*Zeta[3])/3 + Log[(mu2*s)/(s1*s2)]*
        (8/(9*z^2*(-1 + zb)) - 8/(9*z*(-1 + zb)) - 16/(9*z*(-1 + z + zb)^2) - 
         8/(9*(-1 + z + zb)) - 8/(9*z^2*(-1 + z + zb)) + 
         (8*(2 + 2*zb))/(9*(-1 + z + zb)^2) - (Pi^2*Log[(rho2*s)/(s1*s2)])/
          6 + (13*Zeta[3])/3)))}


==> anc/vertex_and_multiW.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{B[1, "-", "-", "p"] -> -h[1, 1] + Log[(mu2*s)/(s1*s2)], 
 B[1, "-", "+", "p"] -> h[1, 2] + Log[(mu2*s)/(s1*s2)], 
 B[1, "+", "-", "p"] -> -h[1, 2] + Log[(mu2*s)/(s1*s2)], 
 B[2, "-", "-", "p"] -> (3*h[1, 1]^2 + h[1, 2]^2 - 8*h[2, 1])/8 - 
   h[1, 1]*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]^2/2, 
 B[2, "-", "+", "p"] -> (h[1, 1]^2 + 3*h[1, 2]^2 + 8*h[2, 1])/8 + 
   h[1, 2]*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]^2/2, 
 B[2, "+", "-", "p"] -> (h[1, 1]^2 + 3*h[1, 2]^2 + 8*h[2, 1])/8 - 
   h[1, 2]*Log[(mu2*s)/(s1*s2)] + Log[(mu2*s)/(s1*s2)]^2/2, 
 vertex[1, "p"] -> 
  ((Nc - Nf)*(-((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2)) - 
      ((-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3))/3 + 
   Nc*(-1/2*(ci*Pi*h[1, 1]) - (h[1, 2]*(3*(1 - (2*z)/(-1 + z + zb)) + 
        h[1, 2]))/2 + ((ci*Pi)/2 - h[1, 1])*Log[(mu2*s)/(s1*s2)] + 
     (3*Log[(mu2*s)/(s1*s2)]^2)/2 + Log[rho2/mu2]*
      (-h[1, 1] + 2*Log[(mu2*s)/(s1*s2)]) + (5*zeta[2])/2), 
 vertex[2, "p"] -> 
  (Nf*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
      ((-z^3 + (-1 + zb)^3)/(-1 + z + zb)^3 - 2*(1 - (2*z)/(-1 + z + zb)))*
       h[1, 2]))/(2*Nc) + (Nc - Nf)^2*
    (((2*z*(-1 + z - z*zb + zb^2)*(-10 + 3*h[1, 1]))/
        ((-1 + z)*zb*(-1 + z + zb)^2) + (2*(-z^3 + (-1 + zb)^3)*
         (-10 + 3*h[1, 1])*h[1, 2])/(-1 + z + zb)^3 + 3*h[1, 2]^2)/54 - 
     (2*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
        ((-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3)*Log[(mu2*s)/(s1*s2)])/
      9) + Nc*(Nc - Nf)*((-260 - 9*h[1, 2]^2*(4 - 3*h[1, 4]) - 
       27*h[1, 1]^2*h[1, 4] + 27*h[1, 3]^2*h[1, 4] - 9*h[1, 4]^3 + 
       27*h[1, 1]*(-4 + 5*h[1, 2]^2 + 2*h[1, 2]*h[1, 3] - 16*h[2, 1]) - 
       81*h[1, 2]*(h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]) + 864*h[3, 4] - 
       864*h[3, 5] - 9*((548*z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
           (-1 + z + zb)^2) + ((12*z*(z - zb)*(-1 + zb))/((-1 + z)*zb*
             (-1 + z + zb)) + 12*(1 - (2*z)/(-1 + z + zb))*(-5 + 3*h[1, 1]) + 
           ((-z^3 + (-1 + zb)^3)*(452 + 9*(-12 + h[1, 1])*h[1, 1]))/
            (-1 + z + zb)^3)*h[1, 2] + 12*((z - z*zb)/(-1 + z + zb)^2 - 
           (z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2))*
          h[1, 2]^2 + (6*(-z^3 + (-1 + zb)^3)*h[1, 2]^3)/(-1 + z + zb)^3 + 
         3*(-4*((z*(-1 + zb))/((-1 + z)*zb) + (2*z*(-1 + z - z*zb + zb^2))/
              ((-1 + z)*zb*(-1 + z + zb)^2))*h[1, 1] + 
           (12*(1 - (2*z)/(-1 + z + zb)) + ((-z^3 + (-1 + zb)^3)*(-12 + 
                h[1, 1]))/(-1 + z + zb)^3)*h[1, 3]*h[1, 4] + 
           8*(12*(1 - (2*z)/(-1 + z + zb)) + ((-z^3 + (-1 + zb)^3)*(-12 + 
                h[1, 1]))/(-1 + z + zb)^3)*h[2, 2] - 
           8*(12*(1 - (2*z)/(-1 + z + zb)) + ((-z^3 + (-1 + zb)^3)*(-12 + 
                h[1, 1]))/(-1 + z + zb)^3)*h[2, 3] + 
           (64*(-z^3 + (-1 + zb)^3)*h[3, 6])/(-1 + z + zb)^3)) - 432*h[3, 7])/
      648 + ((ci*Pi)/6 + (10 - 4*h[1, 1] - 
         3*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
           ((-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3))/6)*
      Log[(mu2*s)/(s1*s2)]^2 + (5*Log[(mu2*s)/(s1*s2)]^3)/9 + 
     Log[rho2/mu2]*((112 - 60*h[1, 1] + 9*h[1, 1]^2 + 9*h[1, 2]^2 + 
         18*h[1, 1]*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
             (-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
            (-1 + z + zb)^3))/54 - 
       (2*(-10 + 3*h[1, 1] + 3*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
              (-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
             (-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)])/9 + 
       (2*Log[(mu2*s)/(s1*s2)]^2)/3) + 
     ci*Pi*((36*((z*(-1 + zb))/((-1 + z)*zb) + (z*(-1 + z - z*zb + zb^2)*
             (-1 + h[1, 1]))/((-1 + z)*zb*(-1 + z + zb)^2)) + 
         9*(12*(1 - (2*z)/(-1 + z + zb)) + ((-z^3 + (-1 + zb)^3)*
             (-12 + h[1, 1]))/(-1 + z + zb)^3)*h[1, 2] + 
         2*(56 - 60*h[1, 1] + 9*h[1, 1]^2 + 18*h[1, 2]^2 - 72*h[2, 1]) - 
         (9*(-z^3 + (-1 + zb)^3)*(h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
          (-1 + z + zb)^3)/216 + zeta[2]/3) + 
     ((55 - (15*z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
        (9*(-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3 - 24*h[1, 4])*
       zeta[2])/18 + Log[(mu2*s)/(s1*s2)]*
      (-((1 - (2*z)/(-1 + z + zb))*h[1, 2]) + 
       ((-3 + h[1, 1])*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*
            (-1 + z + zb)^2) + ((-z^3 + (-1 + zb)^3)*h[1, 2])/
           (-1 + z + zb)^3))/3 + (74 - 60*h[1, 1] + 9*h[1, 1]^2 - 
         9*h[1, 2]^2)/54 + (ci*Pi*(10 - 6*h[1, 1] - 
          3*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
            ((-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3)))/18 + 
       2*zeta[2]) + (29*zeta[3])/9) + 
   Nc^2*((216*((z*(-1 + z - z*zb + zb^2))/((-1 + z)*zb*(-1 + z + zb)^2) + 
         ((-z^3 + (-1 + zb)^3)*h[1, 2])/(-1 + z + zb)^3) + 
       9*(6*h[1, 2]^4 + h[1, 2]^2*(-98 + 45*h[1, 1] + 9*h[1, 4]) - 
         3*(h[1, 4]*(3*h[1, 1]^2 - 3*h[1, 3]^2 + h[1, 4]^2) + 
           48*h[1, 1]*h[2, 1]) + 9*h[1, 2]*(h[1, 3]*(2*h[1, 1] - 3*h[1, 4]) + 
           24*(-h[2, 2] + h[2, 3]))) - 81*(1 - (2*z)/(-1 + z + zb))*
        (3*(24 + (-4 + h[1, 1])*h[1, 1])*h[1, 2] + 2*h[1, 2]^3 + 
         h[1, 1]*(h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]) + 64*h[3, 6]) + 
       8*(-359 + 324*h[3, 4] - 324*h[3, 5] - 162*h[3, 7]))/432 + 
     ((3*ci*Pi)/4 + (5 - 3*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^3 + 
     (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[rho2/mu2]^2*
      (h[1, 1]^2/2 - 2*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
       2*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
      ((ci*Pi*(3 - 5*h[1, 1]))/4 + (38 + 2*(-6 + h[1, 1])*h[1, 1] - 
         9*(1 - (2*z)/(-1 + z + zb))*h[1, 2] - 3*h[1, 2]^2)/4 - 
       (9*zeta[2])/4) + ((9*(1 - (2*z)/(-1 + z + zb))*h[1, 2])/4 + 
       (209 - 18*h[1, 1]^2 - 21*h[1, 2]^2 - 72*h[1, 4])/12)*zeta[2] + 
     Log[rho2/mu2]*((ci*Pi*h[1, 1]^2)/2 + 
       (464 + 54*(1 - (2*z)/(-1 + z + zb))*h[1, 1]*h[1, 2] + 27*h[1, 2]^2 + 
         3*h[1, 1]*(-76 + 9*h[1, 1] + 6*h[1, 2]^2))/36 + 
       (ci*Pi + (6 - 7*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^2 + 
       3*Log[(mu2*s)/(s1*s2)]^3 - (h[1, 1]*zeta[2])/2 + 
       Log[(mu2*s)/(s1*s2)]*(38/3 - (3*ci*Pi*h[1, 1])/2 + 
         (-3 + h[1, 1])*h[1, 1] - 3*(1 - (2*z)/(-1 + z + zb))*h[1, 2] - 
         h[1, 2]^2 + zeta[2]) - 2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
      ((232 + 54*(1 - (2*z)/(-1 + z + zb))*(-3 + h[1, 1])*h[1, 2] - 
         27*h[1, 2]^2 + 3*h[1, 1]*(-76 + 9*h[1, 1] + 6*h[1, 2]^2))/36 + 
       ci*Pi*((38 + 6*(-3 + h[1, 1])*h[1, 1] - 9*(1 - (2*z)/(-1 + z + zb))*
            h[1, 2] - 3*h[1, 2]^2)/12 + zeta[2]/4) + 
       ((18 + 5*h[1, 1])*zeta[2])/2 - zeta[3]) + 
     ci*Pi*((232 + 54*h[1, 2]^2 + 3*h[1, 1]*(-76 + 9*h[1, 1] + 6*h[1, 2]^2) - 
         216*h[2, 1])/72 + (3*(1 - (2*z)/(-1 + z + zb))*(h[1, 1]*h[1, 2] - 
          h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/16 - 
       ((-6 + h[1, 1])*zeta[2])/4 - zeta[3]/2) + (29*zeta[3])/2 - 
     (67*zeta[4])/16), B[1, "-", "-", "m"] -> 
  -h[1, 1] + Log[(mu2*s)/(s1*s2)], B[1, "-", "+", "m"] -> 
  h[1, 2] + Log[(mu2*s)/(s1*s2)], B[1, "+", "-", "m"] -> 
  -h[1, 2] + Log[(mu2*s)/(s1*s2)], B[2, "-", "-", "m"] -> 
  (3*h[1, 1]^2 + h[1, 2]^2 + 8*h[2, 1])/8 - h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
   Log[(mu2*s)/(s1*s2)]^2/2, B[2, "-", "+", "m"] -> 
  (h[1, 1]^2 + 3*h[1, 2]^2 - 8*h[2, 1])/8 + h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
   Log[(mu2*s)/(s1*s2)]^2/2, B[2, "+", "-", "m"] -> 
  (h[1, 1]^2 + 3*h[1, 2]^2 - 8*h[2, 1])/8 - h[1, 2]*Log[(mu2*s)/(s1*s2)] + 
   Log[(mu2*s)/(s1*s2)]^2/2, vertex[1, "m"] -> 
  ((Nc - Nf)*(-(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2)) - 
      (((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3))/3 + 
   Nc*(-1/2*(ci*Pi*h[1, 1]) - (h[1, 2]*((3*(-1 + z - zb))/(-1 + z + zb) + 
        h[1, 2]))/2 + ((ci*Pi)/2 - h[1, 1])*Log[(mu2*s)/(s1*s2)] + 
     (3*Log[(mu2*s)/(s1*s2)]^2)/2 + Log[rho2/mu2]*
      (-h[1, 1] + 2*Log[(mu2*s)/(s1*s2)]) + (5*zeta[2])/2), 
 vertex[2, "m"] -> 
  (Nf*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
      ((-2*(-1 + z - zb))/(-1 + z + zb) + ((-1 + z)^3 - zb^3)/
         (-1 + z + zb)^3)*h[1, 2]))/(2*Nc) + 
   (Nc - Nf)^2*(((2*(-1 + z)*(1 + z - zb)*zb*(-10 + 3*h[1, 1]))/
        (z*(-1 + zb)*(-1 + z + zb)^2) + (2*((-1 + z)^3 - zb^3)*
         (-10 + 3*h[1, 1])*h[1, 2])/(-1 + z + zb)^3 + 3*h[1, 2]^2)/54 - 
     (2*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
        (((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3)*Log[(mu2*s)/(s1*s2)])/
      9) + Nc*(Nc - Nf)*((-260 + 27*h[1, 1]^2*h[1, 4] - 
       27*h[1, 3]^2*h[1, 4] + 9*h[1, 4]^3 - 9*h[1, 2]^2*(4 + 3*h[1, 4]) + 
       27*h[1, 1]*(-4 + 5*h[1, 2]^2 - 2*h[1, 2]*h[1, 3] + 16*h[2, 1]) - 
       81*h[1, 2]*(h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]) - 864*h[3, 4] - 
       864*h[3, 5] - 9*((548*(-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
           (-1 + z + zb)^2) + ((((-1 + z)^3 - zb^3)*(452 + 9*(-12 + h[1, 1])*
               h[1, 1]))/(-1 + z + zb)^3 + 
           12*(-(((-1 + z)*(z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb))) + 
             ((-1 + z - zb)*(-5 + 3*h[1, 1]))/(-1 + z + zb)))*h[1, 2] + 
         12*(-(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2)) + 
           (zb - z*zb)/(-1 + z + zb)^2)*h[1, 2]^2 + 
         (6*((-1 + z)^3 - zb^3)*h[1, 2]^3)/(-1 + z + zb)^3 + 
         3*(-4*(((-1 + z)*zb)/(z*(-1 + zb)) + (2*(-1 + z)*(1 + z - zb)*zb)/
              (z*(-1 + zb)*(-1 + z + zb)^2))*h[1, 1] + 
           ((12*(-1 + z - zb))/(-1 + z + zb) + (((-1 + z)^3 - zb^3)*(-12 + 
                h[1, 1]))/(-1 + z + zb)^3)*h[1, 3]*h[1, 4] + 
           8*((12*(-1 + z - zb))/(-1 + z + zb) + (((-1 + z)^3 - zb^3)*(-12 + 
                h[1, 1]))/(-1 + z + zb)^3)*h[2, 2] - 
           8*((12*(-1 + z - zb))/(-1 + z + zb) + (((-1 + z)^3 - zb^3)*(-12 + 
                h[1, 1]))/(-1 + z + zb)^3)*h[2, 3] + 
           (64*((-1 + z)^3 - zb^3)*h[3, 6])/(-1 + z + zb)^3)) + 432*h[3, 7])/
      648 + ((ci*Pi)/6 + (10 - 4*h[1, 1] - 
         3*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
           (((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3))/6)*
      Log[(mu2*s)/(s1*s2)]^2 + (5*Log[(mu2*s)/(s1*s2)]^3)/9 + 
     Log[rho2/mu2]*((112 - 60*h[1, 1] + 9*h[1, 1]^2 + 9*h[1, 2]^2 + 
         18*h[1, 1]*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
             (-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2])/
            (-1 + z + zb)^3))/54 - 
       (2*(-10 + 3*h[1, 1] + 3*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
              (-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2])/
             (-1 + z + zb)^3))*Log[(mu2*s)/(s1*s2)])/9 + 
       (2*Log[(mu2*s)/(s1*s2)]^2)/3) + 
     ci*Pi*((36*(((-1 + z)*zb)/(z*(-1 + zb)) + ((-1 + z)*(1 + z - zb)*zb*
             (-1 + h[1, 1]))/(z*(-1 + zb)*(-1 + z + zb)^2)) + 
         9*((12*(-1 + z - zb))/(-1 + z + zb) + (((-1 + z)^3 - zb^3)*
             (-12 + h[1, 1]))/(-1 + z + zb)^3)*h[1, 2] + 
         2*(56 - 60*h[1, 1] + 9*h[1, 1]^2 + 18*h[1, 2]^2 + 72*h[2, 1]) - 
         (9*((-1 + z)^3 - zb^3)*(h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]))/
          (-1 + z + zb)^3)/216 + zeta[2]/3) + 
     ((55 - (15*(-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
        (9*((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3 + 24*h[1, 4])*
       zeta[2])/18 + Log[(mu2*s)/(s1*s2)]*
      (-(((-1 + z - zb)*h[1, 2])/(-1 + z + zb)) + 
       ((-3 + h[1, 1])*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*
            (-1 + z + zb)^2) + (((-1 + z)^3 - zb^3)*h[1, 2])/
           (-1 + z + zb)^3))/3 + (74 - 60*h[1, 1] + 9*h[1, 1]^2 - 
         9*h[1, 2]^2)/54 + (ci*Pi*(10 - 6*h[1, 1] - 
          3*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
            (((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3)))/18 + 
       2*zeta[2]) + (29*zeta[3])/9) + 
   Nc^2*((216*(((-1 + z)*(1 + z - zb)*zb)/(z*(-1 + zb)*(-1 + z + zb)^2) + 
         (((-1 + z)^3 - zb^3)*h[1, 2])/(-1 + z + zb)^3) + 
       9*(6*h[1, 2]^4 + h[1, 2]^2*(-98 + 45*h[1, 1] - 9*h[1, 4]) + 
         3*h[1, 4]*(3*h[1, 1]^2 - 3*h[1, 3]^2 + h[1, 4]^2) + 
         144*h[1, 1]*h[2, 1] - 9*h[1, 2]*(h[1, 3]*(2*h[1, 1] + 3*h[1, 4]) + 
           24*(h[2, 2] - h[2, 3]))) - (81*(-1 + z - zb)*
         (3*(24 + (-4 + h[1, 1])*h[1, 1])*h[1, 2] + 2*h[1, 2]^3 + 
          h[1, 1]*(h[1, 3]*h[1, 4] + 8*h[2, 2] - 8*h[2, 3]) + 64*h[3, 6]))/
        (-1 + z + zb) - 8*(359 + 324*h[3, 4] + 324*h[3, 5] - 162*h[3, 7]))/
      432 + ((3*ci*Pi)/4 + (5 - 3*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^3 + 
     (9*Log[(mu2*s)/(s1*s2)]^4)/8 + Log[rho2/mu2]^2*
      (h[1, 1]^2/2 - 2*h[1, 1]*Log[(mu2*s)/(s1*s2)] + 
       2*Log[(mu2*s)/(s1*s2)]^2) + Log[(mu2*s)/(s1*s2)]^2*
      ((ci*Pi*(3 - 5*h[1, 1]))/4 + (38 + 2*(-6 + h[1, 1])*h[1, 1] - 
         (9*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 3*h[1, 2]^2)/4 - 
       (9*zeta[2])/4) + ((209 - 18*h[1, 1]^2 + (27*(-1 + z - zb)*h[1, 2])/
         (-1 + z + zb) - 21*h[1, 2]^2 + 72*h[1, 4])*zeta[2])/12 + 
     Log[rho2/mu2]*((ci*Pi*h[1, 1]^2)/2 + 
       (464 + (54*(-1 + z - zb)*h[1, 1]*h[1, 2])/(-1 + z + zb) + 
         27*h[1, 2]^2 + 3*h[1, 1]*(-76 + 9*h[1, 1] + 6*h[1, 2]^2))/36 + 
       (ci*Pi + (6 - 7*h[1, 1])/2)*Log[(mu2*s)/(s1*s2)]^2 + 
       3*Log[(mu2*s)/(s1*s2)]^3 - (h[1, 1]*zeta[2])/2 + 
       Log[(mu2*s)/(s1*s2)]*(38/3 - (3*ci*Pi*h[1, 1])/2 + 
         (-3 + h[1, 1])*h[1, 1] - (3*(-1 + z - zb)*h[1, 2])/(-1 + z + zb) - 
         h[1, 2]^2 + zeta[2]) - 2*zeta[3]) + Log[(mu2*s)/(s1*s2)]*
      ((232 + (54*(-1 + z - zb)*(-3 + h[1, 1])*h[1, 2])/(-1 + z + zb) - 
         27*h[1, 2]^2 + 3*h[1, 1]*(-76 + 9*h[1, 1] + 6*h[1, 2]^2))/36 + 
       ci*Pi*((38 + 6*(-3 + h[1, 1])*h[1, 1] - (9*(-1 + z - zb)*h[1, 2])/
            (-1 + z + zb) - 3*h[1, 2]^2)/12 + zeta[2]/4) + 
       ((18 + 5*h[1, 1])*zeta[2])/2 - zeta[3]) + 
     ci*Pi*((232 + 54*h[1, 2]^2 + 3*h[1, 1]*(-76 + 9*h[1, 1] + 6*h[1, 2]^2) + 
         216*h[2, 1])/72 + (3*(-1 + z - zb)*(h[1, 1]*h[1, 2] - 
          h[1, 3]*h[1, 4] - 8*h[2, 2] + 8*h[2, 3]))/(16*(-1 + z + zb)) - 
       ((-6 + h[1, 1])*zeta[2])/4 - zeta[3]/2) + (29*zeta[3])/2 - 
     (67*zeta[4])/16)}

